What the occupation law of a finite Markov chain determines: time reversal and principal minors

What does the occupation law of a finite Markov chain determine about its generator $Q$? From the stationary start, the law of the occupation times at one time determines $Q$ up to time reversal and reversals of memoryless blocks, the sets of states that are all left at one rate with one landing law and are entered in proportion to the stationary law. These reversals commute and give exactly $2^k$ generators, with $k$ read off a tree of memoryless blocks. This leaves only time reversal when $Q$ has no rank-one cut, when there are at most 4 states, and generically. The law at one time determines the law at every time, and a generic start determines $Q$. A renewal block is a set of states that is left at the same rates from each of its states, is entered with one law, and is charged by the start in proportion to that law. From every start the law determines $Q$ up to lumped reversals, which lump disjoint renewal blocks to single states and reverse a memoryless block of the lumped chain. We also find every start that hides time reversal. At the scale of large deviations, the functional of Donsker and Varadhan determines exactly the principal minors of $-Q$.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Arjun Pemmasani

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Code for "What the occupation law of a finite Markov chain determines"

Code and stored outputs for the paper *What the occupation law of a finite Markov chain
determines: time reversal and principal minors* by Arjun Pemmasani.

## Python checks

`verify_all.py` runs the three scripts below, each in its own process, and writes
`data/<script>_output.txt`, headed by the sha256 of the script. It needs Python 3 with numpy,
scipy, sympy and mpmath, and runs in a few minutes.

- `verify_reconstruction.py`: the principal minors and the generator fiber.
- `verify_exactlaw.py`: the exact occupation law, in exact arithmetic.
- `verify_lumped.py`: the lumped reversal of the six-state example, in exact arithmetic.

The outputs stored in `data/` are the ones the paper reports.

## Lean library

`lean/` is a Lean 4 library (Lean 4.33.1, Mathlib v4.33.1, pinned in `lean-toolchain` and
`lake-manifest.json`). Build it with `lake exe cache get` and then `lake build PaperC`.
`lean/PaperC/MAP.md` lists, by label, the statements of the paper that each file proves, and which
steps are hypotheses. `python3 verify_lean.py PaperC --workspace .`, run in `lean/`, builds the
library and checks that every theorem uses only the axioms `propext`, `Classical.choice` and
`Quot.sound`; its last run is in `build-log.txt` and `verification-manifest.json`. The library also
contains modules for a companion paper on diffusions, listed in `MAP_C3.md`.

## License

MIT, see `LICENSE`.


==> anc/data/verify_exactlaw_output.txt <==
# script: verify_exactlaw.py
# sha256: 08297c2db70fdaced526a0c32d053200a4a37afe8deaa4b7bd8297ef398a8a11
# checks: the exact occupation law, in exact arithmetic
# command: python3 -I verify_exactlaw.py
# date: 2026-11-09T21:30:44
# software: Python 3.14.3, numpy 2.4.2, scipy 1.17.1, sympy 1.14.0, mpmath 1.3.0
# run time: 10 s
# result: PASS
(1) the five-state example with a memoryless block B = {1,2,3}
  ok    pi = (4,4,4,6,3)/21
  ok    every state of B leaves B at rate 3 with landing law (1/3, 2/3)
  ok    every jump into B lands with law pi_B/pi(B), with c = (3, 6)
  ok    c = (3, 6)
  ok    pi_B is uniform, so the reversed block is the transposed block
  ok    Q^[B] is a generator with stationary law pi
  ok    Q^[B] differs from Q and from Q*, and Q is not reversible
  ok    Q and Q^[B] have the same 31 principal minors
  ok    F_Q - F_{Q^[B]} = 0 as a rational function
  ok    from the start e_1 the transforms differ
  ok    from e_1 at x = (4,5,6,8,10) the transforms are 4913/25716 and 48841/257160
  ok    Sigma_1 agrees
  ok    Sigma_2 agrees
  ok    Sigma_3 agrees
  ok    the laws of the counts of I + hQ and I + hQ^[B] from pi agree for N = 1..6, h = 1/20
  ok    factors a = 1, b = 3 nu, c = c/pi(B), u = pi_B of the cut B | {4,5}
  ok    the generator point Q'' of the cut-transpose across B has stationary law pi
  ok    Q^[B] is the time reversal of Q''
(2) the four-state cut example
  ok    pi = (2226, 1134, 2675, 3638)/9673
  ok    Q[X,Y] = a b^T and Q[Y,X] = c u^T
  ok    then b . 1 = pi_Y . c
  ok    the generator point Q' is a generator with stationary law pi
  ok    q'_13 = 50/21, q'_41 = 63/34, q'_43 = 5/17, as in the text
  ok    Q' has the 15 principal minors of -Q
  ok    F_Q = F_{Q*}
(3) pi, Sigma_1 and Sigma_2 give Q up to time reversal for d <= 4
  ok    the four-state cut example: the only solutions are K' = K and K' = -K
  ok    the four-state cut example: Q' = D^(-1)(Sigma_1/2 + K') is Q or Q*
  ok    the four-state cut example: and it has the Sigma_2 of Q
  ok    the four-state cut example: Q' = D^(-1)(Sigma_1/2 + K') is Q or Q*
  ok    the four-state cut example: and it has the Sigma_2 of Q
  ok    a sparse four-state chain: the only solutions are K' = K and K' = -K
  ok    a sparse four-state chain: Q' = D^(-1)(Sigma_1/2 + K') is Q or Q*
  ok    a sparse four-state chain: and it has the Sigma_2 of Q
  ok    a sparse four-state chain: Q' = D^(-1)(Sigma_1/2 + K') is Q or Q*
  ok    a sparse four-state chain: and it has the Sigma_2 of Q
  ok    a four-state chain with all rates positive: the only solutions are K' = K and K' = -K
  ok    a four-state chain with all rates positive: Q' = D^(-1)(Sigma_1/2 + K') is Q or Q*
  ok    a four-state chain with all rates positive: and it has the Sigma_2 of Q
  ok    a four-state chain with all rates positive: Q' = D^(-1)(Sigma_1/2 + K') is Q or Q*
  ok    a four-state chain with all rates positive: and it has the Sigma_2 of Q
  ok    a three-state chain: the only solutions are K' = K and K' = -K
  ok    a three-state chain: Q' = D^(-1)(Sigma_1/2 + K') is Q or Q*
  ok    a three-state chain: and it has the Sigma_2 of Q
  ok    a three-state chain: Q' = D^(-1)(Sigma_1/2 + K') is Q or Q*
  ok    a three-state chain: and it has the Sigma_2 of Q
  ok    a reversible four-state chain: the only solutions are K' = K and K' = -K
  ok    a reversible four-state chain: Q' = D^(-1)(Sigma_1/2 + K') is Q or Q*
  ok    a reversible four-state chain: and it has the Sigma_2 of Q
(4) second moments without a cut
  ok    f, f', g, g' are orthogonal to each other and to 1
  ok    J1 J2 = J2 J1 = 0
  ok    the off-diagonal entries of Q and Q' lie in [3, 17]
  ok    rows and columns sum to 0, so both have the uniform stationary law
  ok    Q has no cut (all 10 partitions 2 | 3)
  ok    Q' is neither Q nor Q* = Q^T
  ok    Sigma_m agrees for m = 1..8
  ok    pi (Q - W)^5 1 - pi (Q' - W)^5 1 = 8 (w1 - w2)(w3 - w4)(w1 + w2 + w3 + w4 - 4 w5)

all 56 checks passed


==> anc/data/verify_lumped_output.txt <==
# script: verify_lumped.py
# sha256: db05627e3406a69f35d207dc2f7dd4e4f59b6175c682cb3450eaad5865195402
# checks: the lumped reversal of the six-state example, in exact arithmetic
# command: python3 -I verify_lumped.py
# date: 2026-11-09T21:30:45
# software: Python 3.14.3, numpy 2.4.2, scipy 1.17.1, sympy 1.14.0, mpmath 1.3.0
# run time: 1 s
# result: PASS
  ok    Q has zero row sums and nonnegative off-diagonal entries
  ok    Q'' has zero row sums and nonnegative off-diagonal entries
  ok    Q'' != Q
  ok    pi Q = 0 and pi sums to 1, pi = (171,81,252,252,224,140)/1120
        F_Q(x) = 290948/1250769, F_Q''(x) = 290948/1250769
  ok    both transforms equal 290948/1250769 at x = (3,5,7/2,4,9/2,6)
  ok    M(Q,e_4) and M(Q'',e_4) have the same principal minors (127 of 127 nonempty, plus the empty one)

verify_lumped: all checks passed


==> anc/data/verify_reconstruction_output.txt <==
# script: verify_reconstruction.py
# sha256: 398749afe622a26388e2e085aa0f5510d3ea06bc0155fae681ff4c4cb31e6bcc
# checks: the principal minors and the generator fiber
# command: python3 -I verify_reconstruction.py
# date: 2026-11-09T21:30:33
# software: Python 3.14.3, numpy 2.4.2, scipy 1.17.1, sympy 1.14.0, mpmath 1.3.0
# run time: 54 s
# result: PASS
1. Symbolic identities on three states
  ok    det(-Q) = 0 for a generator on three states
  ok    c + c' = q1 q2 q3 - q1 w23 - q2 w13 - q3 w12
  ok    c c' = w12 w23 w13
  ok    the 2x2 principal minors are q_i q_j - w_ij
  ok    Q* is a generator with the exit rates and products of Q and the oriented product c'
4. Cut-transposes
  ok    64/64 cut-transposes have the minors of -Q, are irreducible, and normalize to a generator with the same minors; 49 of these are neither Q nor Q*
  ok    the example Q is a generator with Q[X,Y] = (1,2)^T(1,3) and Q[Y,X] = (2,1)^T(1,1)
  ok    the generator point Q' of the cut-transpose has the fifteen principal minors of -Q
  ok    q'_13 = 50/21, q'_41 = 63/34, q'_43 = 5/17, zero row sums
  ok    Q' agrees with the displayed matrix to four decimals
  ok    Q'_X = Q_X, Q'_Y = Q*_Y, q*_12 = 351/530, and Q' != Q*
5. The gradient of the Perron branch
  ok    d lambda / d v_i = -(l o r)_i (max difference 7.4e-10)
  ok    det(I - 1 beta'^T) = beta_1 = 0.708387
6. Fibers on three states
  ok    positive rates: every solution is Q or Q*, both occur, in all 200 cases {(2, True, True, True): 200}
  ok    irreducible with zero rates: 23 generators, every irreducible solution found is Q or Q*; numbers of solutions Counter({2: 21, 1: 2})
verify_reconstruction: all 15 checks passed


==> anc/lean/PaperC.lean <==
import PaperC.C2
import PaperC.C3

/-!
# Papers C2 and C3

Root of the Lean proofs for the papers in `../c2` and `../c3`. See `PaperC/MAP.md` (C2) and
`PaperC/MAP_C3.md` (C3) for the maps from the papers to the theorems.
-/


==> anc/lean/PaperC/C2.lean <==
import PaperC.C2.BranchSwitch
import PaperC.C2.MinorTools
import PaperC.C2.TimeReversal
import PaperC.C2.CutExample4
import PaperC.C2.MemorylessExample5
import PaperC.C2.PathReversal
import PaperC.C2.CutTranspose
import PaperC.C2.TimeReversalEigen
import PaperC.C2.BlockSegment
import PaperC.C2.BlockReversal
import PaperC.C2.BlockReversalLaw
import PaperC.C2.MemorylessLaw
import PaperC.C2.CutTransposeMinors
import PaperC.C2.GluingCut
import PaperC.C2.SecondMoments
import PaperC.C2.SecondMomentsFour
import PaperC.C2.MemorylessBlock
import PaperC.C2.ResultantGraph
import PaperC.C2.OneN
import PaperC.C2.StationaryConverse
import PaperC.C2.EigenplaneSign
import PaperC.C2.SecondMomentsGeneral
import PaperC.C2.ResolventOrders
import PaperC.C2.OneTimeCore
import PaperC.C2.CycleDepths
import PaperC.C2.CollatzWielandt
import PaperC.C2.ReducibleGenerators
import PaperC.C2.FiberIrreducible
import PaperC.C2.HidingTimeReversal
import PaperC.C2.BalancedSides
import PaperC.C2.BlockReversals
import PaperC.C2.BorderedCuts
import PaperC.C2.StationaryFiber
import PaperC.C2.OverlapBlocks
import PaperC.C2.ReversalInvariance
import PaperC.C2.FiberSigns
import PaperC.C2.BlockMinors
import PaperC.C2.BlockCount
import PaperC.C2.StationaryCases
import PaperC.C2.SecondMomentFiber
import PaperC.C2.DiffusionMatrices
import PaperC.C2.CountHorizon
import PaperC.C2.AttachedLimits
import PaperC.C2.ReductionsAlgebra
import PaperC.C2.MomentFiberOnlyIf
import PaperC.C2.SchurLimits
import PaperC.C2.AttachedInduction
import PaperC.C2.AttachedChain
import PaperC.C2.MomentFiberMatrix
import PaperC.C2.LaminarBound
import PaperC.C2.FiberStrong
import PaperC.C2.FiberCount
import PaperC.C2.FiberCountMain
import PaperC.C2.FiberTorsor
import PaperC.C2.HidingOnlyIf
import PaperC.C2.CumulantJets
import PaperC.C2.HittingTimes
import PaperC.C2.HittingCoords
import PaperC.C2.TriangleSigns

/-!
# Paper C2: additional exact results

Sub-root of the modules in `PaperC/C2/`, namespace `Kagey131.PaperC.C2`. See the docstring of
each module for the statements it proves and the labels of Paper C2 and its companion it
formalizes.
-/


==> anc/lean/PaperC/C2/AttachedChain.lean <==
import Mathlib
import PaperC.C2.AttachedInduction

/-!
# Attached states are visible: the chain `P_0 ⊂ P_1 ⊂ … ⊂ P_k`

Paper C2 (`c2/sec_exactlaw.tex`), Lemma `lem:attached`, the induction on `k`.

The index type changes at every step, so the chain is formalized on the iterated option types
`Lev κ k = Option (… (Option κ))`, with `κ = C` the circulation component and the new state `z_j`
the added `none`. The matrices at level `k` are `Q_{P_k}` and `Φ_{P_k}`, and `P_{j-1}` is
recovered by `submatrix some some`.

* `attached_level`: one step. If `Φ` is antisymmetric on `Option P`, the statement (a) holds on `P`
  (`∀ b, AdjZero b → b constant`), and `z = none` is attached
  (`¬(φ = 0 ∧ a constant)`), then (a) holds on `Option P`. Here the form on `Option P` is the
  hypothesis `AdjZero`: for every positive `x` with `diag x - M` invertible, the form
  `(A⁻¹1)ᵀΦ(A⁻¹b)` vanishes (in the adjugate form). The proof derives `HXzero` from this by
  taking `x_z = 1/w + M_zz` (`hxzero_of_adjzero`: the Schur complement `N(w)` is invertible for
  small `w`, hence so is `A_X`) and uses `attached_step_a` and `attached_step_b`.
* `attached_chain`: the induction on `k`, with `attached_zero` for `k = 0`.

The statement is for positive `x` where `diag x - M` is invertible (`GoodX`), which is the range
of the paper's "for all `x`" (the matrix is invertible for a generator `Q` and `x > 0`).
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Filter Topology

section Step

variable {P : Type*} [Fintype P] [DecidableEq P]

/-- The data of the added state `z = none`. -/
def colA (M : Matrix (Option P) (Option P) ℝ) : P → ℝ := fun i => M (some i) none
def rowE (M : Matrix (Option P) (Option P) ℝ) : P → ℝ := fun i => M none (some i)
def colPhi (Φ : Matrix (Option P) (Option P) ℝ) : P → ℝ := fun i => Φ (some i) none

/-- The system on `Option P` as the system `XSol`. -/
theorem opt_mulVec (M : Matrix (Option P) (Option P) ℝ) (x z : Option P → ℝ) :
    (((diagonal x - M) *ᵥ z) ∘ some = (diagonal (x ∘ some) - M.submatrix some some) *ᵥ (z ∘ some)
        - z none • colA M) ∧
    ((diagonal x - M) *ᵥ z) none = (x none - M none none) * z none - rowE M ⬝ᵥ (z ∘ some) := by
  constructor
  · ext i
    simp only [Function.comp, Pi.sub_apply, Pi.smul_apply, smul_eq_mul, mulVec, dotProduct,
      Fintype.sum_option, Matrix.sub_apply, diagonal_apply, colA, Matrix.submatrix_apply,
      Option.some.injEq, mul_sub, sub_mul, Finset.sum_sub_distrib, reduceCtorEq, if_false,
      zero_mul, zero_add, ite_mul, Finset.sum_ite_eq, Finset.mem_univ, if_true]
    ring
  · simp only [Pi.sub_apply, mulVec, dotProduct, Fintype.sum_option, Matrix.sub_apply,
      diagonal_apply, rowE, Function.comp, reduceCtorEq, if_false, if_true, sub_mul, ite_mul,
      zero_mul, Finset.sum_ite_eq, Finset.mem_univ, Finset.sum_sub_distrib, Finset.sum_const_zero,
      add_zero, mul_sub]
    ring

theorem opt_form (Φ : Matrix (Option P) (Option P) ℝ) (hΦ : ∀ i j, Φ j i = -Φ i j)
    (z z' : Option P → ℝ) :
    z ⬝ᵥ (Φ *ᵥ z') = Fform (Φ.submatrix some some) (colPhi Φ) (z ∘ some) (z none) (z' ∘ some)
      (z' none) := by
  have h0 : Φ none none = 0 := by have := hΦ none none; linarith
  have h1 : ∀ i, Φ none (some i) = -colPhi Φ i := fun i => by simp [colPhi, hΦ (some i) none]
  have hn : (Φ *ᵥ z') none = -(colPhi Φ ⬝ᵥ (z' ∘ some)) := by
    simp only [mulVec, dotProduct, Fintype.sum_option, h0, h1, Function.comp, zero_mul, zero_add,
      neg_mul, Finset.sum_neg_distrib]
  have hs : ∀ i, (Φ *ᵥ z') (some i) =
      colPhi Φ i * z' none + ((Φ.submatrix some some) *ᵥ (z' ∘ some)) i := fun i => by
    simp only [mulVec, dotProduct, Fintype.sum_option, colPhi, Function.comp,
      Matrix.submatrix_apply]
  rw [dotProduct, Fintype.sum_option, hn]
  simp only [hs]
  have e1 : ∑ i, z (some i) * (colPhi Φ i * z' none + ((Φ.submatrix some some) *ᵥ (z' ∘ some)) i) =
      z' none * ((z ∘ some) ⬝ᵥ colPhi Φ) + (z ∘ some) ⬝ᵥ ((Φ.submatrix some some) *ᵥ (z' ∘ some)) := by
    simp only [dotProduct, Function.comp, Finset.mul_sum, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun i _ => by ring
  rw [e1]
  unfold Fform
  rw [dotProduct_comm (colPhi Φ)]
  ring

/-- `N(w) = A - w a eᵀ` is invertible for small `w` if `A` is. -/
theorem nw_unit_small (A : Matrix P P ℝ) (hA : IsUnit A.det) (a e : P → ℝ) :
    ∃ ε : ℝ, 0 < ε ∧ ∀ w, 0 < w → w < ε → IsUnit (Nw A a e w).det := by
  have hc : Continuous fun w => (Nw A a e w).det := (Nw_continuous A a e).matrix_det
  have h0 : (Nw A a e 0).det ≠ 0 := by simpa [Nw] using hA.ne_zero
  have hev : ∀ᶠ w in 𝓝 (0 : ℝ), (Nw A a e w).det ≠ 0 := hc.continuousAt.eventually_ne h0
  obtain ⟨ε, hε, hball⟩ := Metric.eventually_nhds_iff.mp hev
  refine ⟨ε, hε, fun w hw hwε => ?_⟩
  exact IsUnit.mk0 _ (hball (y := w) (by rw [Real.dist_eq, sub_zero, abs_of_pos hw]; exact hwε))

/-- From the form on `Option P` to the hypothesis `HXzero` on `P`: take `x_z = 1/w + M_zz`. -/
theorem hxzero_of_adjzero {M Φ : Matrix (Option P) (Option P) ℝ} (hΦ : ∀ i j, Φ j i = -Φ i j)
    {b : Option P → ℝ} (h : AdjZero M Φ b) :
    HXzero (M.submatrix some some) (colA M) (rowE M) (colPhi Φ) (Φ.submatrix some some)
      (b ∘ some) (b none) := by
  intro xP hx
  set A : Matrix P P ℝ := diagonal xP - M.submatrix some some with hAdef
  obtain ⟨ε1, hε1, hN⟩ := nw_unit_small A hx.2 (colA M) (rowE M)
  have hpos : 0 < 1 / (|M none none| + 1) := by positivity
  refine ⟨min ε1 (1 / (|M none none| + 1)), lt_min hε1 hpos, fun w hw hwε => ?_⟩
  have hw1 : w < ε1 := lt_of_lt_of_le hwε (min_le_left _ _)
  have hw2 : w < 1 / (|M none none| + 1) := lt_of_lt_of_le hwε (min_le_right _ _)
  have hNw := hN w hw hw1
  set x : Option P → ℝ := fun o => o.elim (w⁻¹ + M none none) xP with hxdef
  have hx0 : x none = w⁻¹ + M none none := rfl
  have hxs : x ∘ some = xP := rfl
  have hbig : |M none none| + 1 < w⁻¹ := by
    rw [← one_div, lt_div_iff₀ hw]
    have := (lt_div_iff₀ (by positivity : (0 : ℝ) < |M none none| + 1)).mp hw2
    linarith
  have hxpos : ∀ o, 0 < x o := by
    rintro (_ | i)
    · rw [hx0]; have := neg_abs_le (M none none); linarith
    · exact hx.1 i
  -- injectivity of `A_X`
  have hker : ∀ z, (diagonal x - M) *ᵥ z = 0 → z = 0 := by
    intro z hz
    obtain ⟨e1, e2⟩ := opt_mulVec M x z
    rw [hz] at e1 e2
    have e1' : A *ᵥ (z ∘ some) - z none • colA M = 0 := by
      rw [hAdef]; exact e1.symm
    have e2' : w⁻¹ * z none - rowE M ⬝ᵥ (z ∘ some) = 0 := by
      rw [hx0] at e2; simp only [Pi.zero_apply] at e2
      linear_combination (-1 : ℝ) * e2
    obtain ⟨ht, hy⟩ := schur_reduce_det A (colA M) (rowE M) 0 (z ∘ some) 0 (z none) w hw.ne' e1'
      (by simpa using e2')
    have hy0 : z ∘ some = 0 := by
      have : (Nw A (colA M) (rowE M) w).det • (z ∘ some) = 0 := by
        rw [hy]; simp
      exact (smul_eq_zero.mp this).resolve_left hNw.ne_zero
    have ht0 : z none = 0 := by rw [ht, hy0]; simp
    funext o
    rcases o with _ | i
    · exact ht0
    · exact congrFun hy0 i
  have hdet : (diagonal x - M).det ≠ 0 := by
    intro h0
    obtain ⟨v, hv, hv0⟩ := Matrix.exists_mulVec_eq_zero_iff.mpr h0
    exact hv (hker v hv0)
  have hdu : IsUnit (diagonal x - M).det := IsUnit.mk0 _ hdet
  have hadj := h x ⟨hxpos, hdu⟩
  set AX : Matrix (Option P) (Option P) ℝ := diagonal x - M with hAX
  set u : Option P → ℝ := AX⁻¹ *ᵥ (fun _ => 1) with hu'
  set v : Option P → ℝ := AX⁻¹ *ᵥ b with hv'
  have hu : AX *ᵥ u = fun _ => 1 := by
    rw [hu', mulVec_mulVec, Matrix.mul_nonsing_inv _ hdu, one_mulVec]
  have hv : AX *ᵥ v = b := by
    rw [hv', mulVec_mulVec, Matrix.mul_nonsing_inv _ hdu, one_mulVec]
  have huv : u ⬝ᵥ (Φ *ᵥ v) = 0 := by
    have a1 : AX.adjugate *ᵥ (fun _ => (1 : ℝ)) = AX.det • u := by
      rw [hu', inv_mulVec_eq, smul_smul, mul_inv_cancel₀ hdet, one_smul]
    have a2 : AX.adjugate *ᵥ b = AX.det • v := by
      rw [hv', inv_mulVec_eq, smul_smul, mul_inv_cancel₀ hdet, one_smul]
    rw [a1, a2] at hadj
    simp only [mulVec_smul, smul_dotProduct, dotProduct_smul, smul_eq_mul] at hadj
    have : (AX.det * AX.det) * (u ⬝ᵥ (Φ *ᵥ v)) = 0 := by rw [← hadj]; ring
    exact (mul_eq_zero.mp this).resolve_left (mul_ne_zero hdet hdet)
  have hS : ∀ (r z : Option P → ℝ), AX *ᵥ z = r →
      XSol (M.submatrix some some) (colA M) (rowE M) xP w (r ∘ some) (r none) (z ∘ some) (z none) := by
    intro r z hz
    obtain ⟨e1, e2⟩ := opt_mulVec M x z
    rw [hz] at e1 e2
    refine ⟨e1.symm, ?_⟩
    rw [hx0] at e2
    linear_combination (-1 : ℝ) * e2
  refine ⟨u ∘ some, v ∘ some, u none, v none, hS _ u hu, hS _ v hv, ?_⟩
  unfold Fform
  have := opt_form Φ hΦ u v
  unfold Fform at this
  rw [← this]; exact huv

/-- **`lem:attached`, the step from `P` to `P ∪ {z}`.** -/
theorem attached_level {M Φ : Matrix (Option P) (Option P) ℝ} (hΦ : ∀ i j, Φ j i = -Φ i j)
    (IH : ∀ b, AdjZero (M.submatrix some some) (Φ.submatrix some some) b → ∀ i j, b i = b j)
    (hatt : ¬ (colPhi Φ = 0 ∧ ∀ i j, colA M i = colA M j)) :
    ∀ b, AdjZero M Φ b → ∀ i j, b i = b j := by
  intro b hb
  have hΦP : ∀ i j, (Φ.submatrix some some) j i = -(Φ.submatrix some some) i j :=
    fun i j => hΦ _ _
  have hX := hxzero_of_adjzero hΦ hb
  have hnb := attached_step_b (e := rowE M) IH hatt
  obtain ⟨_, hz⟩ := attached_step_a hΦP IH hnb hX
  have hall : ∀ o, b o = b none := by
    rintro (_ | i)
    · rfl
    · exact hz i
  intro i j
  rw [hall i, hall j]

end Step

section Chain

universe u

/-- `Option` iterated `k` times over `κ`. -/
def Lev (κ : Type u) : ℕ → Type u
  | 0 => κ
  | k + 1 => Option (Lev κ k)

instance levFintype (κ : Type u) [Fintype κ] : ∀ k, Fintype (Lev κ k)
  | 0 => inferInstanceAs (Fintype κ)
  | k + 1 => haveI := levFintype κ k; inferInstanceAs (Fintype (Option (Lev κ k)))

instance levDecEq (κ : Type u) [DecidableEq κ] : ∀ k, DecidableEq (Lev κ k)
  | 0 => inferInstanceAs (DecidableEq κ)
  | k + 1 => haveI := levDecEq κ k; inferInstanceAs (DecidableEq (Option (Lev κ k)))

variable {κ : Type u}

/-- The hypotheses of the chain: the graph of `Φ_ij ≠ 0` is connected on `P_0 = κ`, and each added
state `z_j` is attached to `P_{j-1}` (`φ ≠ 0` or `a` not constant). -/
def Att : ∀ k : ℕ, Matrix (Lev κ k) (Lev κ k) ℝ → Matrix (Lev κ k) (Lev κ k) ℝ → Prop
  | 0, _, Φ => (SimpleGraph.fromRel fun i j => Φ i j ≠ 0).Connected
  | k + 1, M, Φ => (¬ (colPhi Φ = 0 ∧ ∀ i j, colA M i = colA M j)) ∧
      Att k (M.submatrix some some) (Φ.submatrix some some)

/-- **`lem:attached`(a)** for the whole chain `P_0 ⊂ P_1 ⊂ … ⊂ P_k`, by induction on `k`: if
`(A⁻¹1)ᵀ Φ (A⁻¹b) = 0` for all admissible `x`, then `b` is constant. -/
theorem attached_chain [Fintype κ] [DecidableEq κ] :
    ∀ (k : ℕ) (M Φ : Matrix (Lev κ k) (Lev κ k) ℝ), (∀ i j, Φ j i = -Φ i j) → Att k M Φ →
      ∀ b, AdjZero M Φ b → ∀ i j, b i = b j
  | 0, M, Φ, hΦ, hA, b, hb => attached_zero hΦ hA (adjZero_formZero hb)
  | k + 1, M, Φ, hΦ, hA, b, hb =>
      attached_level (P := Lev κ k) hΦ
        (attached_chain k _ _ (fun i j => hΦ _ _) hA.2) hA.1 b hb

end Chain

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/AttachedInduction.lean <==
import Mathlib
import PaperC.C2.AttachedLimits
import PaperC.C2.SchurLimits

/-!
# Attached states are visible: the induction step

Paper C2 (`c2/sec_exactlaw.tex`), Lemma `lem:attached`, the induction step from `P` to
`X = P ∪ {z}`.

Notation: `M = Q_P`, `a = (q_iz)`, `e = (q_zi)`, `φ = (Φ_iz)`, `Φ = Φ_P` (antisymmetric), and for a
fixed `x_P` the matrix `A = diag x_P - M`. A solution of the system on `X` is `(y, t)` with
`A y - t a = p`, `s t - e·y = c` (`XSol`, with `s = 1/w`). `Fform` is the form of `eq:schur-form`.

* `AdjZero M Φ b`: `(adj A 1)ᵀ Φ (adj A b) = 0` for all `x_P`, the statement `(A⁻¹1)ᵀΦ(A⁻¹b) ≡ 0`
  in a form without inverses; `HXzero M a e φ Φ p c`: the form on `X` of the solutions of the
  right-hand sides `1` and `(p, c)` vanishes for all `x_P` and all large `x_z`.
* `attached_step_a` (`lem:attached`(a) for `k = j`): assume the induction hypothesis (a) for `P`,
  `∀ b, AdjZero M Φ b → b` constant, and (b) for `j` in the form `¬ HXzero (0, 1)` (the form of
  `e_z` is not identically zero). If `HXzero b b_z`, then `(b, b_z)` is constant.
* `attached_step_b` (`lem:attached`(b) for `j`): assume the induction hypothesis (a) for `P` and
  that `z` is attached (`¬ (φ = 0 ∧ a constant)`). Then `¬ HXzero (0, 1)`. This uses `schur_limit_b`
  and `AttachedLimits.attached_b`, and `exists_unit_small`, which turns the identity with adjugates
  into the solutions `u = A⁻¹1`, `v = A⁻¹a` at `x_P = 1/(s m)`.

The admissible `x_P` are those of `GoodX` (positive, with `diag x_P - M` invertible), and theinduction hypothesis on `P` is the adjugate form `AdjZero`. The chaining over `P_0 ⊂ P_1 ⊂ …` is in`AttachedChain`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Polynomial Filter Topology

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The form `y·Φ y' + t' (y·φ) - t (y'·φ)` of `eq:schur-form`. -/
def Fform (Φ : Matrix ι ι ℝ) (φ y : ι → ℝ) (t : ℝ) (y' : ι → ℝ) (t' : ℝ) : ℝ :=
  y ⬝ᵥ (Φ *ᵥ y') + t' * (y ⬝ᵥ φ) - t * (y' ⬝ᵥ φ)

/-- A solution `(y, t)` of the system on `X` at `x_P` and `s = 1/w`. -/
def XSol (M : Matrix ι ι ℝ) (a e xP : ι → ℝ) (w : ℝ) (p : ι → ℝ) (c : ℝ) (y : ι → ℝ) (t : ℝ) :
    Prop :=
  (diagonal xP - M) *ᵥ y - t • a = p ∧ w⁻¹ * t - e ⬝ᵥ y = c

/-- The admissible `x_P`: positive, with `diag x_P - M` invertible. -/
def GoodX (M : Matrix ι ι ℝ) (xP : ι → ℝ) : Prop :=
  (∀ i, 0 < xP i) ∧ IsUnit (diagonal xP - M).det

/-- The form on `X` of the solutions with right-hand sides `1` and `(p, c)` is zero for all
`x_P` and large `x_z`. -/
def HXzero (M : Matrix ι ι ℝ) (a e φ : ι → ℝ) (Φ : Matrix ι ι ℝ) (p : ι → ℝ) (c : ℝ) : Prop :=
  ∀ xP : ι → ℝ, GoodX M xP → ∃ ε : ℝ, 0 < ε ∧ ∀ w : ℝ, 0 < w → w < ε → ∃ (y y' : ι → ℝ) (t t' : ℝ),
    XSol M a e xP w (fun _ => 1) 1 y t ∧ XSol M a e xP w p c y' t' ∧ Fform Φ φ y t y' t' = 0

/-- `(A⁻¹1)ᵀ Φ (A⁻¹ b) = 0` for all `x_P`, with adjugates. -/
def AdjZero (M Φ : Matrix ι ι ℝ) (b : ι → ℝ) : Prop :=
  ∀ xP : ι → ℝ, GoodX M xP → ((diagonal xP - M).adjugate *ᵥ (fun _ => (1 : ℝ))) ⬝ᵥ
    (Φ *ᵥ ((diagonal xP - M).adjugate *ᵥ b)) = 0

theorem Fform_sub (Φ : Matrix ι ι ℝ) (φ y : ι → ℝ) (t : ℝ) (y' y'' : ι → ℝ) (t' t'' c : ℝ) :
    Fform Φ φ y t (y' - c • y'') (t' - c * t'') =
      Fform Φ φ y t y' t' - c * Fform Φ φ y t y'' t'' := by
  unfold Fform
  simp only [mulVec_sub, mulVec_smul, dotProduct_sub, dotProduct_smul, sub_dotProduct,
    smul_dotProduct, smul_eq_mul]
  ring

theorem dot_anti (Φ : Matrix ι ι ℝ) (hΦ : ∀ i j, Φ j i = -Φ i j) (y : ι → ℝ) :
    y ⬝ᵥ (Φ *ᵥ y) = 0 := by
  have hT : Φᵀ = -Φ := by
    ext i j; simp only [Matrix.transpose_apply, Matrix.neg_apply]; exact hΦ i j
  have h : y ⬝ᵥ (Φ *ᵥ y) = (Φᵀ *ᵥ y) ⬝ᵥ y := by rw [dotProduct_mulVec, mulVec_transpose]
  rw [hT, neg_mulVec, neg_dotProduct] at h
  have hc : y ⬝ᵥ (Φ *ᵥ y) = (Φ *ᵥ y) ⬝ᵥ y := dotProduct_comm _ _
  linarith

theorem Fform_self (Φ : Matrix ι ι ℝ) (hΦ : ∀ i j, Φ j i = -Φ i j) (φ y : ι → ℝ) (t : ℝ) :
    Fform Φ φ y t y t = 0 := by
  unfold Fform; rw [dot_anti Φ hΦ y]; ring

/-- For small `s`, `diag(1/(s m)) - M` is invertible. -/
theorem exists_unit_small (M : Matrix ι ι ℝ) (m : ι → ℝ) (hm : ∀ i, 0 < m i) :
    ∃ s₀ : ℝ, 0 < s₀ ∧ ∀ s, 0 < s → s < s₀ →
      IsUnit (diagonal (fun i => (s * m i)⁻¹) - M).det := by
  set A : Matrix ι ι ℝ := diagonal m * M with hA
  have h0 : (Npoly A).det.eval 0 ≠ 0 := by
    rw [← coeff_zero_eq_eval_zero, det_coeff_zero]; exact one_ne_zero
  have hev : ∀ᶠ s in 𝓝 (0 : ℝ), (Npoly A).det.eval s ≠ 0 :=
    (Polynomial.continuous _).continuousAt.eventually_ne h0
  obtain ⟨ε, hε, hball⟩ := Metric.eventually_nhds_iff.mp hev
  refine ⟨ε, hε, fun s hs hsε => ?_⟩
  have hne := hball (y := s) (by rw [Real.dist_eq, sub_zero, abs_of_pos hs]; exact hsε)
  rw [eval_det_Npoly] at hne
  have hdiag : diagonal (fun i => (s * m i)⁻¹) - M =
      diagonal (fun i => (s * m i)⁻¹) * (1 - s • A) := by
    ext i j
    simp only [hA, Matrix.sub_apply, diagonal_mul, Matrix.mul_sub, Matrix.mul_one,
      Matrix.smul_apply, Matrix.mul_apply, diagonal_apply, smul_eq_mul]
    by_cases hij : i = j
    · subst hij
      simp [Finset.sum_ite_eq, (hm i).ne', hs.ne']
      field_simp [(hm i).ne', hs.ne']
    · simp [hij, Finset.sum_ite_eq, (hm i).ne', hs.ne']
      field_simp [(hm i).ne', hs.ne']
  rw [hdiag, det_mul, det_diagonal]
  refine IsUnit.mul ?_ (IsUnit.mk0 _ hne)
  exact IsUnit.mk0 _ (Finset.prod_ne_zero_iff.mpr fun i _ =>
    inv_ne_zero (mul_ne_zero hs.ne' (hm i).ne'))

theorem inv_mulVec_eq (A : Matrix ι ι ℝ) (x : ι → ℝ) :
    A⁻¹ *ᵥ x = (A.det)⁻¹ • (A.adjugate *ᵥ x) := by
  rw [Matrix.inv_def, Ring.inverse_eq_inv', smul_mulVec]

/-- The adjugate form implies the form with solutions at `x_P = 1/(s m)`. -/
theorem adjZero_formZero {M Φ : Matrix ι ι ℝ} {b : ι → ℝ} (h : AdjZero M Φ b) :
    FormZero M Φ b := by
  intro m hm
  obtain ⟨s₀, hs₀, hs⟩ := exists_unit_small M m hm
  refine ⟨s₀, hs₀, fun s h1 h2 => ?_⟩
  have hu := hs s h1 h2
  set A : Matrix ι ι ℝ := diagonal (fun i => (s * m i)⁻¹) - M with hA
  refine ⟨A⁻¹ *ᵥ (fun _ => 1), A⁻¹ *ᵥ b, ?_, ?_, ?_⟩
  · rw [mulVec_mulVec, Matrix.mul_nonsing_inv _ hu, one_mulVec]
  · rw [mulVec_mulVec, Matrix.mul_nonsing_inv _ hu, one_mulVec]
  · have := h (fun i => (s * m i)⁻¹) ⟨fun i => inv_pos.mpr (mul_pos h1 (hm i)), hu⟩
    rw [inv_mulVec_eq, inv_mulVec_eq]
    simp only [mulVec_smul, smul_dotProduct, dotProduct_smul, smul_eq_mul]
    rw [show (diagonal fun i => (s * m i)⁻¹) - M = A from rfl] at this
    rw [this]; simp

/-- **`lem:attached`(b) for `j`.** The induction hypothesis is in the adjugate form. -/
theorem attached_step_b {M Φ : Matrix ι ι ℝ} {a e φ : ι → ℝ}
    (IH : ∀ b, AdjZero M Φ b → ∀ i j, b i = b j) (hatt : ¬ (φ = 0 ∧ ∀ i j, a i = a j)) :
    ¬ HXzero M a e φ Φ 0 1 := by
  intro hh
  have hlim : ∀ xP : ι → ℝ, GoodX M xP →
      ((diagonal xP - M).adjugate *ᵥ (fun _ => (1 : ℝ))) ⬝ᵥ
        (Φ *ᵥ ((diagonal xP - M).adjugate *ᵥ a)) +
      (diagonal xP - M).det *
        (((diagonal xP - M).adjugate *ᵥ (fun _ => (1 : ℝ))) ⬝ᵥ φ) = 0 := by
    intro xP hx
    obtain ⟨ε, hε, hsol⟩ := hh xP hx
    exact schur_limit_b (diagonal xP - M) a e φ Φ (fun _ => 1) 1 hε (fun w hw hwε => by
      obtain ⟨y, y', t, t', ⟨h1, h2⟩, ⟨h3, h4⟩, hF⟩ := hsol w hw hwε
      exact ⟨y, y', t, t', h1, h2, h3, h4, hF⟩)
  have hform : ∀ m : ι → ℝ, (∀ i, 0 < m i) → ∃ s₀ : ℝ, 0 < s₀ ∧ ∀ s, 0 < s → s < s₀ →
      ∃ u v : ι → ℝ, (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ u = (fun _ => (1 : ℝ)) ∧
        (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ v = a ∧ φ ⬝ᵥ u + u ⬝ᵥ (Φ *ᵥ v) = 0 := by
    intro m hm
    obtain ⟨s₀, hs₀, hs⟩ := exists_unit_small M m hm
    refine ⟨s₀, hs₀, fun s h1 h2 => ?_⟩
    have hu := hs s h1 h2
    set A : Matrix ι ι ℝ := diagonal (fun i => (s * m i)⁻¹) - M with hA
    refine ⟨A⁻¹ *ᵥ (fun _ => 1), A⁻¹ *ᵥ a, ?_, ?_, ?_⟩
    · rw [mulVec_mulVec, Matrix.mul_nonsing_inv _ hu, one_mulVec]
    · rw [mulVec_mulVec, Matrix.mul_nonsing_inv _ hu, one_mulVec]
    · have hl := hlim (fun i => (s * m i)⁻¹) ⟨fun i => inv_pos.mpr (mul_pos h1 (hm i)), hu⟩
      rw [show (diagonal fun i => (s * m i)⁻¹) - M = A from rfl] at hl
      have hd : A.det ≠ 0 := hu.ne_zero
      rw [inv_mulVec_eq, inv_mulVec_eq]
      simp only [mulVec_smul, smul_dotProduct, dotProduct_smul, smul_eq_mul]
      rw [dotProduct_comm φ]
      field_simp
      linear_combination hl
  have hφ : φ = 0 := by
    apply lin_ext
    intro m hm
    obtain ⟨s₀, hs₀, hs⟩ := hform m hm
    have := (attached_core M m hm (fun _ => (1 : ℝ)) a φ Φ hs₀ hs).1
    have e1 : (m * fun _ => (1 : ℝ)) = m := by ext; simp
    rw [e1] at this
    exact this
  have hconst := IH a (fun xP hx => by
    have := hlim xP hx
    rw [hφ] at this
    simpa using this)
  exact hatt ⟨hφ, hconst⟩

/-- **`lem:attached`(a) for `k = j`.** -/
theorem attached_step_a {M Φ : Matrix ι ι ℝ} {a e φ : ι → ℝ} (hΦ : ∀ i j, Φ j i = -Φ i j)
    (IH : ∀ b, AdjZero M Φ b → ∀ i j, b i = b j) (hb : ¬ HXzero M a e φ Φ 0 1)
    {b : ι → ℝ} {bz : ℝ} (h : HXzero M a e φ Φ b bz) :
    (∀ i j, b i = b j) ∧ ∀ i, b i = bz := by
  classical
  by_cases hne : Nonempty ι
  swap
  · refine ⟨fun i => absurd ⟨i⟩ hne, fun i => absurd ⟨i⟩ hne⟩
  obtain ⟨i0⟩ := hne
  -- shift by `bz`
  have hshift : ∀ xP : ι → ℝ, GoodX M xP → ∃ ε : ℝ, 0 < ε ∧ ∀ w : ℝ, 0 < w → w < ε →
      ∃ (y y' : ι → ℝ) (t t' : ℝ), XSol M a e xP w (fun _ => 1) 1 y t ∧
        XSol M a e xP w (b - bz • fun _ => 1) 0 y' t' ∧ Fform Φ φ y t y' t' = 0 := by
    intro xP hx
    obtain ⟨ε, hε, hsol⟩ := h xP hx
    refine ⟨ε, hε, fun w hw hwε => ?_⟩
    obtain ⟨y, y', t, t', ⟨h1, h2⟩, ⟨h3, h4⟩, hF⟩ := hsol w hw hwε
    refine ⟨y, y' - bz • y, t, t' - bz * t, ⟨h1, h2⟩, ⟨?_, ?_⟩, ?_⟩
    · rw [mulVec_sub, mulVec_smul]
      ext i
      have h3' := congrFun h3 i
      have h1' := congrFun h1 i
      simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul] at h3' h1' ⊢
      linear_combination h3' - bz * h1'
    · rw [dotProduct_sub, dotProduct_smul, smul_eq_mul]
      linear_combination h4 - bz * h2
    · rw [Fform_sub, hF, Fform_self Φ hΦ, mul_zero, sub_zero]
  have hAdj : AdjZero M Φ (b - bz • fun _ => 1) := by
    intro xP hx
    obtain ⟨ε, hε, hsol⟩ := hshift xP hx
    exact schur_limit_a (diagonal xP - M) a e φ Φ (fun _ => 1) (b - bz • fun _ => 1) 1 0 hε
      (fun w hw hwε => by
        obtain ⟨y, y', t, t', ⟨h1, h2⟩, ⟨h3, h4⟩, hF⟩ := hsol w hw hwε
        exact ⟨y, y', t, t', h1, h2, h3, h4, hF⟩)
  have hconst := IH _ hAdj
  -- `b = bz + β`
  set β : ℝ := b i0 - bz with hβ
  have hbβ : ∀ i, b i = bz + β := fun i => by
    have := hconst i i0
    simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul] at this
    rw [hβ]; linarith
  have hβ0 : β = 0 := by
    by_contra hβ0
    apply hb
    intro xP hx
    obtain ⟨ε, hε, hsol⟩ := hshift xP hx
    refine ⟨ε, hε, fun w hw hwε => ?_⟩
    obtain ⟨y, y', t, t', ⟨h1, h2⟩, ⟨h3, h4⟩, hF⟩ := hsol w hw hwε
    have hvec : (b - bz • fun _ => (1 : ℝ)) = β • fun _ => (1 : ℝ) := by
      ext i; simp [hbβ i]
    rw [hvec] at h3
    refine ⟨y, y - β⁻¹ • y', t, t - β⁻¹ * t', ⟨h1, h2⟩, ⟨?_, ?_⟩, ?_⟩
    · have hinv : β⁻¹ * β = 1 := inv_mul_cancel₀ hβ0
      rw [mulVec_sub, mulVec_smul]
      ext i
      have h3' := congrFun h3 i
      have h1' := congrFun h1 i
      simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul, Pi.zero_apply, mul_one] at h3' h1' ⊢
      linear_combination h1' - β⁻¹ * h3' - hinv
    · rw [dotProduct_sub, dotProduct_smul, smul_eq_mul]
      linear_combination h2 - β⁻¹ * h4
    · rw [Fform_sub, hF, Fform_self Φ hΦ, mul_zero, sub_zero]
  have hbz : ∀ i, b i = bz := fun i => by rw [hbβ i, hβ0, add_zero]
  exact ⟨fun i j => by rw [hbz i, hbz j], hbz⟩

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/AttachedLimits.lean <==
import Mathlib
import PaperC.C2.ResolventOrders
import PaperC.C2.HidingTimeReversal

/-!
# Attached states are visible: the expansions at infinity

Paper C2 (`c2/sec_exactlaw.tex`), Lemma `lem:attached`, the steps that use the asymptotics of the
resolvent at infinity (the polynomial identities behind them, in the style of `ResolventOrders`).

For solutions `u`, `v` of `(diag x - M) z = b` with `x_i = 1/(s m_i)`, the identities
`det N(s) · z = s · adj N(s) c` (`N = I - s diag(m) M`) turn a relation
`φ·u + uᵀ Φ v = 0` for all small `s` into a polynomial identity, and its coefficients give the
orders in `s`.

* `attached_core` (`eq:attached-limit`, first order): if `φ·u + uᵀ Φ v = 0` for all small `s`, then
  `φ · (m∘b₁) = 0`, and if moreover `φ = 0` then `(m∘b₁)ᵀ Φ (m∘b₂) = 0`;
* `attached_zero` (`lem:attached`(a), `k = 0`): if `uᵀ Φ v = 0` for all positive `m` and small `s`,
  with `Φ` antisymmetric and a connected graph of the edges `Φ_ij ≠ 0`, then `b₂ = b` is constant
  (`b₁ = 1`);
* `attached_b` (`lem:attached`(b), the reduction): if the relation of `eq:attached-limit` holds for
  all positive `m`, and the induction hypothesis (a) for `P` holds, then `φ = 0` and `a` is constant,
  which contradicts the choice of an attached state.

`SchurLimits` (the Schur complement `A_P - a eᵀ/s` is not of the form `I - sA`), the packaging of the
induction step is in `AttachedInduction`, and the chain over `P_0 ⊂ … ⊂ P_k` is in `AttachedChain`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Polynomial

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The relation of `lem:attached` as a polynomial in `s`. -/
theorem attached_core (M : Matrix ι ι ℝ) (m : ι → ℝ) (hm : ∀ i, 0 < m i)
    (b₁ b₂ φ : ι → ℝ) (Φ : Matrix ι ι ℝ) {s₀ : ℝ} (hs₀ : 0 < s₀)
    (h : ∀ s, 0 < s → s < s₀ → ∃ u v : ι → ℝ,
      (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ u = b₁ ∧
      (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ v = b₂ ∧ φ ⬝ᵥ u + u ⬝ᵥ (Φ *ᵥ v) = 0) :
    φ ⬝ᵥ (m * b₁) = 0 ∧ (φ = 0 → (m * b₁) ⬝ᵥ (Φ *ᵥ (m * b₂)) = 0) := by
  set A : Matrix ι ι ℝ := diagonal m * M with hA
  set Q1 : ι → ℝ[X] := Qpoly A (m * b₁) with hQ1
  set Q2 : ι → ℝ[X] := Qpoly A (m * b₂) with hQ2
  set P1 : ℝ[X] := ∑ i, C (φ i) * Q1 i with hP1
  set P2 : ℝ[X] := ∑ i, ∑ j, Q1 i * C (Φ i j) * Q2 j with hP2
  set Pall : ℝ[X] := (Npoly A).det * P1 + X * P2 with hPall
  have hroot : ∀ s, 0 < s → s < s₀ → Pall.IsRoot s := by
    intro s hs hss
    obtain ⟨u, v, h1, h2, h3⟩ := h s hs hss
    have key : ∀ (z b : ι → ℝ), (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ z = b →
        (1 - s • A).det • z = s • ((1 - s • A).adjugate *ᵥ (m * b)) := by
      intro z b hz
      have hl : (1 - s • A) *ᵥ z = s • (m * b) := system_lin M m hs hm hz
      have := congrArg (fun v => (1 - s • A).adjugate *ᵥ v) hl
      simp only [mulVec_mulVec, adjugate_mul, smul_mulVec, one_mulVec, mulVec_smul] at this
      exact this
    set w1 : ι → ℝ := (1 - s • A).adjugate *ᵥ (m * b₁) with hw1
    set w2 : ι → ℝ := (1 - s • A).adjugate *ᵥ (m * b₂) with hw2
    set d : ℝ := (1 - s • A).det with hd
    have ku := key u b₁ h1
    have kv := key v b₂ h2
    have e1 : d * d * (φ ⬝ᵥ u + u ⬝ᵥ (Φ *ᵥ v)) =
        d * s * (φ ⬝ᵥ w1) + s * s * (w1 ⬝ᵥ (Φ *ᵥ w2)) := by
      have a1 : d * (φ ⬝ᵥ u) = s * (φ ⬝ᵥ w1) := by
        have := congrArg (fun z => φ ⬝ᵥ z) ku
        simpa [dotProduct_smul] using this
      have a2 : (d • u) ⬝ᵥ (Φ *ᵥ (d • v)) = (s • w1) ⬝ᵥ (Φ *ᵥ (s • w2)) := by rw [ku, kv]
      simp only [mulVec_smul, smul_dotProduct, dotProduct_smul, smul_eq_mul] at a2
      calc d * d * (φ ⬝ᵥ u + u ⬝ᵥ (Φ *ᵥ v)) = d * (d * (φ ⬝ᵥ u)) + d * (d * (u ⬝ᵥ (Φ *ᵥ v))) := by
            ring
        _ = d * (s * (φ ⬝ᵥ w1)) + s * (s * (w1 ⬝ᵥ (Φ *ᵥ w2))) := by
            have e3 : d * (d * (u ⬝ᵥ (Φ *ᵥ v))) = s * (s * (w1 ⬝ᵥ (Φ *ᵥ w2))) := by linarith [a2]
            rw [a1, e3]
        _ = _ := by ring
    rw [h3, mul_zero] at e1
    have eP1 : P1.eval s = φ ⬝ᵥ w1 := by
      simp only [hP1, eval_finsetSum, eval_mul, eval_C, hQ1, eval_Qpoly, hw1, dotProduct]
    have eP2 : P2.eval s = w1 ⬝ᵥ (Φ *ᵥ w2) := by
      simp only [hP2, eval_finsetSum, eval_mul, eval_C, hQ1, hQ2, eval_Qpoly, hw1, hw2,
        dotProduct, mulVec, Finset.mul_sum]
      refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => by ring
    have hev : Pall.eval s = d * (φ ⬝ᵥ w1) + s * (w1 ⬝ᵥ (Φ *ᵥ w2)) := by
      simp only [hPall, eval_add, eval_mul, eval_X, eP1, eP2, eval_det_Npoly, hd]
    have : s * Pall.eval s = 0 := by rw [hev]; linarith
    exact (mul_eq_zero.mp this).resolve_left hs.ne'
  have hP0 : Pall = 0 := by
    apply eq_zero_of_infinite_isRoot
    exact (Set.Ioo_infinite hs₀).mono fun s hs => hroot s hs.1 hs.2
  have hc : Pall.coeff 0 = φ ⬝ᵥ (m * b₁) := by
    rw [hPall, coeff_add, mul_coeff_zero, det_coeff_zero, one_mul, coeff_X_mul_zero, add_zero,
      hP1, finsetSum_coeff]
    simp only [dotProduct, coeff_C_mul, hQ1, Qpoly_coeff_zero]
  have hc0 : φ ⬝ᵥ (m * b₁) = 0 := by rw [← hc, hP0]; simp
  refine ⟨hc0, fun hφ => ?_⟩
  have hP1z : P1 = 0 := by simp [hP1, hφ]
  have hXP : X * P2 = 0 := by
    have : Pall = X * P2 := by rw [hPall, hP1z]; simp
    rw [← this]; exact hP0
  have hP2z : P2 = 0 := by
    rcases mul_eq_zero.mp hXP with h | h
    · exact absurd h X_ne_zero
    · exact h
  have hc2 : P2.coeff 0 = (m * b₁) ⬝ᵥ (Φ *ᵥ (m * b₂)) := by
    rw [hP2, finsetSum_coeff]
    simp only [dotProduct, mulVec, finsetSum_coeff, mul_coeff_zero, coeff_C, hQ1, hQ2,
      Qpoly_coeff_zero, Finset.mul_sum]
    refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => ?_
    simp only [if_true]
    ring
  rw [← hc2, hP2z]; simp

/-- The relation `uᵀ Φ v = 0` for all small `s`, for every positive `m`. -/
def FormZero (M : Matrix ι ι ℝ) (Φ : Matrix ι ι ℝ) (b : ι → ℝ) : Prop :=
  ∀ m : ι → ℝ, (∀ i, 0 < m i) → ∃ s₀ : ℝ, 0 < s₀ ∧ ∀ s, 0 < s → s < s₀ → ∃ u v : ι → ℝ,
    (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ u = (fun _ => (1 : ℝ)) ∧
    (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ v = b ∧ u ⬝ᵥ (Φ *ᵥ v) = 0

/-- **`lem:attached`(a), `k = 0`.** -/
theorem attached_zero {M Φ : Matrix ι ι ℝ} (hΦ : ∀ i j, Φ j i = -Φ i j) {b : ι → ℝ}
    (hconn : (SimpleGraph.fromRel fun i j => Φ i j ≠ 0).Connected) (h : FormZero M Φ b) :
    ∀ i j, b i = b j := by
  have hform : ∀ η : ι → ℝ, (∀ i, 0 < η i) →
      ∑ i, ∑ j, η i * (Φ i j * b j) * η j = 0 := by
    intro m hm
    obtain ⟨s₀, hs₀, hs⟩ := h m hm
    have := (attached_core M m hm (fun _ => (1 : ℝ)) b 0 Φ hs₀ (fun s h1 h2 => by
      obtain ⟨u, v, e1, e2, e3⟩ := hs s h1 h2
      exact ⟨u, v, e1, e2, by rw [zero_dotProduct, zero_add]; exact e3⟩)).2 rfl
    simp only [dotProduct, mulVec, Pi.mul_apply, mul_one, Finset.mul_sum] at this
    rw [← this]
    refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => ?_
    ring
  exact const_of_connected Φ b (attached_base Φ hΦ b hform) hconn

/-- **`lem:attached`(b), the reduction.** If `eq:attached-limit` holds for every positive `m` and
the induction hypothesis (a) holds for `P`, then `φ = 0` and `a` is constant. -/
theorem attached_b {M Φ : Matrix ι ι ℝ} {a φ : ι → ℝ}
    (ih : ∀ b : ι → ℝ, FormZero M Φ b → ∀ i j, b i = b j)
    (h : ∀ m : ι → ℝ, (∀ i, 0 < m i) → ∃ s₀ : ℝ, 0 < s₀ ∧ ∀ s, 0 < s → s < s₀ →
      ∃ u v : ι → ℝ, (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ u = (fun _ => (1 : ℝ)) ∧
        (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ v = a ∧ φ ⬝ᵥ u + u ⬝ᵥ (Φ *ᵥ v) = 0) :
    φ = 0 ∧ ∀ i j, a i = a j := by
  have hφ : φ = 0 := by
    apply lin_ext
    intro m hm
    obtain ⟨s₀, hs₀, hs⟩ := h m hm
    have := (attached_core M m hm (fun _ => (1 : ℝ)) a φ Φ hs₀ hs).1
    have e : (m * fun _ => (1 : ℝ)) = m := by ext; simp
    rw [e] at this
    exact this
  refine ⟨hφ, ih a ?_⟩
  intro m hm
  obtain ⟨s₀, hs₀, hs⟩ := h m hm
  refine ⟨s₀, hs₀, fun s h1 h2 => ?_⟩
  obtain ⟨u, v, e1, e2, e3⟩ := hs s h1 h2
  exact ⟨u, v, e1, e2, by rw [hφ, zero_dotProduct, zero_add] at e3; exact e3⟩

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/BalancedSides.lean <==
import Mathlib
import PaperC.C2.HidingTimeReversal

/-!
# Paper C2: balanced sides and one cut

These statements (a theorem on balanced sides and a corollary on one cut) are not in the paper;
the Lean results stay. The last bullet uses the formulas of the generator point of Proposition
`prop:gluing` of the companion.

* `Gshift`, `Gshift_rowsum`, `Gshift_colsum`, `flux_Gshift`, `shift_identity`, `balanced_flux`
  (balanced sides, not in the paper): for `Q_X 1 = -λ a` and `π_X Q_X = -λ (π_X∘a)`, the matrix
  `G = Q_X + λ diag a` has `G 1 = 0` and `π_X G = 0`, the same flux matrix as `Q_X`, and
  `diag x - Q_X = diag(x + λ a) - G`; and `p_1 - p_2 = π·v - (π∘a)·u = uᵀ Φ v` (`flux_form`).
  Here `Q_X` is a matrix on its own index type.
* `memoryless_star`, `starMat_blockRev`, `blockRev_comm`, `memoryless_union`
  (balanced sides and one cut, not in the paper): a memoryless block of `Q` is one of `Q*`; `(Q^{[B]})* =
  (Q*)^{[B]}`; reversals of disjoint blocks commute; the union of two memoryless blocks that
  meet is memoryless when it is not everything (and the exit rate out of it is positive, which
  follows from irreducibility).
* `cutGenX`, `cutGenY`, `starMat_cutGenX`, `starMat_cutGenX_off`, `starMat_cutGenX_XX` (one cut, not in the paper):
  the generator point `Q'` across `X` from `prop:gluing` has the time reversal `Q''`, the
  generator point across `Y`; and for `u = D_X a` the time reversal agrees with `Q` off `X × X`
  and equals `Q*_X` on `X × X`.

The statements that need the merging of overlapping blocks into disjoint ones, the splitting into
closed classes of `G`, and the identification with `Q^{[B_1]…[B_r]}` are not formalized.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

section Shift

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- `G = Q_X + λ diag a`. -/
def Gshift (Qx : Matrix ι ι ℝ) (lam : ℝ) (a : ι → ℝ) : Matrix ι ι ℝ := Qx + lam • diagonal a

theorem Gshift_rowsum {Qx : Matrix ι ι ℝ} {lam : ℝ} {a : ι → ℝ}
    (h : ∀ i, ∑ j, Qx i j = -lam * a i) (i : ι) : ∑ j, Gshift Qx lam a i j = 0 := by
  simp only [Gshift, Matrix.add_apply, Matrix.smul_apply, diagonal_apply, smul_eq_mul,
    Finset.sum_add_distrib, mul_ite, mul_zero, Finset.sum_ite_eq, Finset.mem_univ, if_true, h i]
  ring

theorem Gshift_colsum {Qx : Matrix ι ι ℝ} {lam : ℝ} {a π : ι → ℝ}
    (h : ∀ j, ∑ i, π i * Qx i j = -lam * (π j * a j)) (j : ι) :
    ∑ i, π i * Gshift Qx lam a i j = 0 := by
  simp only [Gshift, Matrix.add_apply, Matrix.smul_apply, diagonal_apply, smul_eq_mul, mul_add,
    Finset.sum_add_distrib, h j]
  have : ∑ i, π i * (lam * if i = j then a i else 0) = lam * (π j * a j) := by
    simp only [mul_ite, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, if_true]; ring
  rw [this]; ring

/-- The diagonal does not enter the flux matrix. -/
theorem flux_Gshift (π : ι → ℝ) (Qx : Matrix ι ι ℝ) (lam : ℝ) (a : ι → ℝ) :
    flux π (Gshift Qx lam a) = flux π Qx := by
  ext i j
  rw [flux_apply, flux_apply]
  by_cases h : i = j
  · subst h; ring
  · simp [Gshift, diagonal_apply, h, Ne.symm h]

/-- `diag x - Q_X = diag(x + λ a) - G`. -/
theorem shift_identity (Qx : Matrix ι ι ℝ) (lam : ℝ) (a x : ι → ℝ) :
    diagonal x - Qx = diagonal (fun i => x i + lam * a i) - Gshift Qx lam a := by
  ext i j
  by_cases h : i = j
  · subst h; simp [Gshift, diagonal_apply]
  · simp [Gshift, diagonal_apply, h]

/-- **Balanced sides.** `p_1 - p_2 = π·v - (π∘a)·u = uᵀ Φ_G v`, where `u`, `v` solve the system of
`G` at `x + λ a` with the right-hand sides `1` and `a`. -/
theorem balanced_flux {Qx : Matrix ι ι ℝ} {lam : ℝ} {π a x u v : ι → ℝ}
    (hu : ∀ i, (x i + lam * a i) * u i - (Gshift Qx lam a *ᵥ u) i = 1)
    (hv : ∀ i, (x i + lam * a i) * v i - (Gshift Qx lam a *ᵥ v) i = a i) :
    π ⬝ᵥ v - (π * a) ⬝ᵥ u = u ⬝ᵥ (flux π Qx *ᵥ v) := by
  rw [← flux_Gshift π Qx lam a]
  exact flux_form hu hv

end Shift

section Blocks

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {Q : Matrix ι ι ℝ} {π : ι → ℝ} {B : Finset ι}

/-- A memoryless block of `Q` is a memoryless block of `Q*`, with the same `κ`. -/
theorem memoryless_star {κ : ℝ} {ν c : ι → ℝ} (h : Memoryless Q π B κ ν c) (hκ : κ ≠ 0) :
    Memoryless (starMat π Q) π B κ (fun y => π y * c y / (κ * ∑ j ∈ B, π j))
      (fun y => (∑ j ∈ B, π j) * κ * ν y / π y) := by
  have hB := h.sumB_pos.ne'
  have hpi := fun i => (h.pos i).ne'
  have hstat' : ∀ j, ∑ i, π i * starMat π Q i j = 0 := by
    intro j
    have : ∀ i, π i * starMat π Q i j = π j * Q j i := fun i => by
      simp only [starMat]; field_simp [hpi i]
    simp only [this, ← Finset.mul_sum, h.gen.2 j, mul_zero]
  refine ⟨h.pos, starMat_isGenerator h.pos h.gen ?_, hstat', ?_, ?_, ?_, h.nonempty⟩
  · ext j
    simpa [vecMul, dotProduct] using h.stat j
  · intro i hi y hy
    simp only [starMat, h.inn y hy i hi]
    field_simp [hpi i]
  · rw [← Finset.sum_div, ← flux_balance h]
    exact div_self (mul_ne_zero hκ hB)
  · intro y hy i hi
    simp only [starMat, h.out i hi y hy]
    field_simp

/-- `(Q^{[B]})* = (Q*)^{[B]}`. -/
theorem starMat_blockRev (hπ : ∀ i, π i ≠ 0) (B : Finset ι) (Q : Matrix ι ι ℝ) :
    starMat π (blockRev B π Q) = blockRev B π (starMat π Q) := by
  ext i j
  by_cases h : i ∈ B ∧ j ∈ B
  · have h' : j ∈ B ∧ i ∈ B := ⟨h.2, h.1⟩
    simp only [starMat, blockRev, h, h', and_self, if_true]
    try field_simp [hπ i, hπ j]
  · have h' : ¬ (j ∈ B ∧ i ∈ B) := fun e => h ⟨e.2, e.1⟩
    simp only [starMat, blockRev, h, h', if_false]

/-- Reversals of disjoint blocks commute. -/
theorem blockRev_comm {B₁ B₂ : Finset ι} (hdis : Disjoint B₁ B₂) (Q : Matrix ι ι ℝ) :
    blockRev B₁ π (blockRev B₂ π Q) = blockRev B₂ π (blockRev B₁ π Q) := by
  ext i j
  by_cases h1 : i ∈ B₁ ∧ j ∈ B₁
  · have n2 : ¬ (i ∈ B₂ ∧ j ∈ B₂) := fun h => Finset.disjoint_left.mp hdis h1.1 h.1
    have n2' : ¬ (j ∈ B₂ ∧ i ∈ B₂) := fun h => Finset.disjoint_left.mp hdis h1.2 h.1
    simp only [blockRev, h1, n2, n2', and_self, if_true, if_false]
  · by_cases h2 : i ∈ B₂ ∧ j ∈ B₂
    · have n1' : ¬ (j ∈ B₁ ∧ i ∈ B₁) := fun h => Finset.disjoint_left.mp hdis h.1 h2.2
      simp only [blockRev, h1, h2, n1', and_self, if_true, if_false]
    · simp only [blockRev, h1, h2, if_false]

/-- The union of two memoryless blocks that meet is a memoryless block, when it is not
everything (`CutIrreducible` makes the exit rate positive). -/
theorem memoryless_union {B₁ B₂ : Finset ι} {κ₁ κ₂ : ℝ} {ν₁ ν₂ c₁ c₂ : ι → ℝ}
    (h1 : Memoryless Q π B₁ κ₁ ν₁ c₁) (h2 : Memoryless Q π B₂ κ₂ ν₂ c₂)
    (hmeet : (B₁ ∩ B₂).Nonempty) (hirr : CutIrreducible Q) (hne : B₁ ∪ B₂ ≠ univ) :
    ∃ κ ν c, Memoryless Q π (B₁ ∪ B₂) κ ν c := by
  obtain ⟨i0, hi0⟩ := hmeet
  have hi1 : i0 ∈ B₁ := (Finset.mem_inter.mp hi0).1
  have hi2 : i0 ∈ B₂ := (Finset.mem_inter.mp hi0).2
  have hout : ∀ i ∈ B₁ ∪ B₂, ∀ y ∉ B₁ ∪ B₂, Q i y = Q i0 y := by
    intro i hi y hy
    have hy1 : y ∉ B₁ := fun e => hy (Finset.mem_union_left _ e)
    have hy2 : y ∉ B₂ := fun e => hy (Finset.mem_union_right _ e)
    rcases Finset.mem_union.mp hi with hi | hi
    · rw [h1.out i hi y hy1, h1.out i0 hi1 y hy1]
    · rw [h2.out i hi y hy2, h2.out i0 hi2 y hy2]
  set U := B₁ ∪ B₂ with hU
  have hnn : ∀ y ∈ Uᶜ, 0 ≤ Q i0 y := fun y hy =>
    h1.gen.1 i0 y (fun e => (mem_compl.mp hy) (e ▸ Finset.mem_union_left _ hi1))
  obtain ⟨i1, hi1U, j1, hj1, hnz⟩ := hirr U ⟨i0, Finset.mem_union_left _ hi1⟩ hne
  have hκ : 0 < ∑ y ∈ Uᶜ, Q i0 y := by
    have h3 : Q i1 j1 = Q i0 j1 := hout i1 hi1U j1 hj1
    have hpos : 0 < Q i0 j1 := by
      have := h1.gen.1 i1 j1 (fun e => hj1 (e ▸ hi1U))
      rw [← h3]; exact lt_of_le_of_ne this (Ne.symm hnz)
    exact lt_of_lt_of_le hpos (Finset.single_le_sum (f := fun y => Q i0 y) hnn
      (mem_compl.mpr hj1))
  have hp := (h1.pos i0).ne'
  have hS1 := h1.sumB_pos.ne'
  have hS2 := h2.sumB_pos.ne'
  have hSU : (∑ j ∈ U, π j) ≠ 0 :=
    (Finset.sum_pos (fun j _ => h1.pos j) ⟨i0, Finset.mem_union_left _ hi1⟩).ne'
  have hrat : ∀ y ∉ U, c₂ y / ∑ j ∈ B₂, π j = c₁ y / ∑ j ∈ B₁, π j := by
    intro y hy
    have hy1 : y ∉ B₁ := fun e => hy (Finset.mem_union_left _ e)
    have hy2 : y ∉ B₂ := fun e => hy (Finset.mem_union_right _ e)
    have e := (h1.inn y hy1 i0 hi1).symm.trans (h2.inn y hy2 i0 hi2)
    calc c₂ y / ∑ j ∈ B₂, π j = (c₂ y * π i0 / ∑ j ∈ B₂, π j) / π i0 := by field_simp
      _ = (c₁ y * π i0 / ∑ j ∈ B₁, π j) / π i0 := by rw [e]
      _ = c₁ y / ∑ j ∈ B₁, π j := by field_simp
  refine ⟨∑ y ∈ Uᶜ, Q i0 y, fun y => Q i0 y / ∑ y ∈ Uᶜ, Q i0 y,
    fun y => (∑ j ∈ U, π j) * (c₁ y / ∑ j ∈ B₁, π j), ?_⟩
  refine ⟨h1.pos, h1.gen, h1.stat, ?_, ?_, ?_, ⟨i0, Finset.mem_union_left _ hi1⟩⟩
  · intro i hi y hy
    rw [hout i hi y hy]; field_simp
  · rw [← Finset.sum_div]; exact div_self hκ.ne'
  · intro y hy i hi
    have hy1 : y ∉ B₁ := fun e => hy (Finset.mem_union_left _ e)
    have hy2 : y ∉ B₂ := fun e => hy (Finset.mem_union_right _ e)
    rcases Finset.mem_union.mp hi with hi | hi
    · rw [h1.inn y hy1 i hi]; field_simp
    · rw [h2.inn y hy2 i hi]
      calc c₂ y * π i / ∑ j ∈ B₂, π j = (c₂ y / ∑ j ∈ B₂, π j) * π i := by ring
        _ = (c₁ y / ∑ j ∈ B₁, π j) * π i := by rw [hrat y hy]
        _ = _ := by field_simp

end Blocks

/-! ### One cut -/

section OneCut

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The generator point `Q'` across `X` (`prop:gluing`): `Q'_X = Q_X`, `Q'[X,Y] = a (D_Y c)ᵀ`,
`Q'[Y,X] = D_Y⁻¹ b uᵀ`, `Q'_Y = Q*_Y`. -/
noncomputable def cutGenX (X : Finset ι) (π a b c u : ι → ℝ) (Q : Matrix ι ι ℝ) : Matrix ι ι ℝ :=
  fun i j => if i ∈ X then (if j ∈ X then Q i j else a i * (π j * c j))
    else (if j ∈ X then b i * u j / π i else π j * Q j i / π i)

/-- The generator point `Q''` across `Y`: `Q''_Y = Q_Y`, `Q''_X = Q*_X`,
`Q''[X,Y] = D_X⁻¹ u bᵀ`, `Q''[Y,X] = c (D_X a)ᵀ`. -/
noncomputable def cutGenY (X : Finset ι) (π a b c u : ι → ℝ) (Q : Matrix ι ι ℝ) : Matrix ι ι ℝ :=
  fun i j => if i ∈ X then (if j ∈ X then π j * Q j i / π i else u i * b j / π i)
    else (if j ∈ X then c i * (π j * a j) else Q i j)

/-- **One cut.** The time reversal of `Q'` is `Q''`. -/
theorem starMat_cutGenX (hπ : ∀ i, π i ≠ 0) (X : Finset ι) (a b c u : ι → ℝ)
    (Q : Matrix ι ι ℝ) :
    starMat π (cutGenX X π a b c u Q) = cutGenY X π a b c u Q := by
  ext i j
  by_cases hi : i ∈ X <;> by_cases hj : j ∈ X <;>
    simp only [starMat, cutGenX, cutGenY, hi, hj, if_true, if_false] <;> field_simp [hπ i, hπ j]

variable {π : ι → ℝ} {X : Finset ι} {a b c u : ι → ℝ} {Q : Matrix ι ι ℝ}

/-- **One cut.** For `u = D_X a`, `(Q')*` agrees with `Q` off `X × X`. -/
theorem starMat_cutGenX_off (hπ : ∀ i, π i ≠ 0) (hu : ∀ i ∈ X, u i = π i * a i)
    (hXY : ∀ i ∈ X, ∀ y ∉ X, Q i y = a i * b y) (hYX : ∀ y ∉ X, ∀ i ∈ X, Q y i = c y * u i)
    (i j : ι) (h : ¬ (i ∈ X ∧ j ∈ X)) : starMat π (cutGenX X π a b c u Q) i j = Q i j := by
  rw [starMat_cutGenX hπ]
  by_cases hi : i ∈ X
  · have hj : j ∉ X := fun e => h ⟨hi, e⟩
    simp only [cutGenY, hi, hj, if_true, if_false, hu i hi, hXY i hi j hj]
    field_simp [hπ i]
  · by_cases hj : j ∈ X
    · simp only [cutGenY, hi, hj, if_true, if_false, hYX i hi j hj, hu j hj]
    · simp only [cutGenY, hi, hj, if_false]

/-- **One cut.** On `X × X`, `(Q')*` is `Q*_X`. -/
theorem starMat_cutGenX_XX (hπ : ∀ i, π i ≠ 0) {i j : ι} (hi : i ∈ X) (hj : j ∈ X) :
    starMat π (cutGenX X π a b c u Q) i j = starMat π Q i j := by
  rw [starMat_cutGenX hπ]
  simp only [cutGenY, starMat, hi, hj, if_true]

end OneCut

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/BlockCount.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.TimeReversal
import PaperC.C2.StationaryFiber

/-!
# Paper C2: the exhaustion step of the block count

Companion (`c2/companion/companion.tex`), Theorem `thm:block-count`, the step "every generator with the
principal minors of `-Q` is some `Q^𝒜`".

**Hypotheses standing in for other results.** The theorem of Chatterjee, Ghosh, Gurjar and Raj is
the chain `C` with `hC`, `hend` (as in `stationary_fiber`). The star-cut property of the paper
(every cut of every reachable `Q^𝒜` is a star partition, so by `lem:star-cuts` its cut-transpose
has the generator point `Q^{𝒜'}`) is the closure hypothesis `hcut` on the family `𝓡` of the
matrices `Q^𝒜`. The genericity of `Q` that makes `hcut` true is not formalized.

* `generator_dsim_eq`: two generators that are diagonally similar are equal if one is irreducible
  (the uniqueness in `lem:generator-point` of Paper C2);
* `dsim_star`: `Rᵀ` is diagonally similar to the time reversal `R*`;
* `fiber_in_closed`: if `𝓡` contains `Q`, consists of irreducible generators, is closed under the
  time reversal and under cut-transposes (up to diagonal similarity), then every generator `Q'` in
  the chain of cut-transposes from `Q` lies in `𝓡`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- Step (N): diagonally similar generators, one of them irreducible, are equal. -/
theorem generator_dsim_eq {Q₁ Q₂ : Matrix ι ι ℝ} (h₁ : IsGenerator Q₁) (hirr : CutIrreducible Q₁)
    (h₂ : IsGenerator Q₂) (h : DSim Q₁ Q₂) : Q₁ = Q₂ := by
  obtain ⟨E, hE, hsim⟩ := h
  have hQ2 : ∀ i j, Q₂ i j = E i * Q₁ i j * (E j)⁻¹ := fun i j => by
    have := hsim i j
    field_simp [hE j]
    linarith
  have hrow : ∀ i, ∑ j, (diagonal (fun i => ((E i)⁻¹)⁻¹) * Q₁ * diagonal (fun i => (E i)⁻¹)) i j
      = 0 := by
    intro i
    have : ∀ j, (diagonal (fun i => ((E i)⁻¹)⁻¹) * Q₁ * diagonal (fun i => (E i)⁻¹)) i j =
        Q₂ i j := by
      intro j
      simp only [diagonal_mul, mul_diagonal, inv_inv]
      rw [hQ2]
    simp only [this]; exact h₂.2 i
  have key := normalization_unique_matrix h₁.1 hirr (x := fun _ => 1) (fun _ => one_pos)
    (by ext i; simpa [mulVec, dotProduct] using h₁.2 i)
    (d := fun i => (E i)⁻¹) (fun i => inv_ne_zero (hE i)) hrow
  ext i j
  have := congrFun (congrFun key i) j
  simp only [diagonal_mul, mul_diagonal, inv_inv, inv_one, one_mul, mul_one] at this
  rw [hQ2, this]

/-- `Rᵀ` is diagonally similar to the time reversal. -/
theorem dsim_star {π : ι → ℝ} (hπ : ∀ i, π i ≠ 0) (R : Matrix ι ι ℝ) :
    DSim Rᵀ (starMat π R) := by
  refine ⟨fun i => (π i)⁻¹, fun i => inv_ne_zero (hπ i), fun i j => ?_⟩
  simp only [transpose_apply, starMat]
  field_simp [hπ i, hπ j]

/-- **`thm:block-count`, exhaustion.** -/
theorem fiber_in_closed {π : ι → ℝ} (hπ : ∀ i, π i ≠ 0) {𝓡 : Set (Matrix ι ι ℝ)}
    {Q Q' : Matrix ι ι ℝ} (hQ : Q ∈ 𝓡) (hgen : ∀ R ∈ 𝓡, IsGenerator R ∧ CutIrreducible R)
    (hstar : ∀ R ∈ 𝓡, starMat π R ∈ 𝓡)
    (hcut : ∀ R ∈ 𝓡, ∀ M', CutTr R M' → ∃ R' ∈ 𝓡, DSim M' R')
    (hQ' : IsGenerator Q') {k : ℕ} {C : ℕ → Matrix ι ι ℝ} (h0 : C 0 = Q)
    (hC : ∀ m < k, CutTr (C m) (C (m + 1)))
    (hend : DSim Q' (C k) ∨ DSim Q' (C k)ᵀ) : Q' ∈ 𝓡 := by
  have inv : ∀ m ≤ k, ∃ R ∈ 𝓡, DSim (C m) R := by
    intro m
    induction m with
    | zero => intro _; exact ⟨Q, hQ, by rw [h0]; exact DSim.refl _⟩
    | succ m ih =>
      intro hm
      obtain ⟨R, hR, hsim⟩ := ih (by omega)
      obtain ⟨R', hR', hsim'⟩ := hcut R hR _ (CutTr.of_dsim hsim (hC m (by omega)))
      exact ⟨R', hR', hsim'⟩
  obtain ⟨R, hR, hsim⟩ := inv k le_rfl
  rcases hend with hend | hend
  · have := generator_dsim_eq (hgen R hR).1 (hgen R hR).2 hQ' (DSim.symm (DSim.trans hend hsim))
    rw [← this]; exact hR
  · have h2 : DSim Q' (starMat π R) :=
      DSim.trans (DSim.trans hend (DSim.transpose hsim)) (dsim_star hπ R)
    have hS := hgen _ (hstar R hR)
    have := generator_dsim_eq hS.1 hS.2 hQ' (DSim.symm h2)
    rw [← this]; exact hstar R hR

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/BlockMinors.lean <==
import Mathlib
import PaperC.PrincipalMinors
import PaperC.C2.BlockReversals
import PaperC.C2.HidingTimeReversal

/-!
# Paper C2: block reversals keep the principal minors

Companion (`c2/companion/companion.tex`), Lemma `lem:block-reversals`: the principal minors of `Q^𝒜`
equal those of `Q`.

The proof of the paper expands the minor into permutations, and reverses the orientation of the
cycles of a permutation that lie in blocks of `𝒜`. The graph theory of blocks enters only through
the statement that every cycle of a permutation with a nonzero term lies in one block. Here this is
the hypothesis `hmix` of `det_swapOn` and `pminor_revOn`: for every permutation with a nonzero
term, consecutive steps of its cycles are either both in the reversed set `T` or both outside it
(`Unmixed`).

* `swapOn T M`: `M` with the entries on `T` transposed;
* `tau T σ`: `σ` with the cycles in `T` inverted (`σ * ρ * ρ`, where `ρ` is `σ⁻¹` on the states
  of these cycles and the identity elsewhere); `sign_tau`, `unmixed_tau`, `tau_tau`;
* `prod_swapOn`: the product of the entries of `swapOn T M` along `σ` is that of `M` along `tau σ`
  (the telescoping of `cycle_telescope`, after the substitution `π_i q_ij`);
* `det_swapOn`: `det (swapOn T M) = det M`;
* `pminor_revOn`: `revOn T π Q` has the principal minors of `Q`.

Not formalized: that a graph with its blocks satisfies `hmix`, the count `2^{r(Q)}` and the
commutation of reversals of distinct blocks as a statement about blocks.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Equiv Kagey131.PaperC

open Classical

noncomputable section

section Core

variable {n : Type*} [Fintype n] [DecidableEq n]

/-- `M` with the entries on `T` transposed. -/
def swapOn (T : n → n → Prop) (M : Matrix n n ℝ) : Matrix n n ℝ :=
  fun i j => if T i j then M j i else M i j

/-- Consecutive steps of each cycle of `σ` are both in `T` or both outside. -/
def Unmixed (T : n → n → Prop) (σ : Perm n) : Prop := ∀ i, T (σ i) i ↔ T (σ (σ i)) (σ i)

variable {T : n → n → Prop}

theorem pai (σ : Perm n) (x : n) : σ (σ⁻¹ x) = x := σ.apply_symm_apply x

theorem pia (σ : Perm n) (x : n) : σ⁻¹ (σ x) = x := σ.symm_apply_apply x

theorem Unmixed.stab {σ : Perm n} (h : Unmixed T σ) (x : n) :
    T (σ x) x ↔ T (σ (σ⁻¹ x)) (σ⁻¹ x) := by
  have := h (σ⁻¹ x)
  simp only [pai] at this
  simpa only [pai] using this.symm

/-- `σ⁻¹` on the states whose step is in `T`, the identity elsewhere. -/
def rho0 (σ : Perm n) (h : Unmixed T σ) : Perm n where
  toFun i := if T (σ i) i then σ⁻¹ i else i
  invFun i := if T (σ i) i then σ i else i
  left_inv i := by
    by_cases hp : T (σ i) i
    · have hp' : T (σ (σ⁻¹ i)) (σ⁻¹ i) := (h.stab i).mp hp
      have hp'' : T i (σ⁻¹ i) := by rwa [pai] at hp'
      simp only [hp, hp'', if_true, pai]
    · simp only [hp, if_false]
  right_inv x := by
    by_cases hp : T (σ x) x
    · have hp' : T (σ (σ x)) (σ x) := (h x).mp hp
      simp only [hp, hp', if_true, pia]
    · simp only [hp, if_false]

theorem rho0_apply (σ : Perm n) (h : Unmixed T σ) (i : n) :
    rho0 σ h i = if T (σ i) i then σ⁻¹ i else i := rfl

/-- `σ` with the cycles lying in `T` inverted. -/
def tau (T : n → n → Prop) (σ : Perm n) : Perm n :=
  if h : Unmixed T σ then σ * rho0 σ h * rho0 σ h else σ

theorem tau_apply {σ : Perm n} (h : Unmixed T σ) (i : n) :
    tau T σ i = if T (σ i) i then σ⁻¹ i else σ i := by
  unfold tau
  rw [dif_pos h]
  simp only [Perm.mul_apply, rho0_apply]
  by_cases hp : T (σ i) i
  · have hp' : T (σ (σ⁻¹ i)) (σ⁻¹ i) := (h.stab i).mp hp
    have hp'' : T i (σ⁻¹ i) := by rwa [pai] at hp'
    simp only [hp, hp'', if_true, pai]
  · simp only [hp, if_false]

theorem sign_tau {σ : Perm n} (h : Unmixed T σ) : Perm.sign (tau T σ) = Perm.sign σ := by
  unfold tau
  rw [dif_pos h, Perm.sign_mul, Perm.sign_mul, mul_assoc, Int.units_mul_self, mul_one]

theorem pt_tau (hsym : ∀ i j, T i j → T j i) {σ : Perm n} (h : Unmixed T σ) (x : n) :
    T (tau T σ x) x ↔ T (σ x) x := by
  by_cases hp : T (σ x) x
  · have hp' : T (σ (σ⁻¹ x)) (σ⁻¹ x) := (h.stab x).mp hp
    simp only [pai] at hp'
    rw [tau_apply h, if_pos hp]
    exact ⟨fun _ => hp, fun _ => hsym _ _ hp'⟩
  · rw [tau_apply h, if_neg hp]

theorem unmixed_tau (hsym : ∀ i j, T i j → T j i) {σ : Perm n} (h : Unmixed T σ) :
    Unmixed T (tau T σ) := by
  intro i
  rw [pt_tau hsym h, pt_tau hsym h]
  by_cases hp : T (σ i) i
  · rw [tau_apply h, if_pos hp]
    exact ⟨fun hh => (h.stab i).mp hh, fun _ => hp⟩
  · rw [tau_apply h, if_neg hp]
    exact h i

theorem tau_tau (hsym : ∀ i j, T i j → T j i) {σ : Perm n} (h : Unmixed T σ) :
    tau T (tau T σ) = σ := by
  have hU := unmixed_tau hsym h
  ext i
  rw [tau_apply hU, pt_tau hsym h]
  by_cases hp : T (σ i) i
  · rw [if_pos hp, Perm.inv_eq_iff_eq, tau_apply h, if_pos ((h i).mp hp)]
    simp
  · rw [if_neg hp, tau_apply h, if_neg hp]

theorem prod_swapOn {σ : Perm n} (h : Unmixed T σ) (M : Matrix n n ℝ) :
    ∏ i, swapOn T M (σ i) i = ∏ i, M (tau T σ i) i := by
  have e1 : ∀ i, swapOn T M (σ i) i = if T (σ i) i then M i (σ i) else M (σ i) i := fun i => rfl
  have e2 : ∀ i, M (tau T σ i) i = if T (σ i) i then M (σ⁻¹ i) i else M (σ i) i := fun i => by
    rw [tau_apply h]; split_ifs <;> rfl
  simp only [e1, e2, Finset.prod_ite]
  congr 1
  refine Finset.prod_nbij' (fun i => σ i) (fun j => σ⁻¹ j) ?_ ?_ ?_ ?_ ?_
  · intro a ha
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at ha ⊢
    exact (h a).mp ha
  · intro a ha
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at ha ⊢
    have := (h.stab a).mp ha
    exact this
  · intro a ha; simp
  · intro a ha; simp
  · intro a ha; simp

end Core

section Det

variable {n : Type*} [Fintype n] [DecidableEq n] {T : n → n → Prop}

/-- **`lem:block-reversals`, the determinant.** -/
theorem det_swapOn (hsym : ∀ i j, T i j → T j i) (M : Matrix n n ℝ)
    (hM : ∀ i j, M i j = 0 ↔ M j i = 0)
    (hmix : ∀ σ : Perm n, ¬ Unmixed T σ → ∏ i, M (σ i) i = 0) :
    (swapOn T M).det = M.det := by
  rw [det_apply', det_apply']
  have hz : ∀ σ : Perm n, ¬ Unmixed T σ → ∏ i, swapOn T M (σ i) i = 0 := by
    intro σ hσ
    obtain ⟨i, -, hi⟩ := Finset.prod_eq_zero_iff.mp (hmix σ hσ)
    refine Finset.prod_eq_zero (Finset.mem_univ i) ?_
    unfold swapOn
    split_ifs
    · exact (hM _ _).mp hi
    · exact hi
  rw [← Finset.sum_filter_add_sum_filter_not Finset.univ (Unmixed T)]
  rw [← Finset.sum_filter_add_sum_filter_not Finset.univ (Unmixed T)
    (fun σ : Perm n => ((Perm.sign σ : ℤ) : ℝ) * ∏ i, M (σ i) i)]
  have hbad1 : ∑ σ ∈ Finset.univ.filter (fun σ => ¬ Unmixed T σ),
      ((Perm.sign σ : ℤ) : ℝ) * ∏ i, swapOn T M (σ i) i = 0 :=
    Finset.sum_eq_zero fun σ hσ => by
      rw [hz σ (Finset.mem_filter.mp hσ).2, mul_zero]
  have hbad2 : ∑ σ ∈ Finset.univ.filter (fun σ => ¬ Unmixed T σ),
      ((Perm.sign σ : ℤ) : ℝ) * ∏ i, M (σ i) i = 0 :=
    Finset.sum_eq_zero fun σ hσ => by
      rw [hmix σ (Finset.mem_filter.mp hσ).2, mul_zero]
  rw [hbad1, hbad2, add_zero, add_zero]
  have step : ∀ σ ∈ Finset.univ.filter (Unmixed T),
      ((Perm.sign σ : ℤ) : ℝ) * ∏ i, swapOn T M (σ i) i =
        ((Perm.sign (tau T σ) : ℤ) : ℝ) * ∏ i, M (tau T σ i) i := by
    intro σ hσ
    have hU := (Finset.mem_filter.mp hσ).2
    rw [prod_swapOn hU, sign_tau hU]
  rw [Finset.sum_congr rfl step]
  refine Finset.sum_nbij' (tau T) (tau T) ?_ ?_ ?_ ?_ ?_
  · intro a ha
    exact Finset.mem_filter.mpr ⟨Finset.mem_univ _,
      unmixed_tau hsym (Finset.mem_filter.mp ha).2⟩
  · intro a ha
    exact Finset.mem_filter.mpr ⟨Finset.mem_univ _,
      unmixed_tau hsym (Finset.mem_filter.mp ha).2⟩
  · intro a ha; exact tau_tau hsym (Finset.mem_filter.mp ha).2
  · intro a ha; exact tau_tau hsym (Finset.mem_filter.mp ha).2
  · intro a ha; rfl

end Det

section Pminor

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {π : ι → ℝ} {Q : Matrix ι ι ℝ}
  {T : ι → ι → Prop}

/-- **`lem:block-reversals`, the principal minors.** If the support of `Q` is symmetric and, for
every set `S` of states and every permutation of `S` with a nonzero term, consecutive steps of its
cycles are both in `T` or both outside, then `revOn T π Q` has the principal minors of `Q`. -/
theorem pminor_revOn (hπ : ∀ i, π i ≠ 0) (hsym : ∀ i j, T i j → T j i)
    (hQ : ∀ i j, Q i j = 0 ↔ Q j i = 0)
    (hmix : ∀ (S : Finset ι) (σ : Perm S),
      ¬ Unmixed (fun a b : S => T a b) σ → ∏ i, Q (σ i) i = 0) (S : Finset ι) :
    pminor (revOn T π Q) S = pminor Q S := by
  unfold pminor
  set W : Matrix S S ℝ := (diagonal π * Q).submatrix (fun i : S => (i : ι)) (fun i : S => (i : ι))
    with hW
  set D : Matrix S S ℝ := diagonal (fun i : S => (π i)⁻¹) with hD
  have hWij : ∀ i j : S, W i j = π i * Q i j := fun i j => by
    simp [hW, diagonal_mul]
  have h1 : (Q.submatrix (fun i : S => (i : ι)) (fun i : S => (i : ι))) = D * W := by
    ext i j
    simp only [hD, hWij, diagonal_mul, submatrix_apply]
    field_simp [hπ i]
  have h2 : (revOn T π Q).submatrix (fun i : S => (i : ι)) (fun i : S => (i : ι)) =
      D * swapOn (fun a b : S => T a b) W := by
    ext i j
    simp only [hD, diagonal_mul, submatrix_apply, swapOn, hWij, revOn]
    by_cases h : T i j
    · simp only [h, if_true]; field_simp [hπ i]
    · simp only [h, if_false]; field_simp [hπ i]
  have hdet : (swapOn (fun a b : S => T a b) W).det = W.det := by
    refine det_swapOn (fun a b h => hsym _ _ h) W ?_ ?_
    · intro i j
      rw [hWij, hWij]
      constructor
      · intro h
        have : Q i j = 0 := by
          rcases mul_eq_zero.mp h with h | h
          · exact absurd h (hπ i)
          · exact h
        rw [(hQ _ _).mp this, mul_zero]
      · intro h
        have : Q j i = 0 := by
          rcases mul_eq_zero.mp h with h | h
          · exact absurd h (hπ j)
          · exact h
        rw [(hQ _ _).mpr this, mul_zero]
    · intro σ hσ
      have := hmix S σ hσ
      simp only [hWij]
      rw [Finset.prod_mul_distrib, this, mul_zero]
  rw [h2, h1, det_mul, det_mul, hdet]

end Pminor

section Divergence

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- **`lem:block-reversals`, zero divergence on a block.** Let `Φ` be antisymmetric with zero
divergence at every state, `C` a set of states not containing `v` that meets the rest of the graph
only through `v` (`Φ x y = 0` for `x ∈ C`, `y ∉ C`, `y ≠ v`; this is a component of the graph minus
`v`). Then `∑_{w ∈ C} Φ v w = 0`. A block at `v` meets exactly one such component, so the
restriction of `Φ` to a block has zero divergence at `v`. -/
theorem div_zero_of_component (Φ : Matrix ι ι ℝ) (hΦ : ∀ i j, Φ j i = -Φ i j)
    (hdiv : ∀ i, ∑ j, Φ i j = 0) (C : Finset ι) (v : ι) (hv : v ∉ C)
    (hclosed : ∀ x ∈ C, ∀ y, y ∉ C → y ≠ v → Φ x y = 0) : ∑ w ∈ C, Φ v w = 0 := by
  have h1 : ∑ x ∈ C, ∑ y, Φ x y = 0 := Finset.sum_eq_zero fun x _ => hdiv x
  have h2 : ∑ x ∈ C, ∑ y ∈ C, Φ x y = 0 := by
    have := form_prop_zero Φ hΦ (fun _ => (1 : ℝ)) C
    simpa using this
  have h3 : ∀ x ∈ C, ∑ y, Φ x y = ∑ y ∈ C, Φ x y + Φ x v := by
    intro x hx
    rw [← Finset.sum_add_sum_compl C]
    congr 1
    rw [Finset.sum_eq_single v]
    · intro y hy hyv
      exact hclosed x hx y (Finset.mem_compl.mp hy) hyv
    · intro h; exact absurd (Finset.mem_compl.mpr hv) h
  have h4 : ∑ x ∈ C, Φ x v = 0 := by
    have := Finset.sum_congr rfl h3
    rw [Finset.sum_add_distrib, h1, h2] at this
    linarith
  have h5 : ∑ w ∈ C, Φ v w = -∑ x ∈ C, Φ x v := by
    rw [← Finset.sum_neg_distrib]
    exact Finset.sum_congr rfl fun x _ => by rw [hΦ]
  rw [h5, h4]; simp

end Divergence

end

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/BlockReversal.lean <==
import Mathlib
import PaperC.C2.BlockSegment

/-!
# Paper C2: reversal of a memoryless block

Paper C2, Theorem `thm:memoryless` (the reversal of a memoryless block) and Example
`ex:five-state`. Let `B` be a set of states and `w ≠ 0` on `B`. Suppose
every state of `B` has the same exit row outside `B`, every state outside `B` enters `B`
proportionally to `w`, and the start is proportional to `w` on `B`. Then replacing the block
`P_BB` by `W⁻¹ P_BBᵀ W` (the reversal of the block) does not change the weighted path sums
`μ Z (P Z)^N 1`, for any weights `z`, any `N`, and any matrix `P` (stochasticity is not used).

* `seg_reverse`: the segment sums agree, `wᵀ Z (W⁻¹ Pᵀ W Z)^k 1 = wᵀ Z (P Z)^k 1`;
* `segSum_eq_sub`: the masked segment sums of `BlockSegment` are the segment sums of the
  principal submatrix on `B`;
* `blockRev`: the matrix `P` with `P_BB` replaced by `w_j P_ji / w_i`;
* `memoryless_block_reversal`: the weighted path sums of `P` and `blockRev B w P` agree.

The step from path sums with weights `z` to the composition law of `PaperC.ChainLaw` is in
`BlockReversalLaw`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset

section Seg

variable {β : Type*} [Fintype β] [DecidableEq β] {K : Type*} [Field K]

/-- Conjugation commutes with powers. -/
theorem conj_pow (Wi W T : Matrix β β K) (h1 : Wi * W = 1) (h2 : W * Wi = 1) (k : ℕ) :
    (Wi * T * W) ^ k = Wi * T ^ k * W := by
  induction k with
  | zero => simp [h1]
  | succ k ih =>
    rw [pow_succ, ih, pow_succ]
    calc Wi * T ^ k * W * (Wi * T * W) = Wi * T ^ k * (W * Wi) * T * W := by
          simp only [Matrix.mul_assoc]
      _ = Wi * (T ^ k * T) * W := by rw [h2, Matrix.mul_one, Matrix.mul_assoc Wi, Matrix.mul_assoc Wi]

/-- `Z (P Z)^k = (Z P)^k Z`. -/
theorem mul_pow_comm (Z P : Matrix β β K) (k : ℕ) : Z * (P * Z) ^ k = (Z * P) ^ k * Z := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [pow_succ, ← Matrix.mul_assoc, ih, pow_succ]
    simp only [Matrix.mul_assoc]

/-- The segment sums of a block and of its reversal agree:
`w^T Z (W⁻¹ Pᵀ W Z)^k 1 = w^T Z (P Z)^k 1`. -/
theorem seg_reverse (Pb : Matrix β β K) (w z : β → K) (hw : ∀ i, w i ≠ 0) (k : ℕ) :
    ((fun i => w i * z i) ᵥ* (diagonal (fun i => (w i)⁻¹) * Pbᵀ * diagonal w * diagonal z) ^ k)
        ⬝ᵥ (fun _ => (1 : K))
      = ((fun i => w i * z i) ᵥ* (Pb * diagonal z) ^ k) ⬝ᵥ (fun _ => (1 : K)) := by
  set W : Matrix β β K := diagonal w with hW
  set Wi : Matrix β β K := diagonal (fun i => (w i)⁻¹) with hWi
  set Z : Matrix β β K := diagonal z with hZ
  have h1 : Wi * W = 1 := by
    rw [hWi, hW, diagonal_mul_diagonal]
    ext i j
    by_cases hij : i = j
    · subst hij; simp [hw i]
    · simp [diagonal_apply_ne _ hij, one_apply_ne hij]
  have h2 : W * Wi = 1 := by
    rw [hWi, hW, diagonal_mul_diagonal]
    ext i j
    by_cases hij : i = j
    · subst hij; simp [hw i]
    · simp [diagonal_apply_ne _ hij, one_apply_ne hij]
  have hWZ : W * Z = Z * W := by
    rw [hW, hZ, diagonal_mul_diagonal, diagonal_mul_diagonal]
    congr 1; funext i; exact mul_comm _ _
  have e1 : Wi * Pbᵀ * W * Z = Wi * (Pbᵀ * Z) * W := by
    calc Wi * Pbᵀ * W * Z = Wi * (Pbᵀ * (W * Z)) := by simp only [Matrix.mul_assoc]
      _ = Wi * (Pbᵀ * Z) * W := by rw [hWZ]; simp only [Matrix.mul_assoc]
  rw [e1, conj_pow Wi W _ h1 h2]
  have e2 : (fun i => w i * z i) ᵥ* Wi = z := by
    ext i; have := hw i; simp [hWi, vecMul_diagonal]; field_simp
  have e3 : (fun i => w i * z i) = w ᵥ* Z := by
    ext i; simp [hZ, vecMul_diagonal]
  have e4 : W *ᵥ (fun _ => (1 : K)) = w := by
    ext i; simp [hW, mulVec_diagonal]
  have e5 : Z *ᵥ (fun _ => (1 : K)) = z := by
    ext i; simp [hZ, mulVec_diagonal]
  -- the left side
  have L : ((fun i => w i * z i) ᵥ* (Wi * (Pbᵀ * Z) ^ k * W)) ⬝ᵥ (fun _ => (1 : K))
      = w ⬝ᵥ (((Z * Pb) ^ k) *ᵥ z) := by
    rw [← vecMul_vecMul, ← vecMul_vecMul, e2, ← dotProduct_mulVec, e4, dotProduct_comm,
      ← mulVec_transpose, transpose_pow, transpose_mul, hZ, diagonal_transpose]
    simp
  have R : ((fun i => w i * z i) ᵥ* (Pb * Z) ^ k) ⬝ᵥ (fun _ => (1 : K))
      = w ⬝ᵥ (((Z * Pb) ^ k) *ᵥ z) := by
    rw [e3, vecMul_vecMul, ← dotProduct_mulVec, ← e5, mulVec_mulVec, mul_pow_comm]
  rw [L, R]

end Seg

section Bridge

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {K : Type*} [CommRing K] (B : Finset ι)

/-- A vector on the subtype `B`, extended by zero. -/
def extB (x : B → K) : ι → K := fun i => if h : i ∈ B then x ⟨i, h⟩ else 0

/-- Extension by zero commutes with one step of the block `A_BB`. -/
theorem extB_vecMul (x : B → K) (A : Matrix ι ι K) :
    extB B x ᵥ* blockIn B A = extB B (x ᵥ* A.submatrix ((↑) : B → ι) ((↑) : B → ι)) := by
  funext j
  by_cases hj : j ∈ B
  · simp only [extB, vecMul, dotProduct, blockIn]
    rw [dif_pos hj]
    rw [sum_split B]
    have h0 : ∑ i ∈ Bᶜ, (if h : i ∈ B then x ⟨i, h⟩ else 0) * (if i ∈ B ∧ j ∈ B then A i j else 0) = 0 :=
      sum_eq_zero fun i hi => by simp [mem_compl.mp hi]
    rw [h0, add_zero, ← Finset.sum_coe_sort B]
    refine sum_congr rfl fun i _ => ?_
    simp [i.2, hj]
  · simp [extB, hj, vecMul, dotProduct, blockIn]

/-- Extension by zero commutes with powers of the block. -/
theorem extB_pow (x : B → K) (A : Matrix ι ι K) (k : ℕ) :
    extB B x ᵥ* blockIn B A ^ k
      = extB B (x ᵥ* (A.submatrix ((↑) : B → ι) ((↑) : B → ι)) ^ k) := by
  induction k with
  | zero =>
    simp
  | succ k ih =>
    rw [pow_succ, ← vecMul_vecMul, ih, extB_vecMul, pow_succ, ← vecMul_vecMul]

/-- The total of an extended vector. -/
theorem sum_extB (x : B → K) : extB B x ⬝ᵥ (fun _ => (1 : K)) = ∑ i, x i := by
  simp only [dotProduct, mul_one]
  rw [sum_split B, ← Finset.sum_coe_sort B]
  have h0 : ∑ i ∈ Bᶜ, extB B x i = 0 := sum_eq_zero fun i hi => by simp [extB, mem_compl.mp hi]
  rw [h0, add_zero]
  refine sum_congr rfl fun i _ => ?_
  simp [extB, i.2]

/-- The masked segment sums of `BlockSegment` are those of the principal submatrix on `B`. -/
theorem segSum_eq_sub (A : Matrix ι ι K) (ω : ι → K) (k : ℕ) :
    segSum B A ω k
      = ((fun i : B => ω i) ᵥ* (A.submatrix ((↑) : B → ι) ((↑) : B → ι)) ^ k) ⬝ᵥ (fun _ => (1 : K)) := by
  have h : maskB B ω = extB B (fun i : B => ω i) := by
    funext i; by_cases hi : i ∈ B <;> simp [maskB, extB, hi]
  rw [segSum, h, extB_pow, sum_extB]
  simp [dotProduct]

end Bridge

end Kagey131.PaperC.C2

namespace Kagey131.PaperC.C2

open Matrix Finset

section Reversal

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {K : Type*} [Field K]

/-- The matrix `P` with the block `P_BB` replaced by its reversal `w_j P_ji / w_i`. -/
def blockRev (B : Finset ι) (w : ι → K) (P : Matrix ι ι K) : Matrix ι ι K :=
  fun i j => if i ∈ B ∧ j ∈ B then w j * P j i / w i else P i j

/-- Reversal of a memoryless block (`thm:memoryless`): if every state of `B` has the
exit row `e` outside `B`, every state outside `B` enters `B` at rates `c_y w_i`, and the start is
`m w` on `B`, then the weighted path sums `μ Z (P Z)^N 1` of `P` and of `blockRev B w P` agree,
for every weight vector `z` and every `N`. -/
theorem memoryless_block_reversal (B : Finset ι) (w e c z μ : ι → K) (m : K)
    (hw : ∀ i ∈ B, w i ≠ 0) (P : Matrix ι ι K)
    (hexit : ∀ i ∈ B, ∀ y ∉ B, P i y = e y) (henter : ∀ y ∉ B, ∀ i ∈ B, P y i = c y * w i)
    (hstart : ∀ i ∈ B, μ i = m * w i) (N : ℕ) :
    μ ⬝ᵥ ((diagonal z * (blockRev B w P * diagonal z) ^ N) *ᵥ fun _ => (1 : K)) =
    μ ⬝ᵥ ((diagonal z * (P * diagonal z) ^ N) *ᵥ fun _ => (1 : K)) := by
  set A : Matrix ι ι K := P * diagonal z with hA
  set A' : Matrix ι ι K := blockRev B w P * diagonal z with hA'
  have hAij : ∀ i j, A i j = P i j * z j := fun i j => by simp [hA, mul_diagonal]
  have hA'ij : ∀ i j, A' i j = blockRev B w P i j * z j := fun i j => by
    simp [hA', mul_diagonal]
  have hbr : ∀ i j, ¬ (i ∈ B ∧ j ∈ B) → blockRev B w P i j = P i j := fun i j h => by
    simp [blockRev, h]
  have conv : ∀ M : Matrix ι ι K,
      μ ⬝ᵥ ((diagonal z * M ^ N) *ᵥ fun _ => (1 : K)) = ((μ ᵥ* diagonal z) ᵥ* M ^ N) ⬝ᵥ fun _ => 1 := by
    intro M
    rw [dotProduct_mulVec, vecMul_vecMul]
  rw [conv, conv]
  refine (pathSum_eq B A' A (fun j => e j * z j) c (fun j => w j * z j) (μ ᵥ* diagonal z) m
    ?_ ?_ ?_ ?_ ?_ ?_ ?_ N)
  · intro i hi j hj; rw [hA'ij, hbr i j (fun h => hj h.2), hexit i hi j hj, ]
  · intro i hi j hj; rw [hAij, hexit i hi j hj]
  · intro y hy j hj; rw [hA'ij, hbr y j (fun h => hy h.1), henter y hy j hj]; ring
  · intro y hy j hj; rw [hAij, henter y hy j hj]; ring
  · ext i j
    by_cases h : i ∉ B ∧ j ∉ B
    · simp only [blockOut, h, and_self]
      rw [hA'ij, hAij, hbr i j (fun h' => h.1 h'.1)]
    · simp [blockOut, h]
  · funext i
    by_cases hi : i ∈ B
    · simp [maskB, hi, vecMul_diagonal, hstart i hi]; ring
    · simp [maskB, hi]
  · intro k
    rw [segSum_eq_sub, segSum_eq_sub]
    have hs : (A'.submatrix ((↑) : B → ι) ((↑) : B → ι))
        = diagonal (fun i : B => (w i)⁻¹) * (P.submatrix ((↑) : B → ι) ((↑) : B → ι))ᵀ *
            diagonal (fun i : B => w i) * diagonal (fun i : B => z i) := by
      ext i j
      have hi := hw i i.2
      simp [hA'ij, blockRev, i.2, j.2, mul_diagonal, diagonal_mul, transpose_apply]
      field_simp
      try simp
    have hs' : (A.submatrix ((↑) : B → ι) ((↑) : B → ι))
        = (P.submatrix ((↑) : B → ι) ((↑) : B → ι)) * diagonal (fun i : B => z i) := by
      ext i j
      simp [hAij, mul_diagonal]
    rw [hs, hs']
    exact seg_reverse _ (fun i : B => w i) (fun i : B => z i) (fun i => hw i i.2) k

end Reversal

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/BlockReversalLaw.lean <==
import Mathlib
import PaperC.ChainLaw
import PaperC.C2.BlockReversal

/-!
# Paper C2: reversal of a memoryless block keeps the composition law

Paper C2, Theorem `thm:memoryless`. Applies
`memoryless_block_reversal` to the chain of `PaperC.ChainLaw`: states `Fin d`, off-diagonal
rates `a`, exit rates `q`, step `h`, start `μ`.

Let `B` be a set of states and `w ≠ 0` on `B`. Suppose every `i ∈ B` has the same rates outside
`B` (`a i y = e y`), every `y ∉ B` enters `B` proportionally to `w` (`a y i = c y w_i`), and the
start is proportional to `w` on `B`. Let `aBlock B w a` be `a` with the block on `B` replaced
by `w_j a_ji / w_i`. Then, for every `N`, every `h` and every composition `n`,
`lawP μ (aBlock B w a) q h N n = lawP μ a q h N n`.

* `genPoly`: the generating polynomial `∑_w wordWt(w) ∏ X_{w_t}` of the path weights, whose
  coefficient at `n` is `lawP` (`coeff_genPoly`);
* `eval_genPoly`: its value at a point `z` is `μ Z (P Z)^{N-1} 1` for `P = I + hQ` (`stepMat`);
* `stepMat_aBlock`: the transition matrix of the reversed block is `blockRev` of `P`;
* `lawP_aBlock`: the equality of the composition laws.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {d : ℕ}

/-- The transition matrix `P = I + hQ` of `ChainLaw` as a matrix. -/
def stepMat (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) : Matrix (Fin d) (Fin d) ℝ :=
  Matrix.of fun x y => stepP a q h x y

/-- The off-diagonal rates with the block on `B` replaced by `w_j a_ji / w_i`. -/
noncomputable def aBlock (B : Finset (Fin d)) (w : Fin d → ℝ) (a : Fin d → Fin d → ℝ)
    (i j : Fin d) : ℝ :=
  if i ∈ B ∧ j ∈ B then w j * a j i / w i else a i j

/-- The transition matrix of the chain with the block reversed is `blockRev` of the original. -/
theorem stepMat_aBlock (B : Finset (Fin d)) (w : Fin d → ℝ) (hw : ∀ i ∈ B, w i ≠ 0)
    (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) :
    stepMat (aBlock B w a) q h = blockRev B w (stepMat a q h) := by
  ext i j
  by_cases hij : i ∈ B ∧ j ∈ B
  · have hi := hw i hij.1
    by_cases heq : i = j
    · subst heq
      simp [stepMat, blockRev, stepP, hij]
      field_simp
    · have hne : j ≠ i := Ne.symm heq
      simp [stepMat, blockRev, stepP, aBlock, hij, heq, hne]
      field_simp
  · simp [stepMat, blockRev, stepP, aBlock, hij]

/-- The generating polynomial `∑_w wordWt(w) ∏_t X_{w_t}` of the weights of the paths of length
`N`. -/
noncomputable def genPoly (μ : Fin d → ℝ) (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ)
    (N : ℕ) : MvPolynomial (Fin d) ℝ :=
  ∑ w ∈ words d N, MvPolynomial.monomial (Finsupp.equivFunOnFinite.symm (occ w)) (wordWt μ a q h w)

/-- The coefficient of `genPoly` at a composition `n` is the composition law `P_N(n)`. -/
theorem coeff_genPoly (μ : Fin d → ℝ) (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) (N : ℕ)
    (n : Fin d → ℕ) :
    (genPoly μ a q h N).coeff (Finsupp.equivFunOnFinite.symm n) = lawP μ a q h N n := by
  unfold genPoly lawP
  rw [MvPolynomial.coeff_sum, Finset.sum_filter]
  refine sum_congr rfl fun w _ => ?_
  rw [MvPolynomial.coeff_monomial]
  simp only [Equiv.apply_eq_iff_eq]

/-- The monomial of a composition at a point, `∏_i z_i^{n_i}`. -/
theorem prod_pow_occ_cons (z : Fin d → ℝ) (b : Fin d) (l : List (Fin d)) :
    ∏ i, z i ^ occ (b :: l) i = z b * ∏ i, z i ^ occ l i := by
  have : ∀ i, z i ^ occ (b :: l) i = z i ^ occ l i * z i ^ (if b = i then 1 else 0) := by
    intro i
    rw [occ_cons, Pi.add_apply, pow_add]
  simp only [this, prod_mul_distrib]
  have h2 : ∏ i, z i ^ (if b = i then 1 else 0) = z b := by
    simp [pow_ite, prod_ite_eq]
  rw [h2, mul_comm]

/-- The path sum from a state `x` with weights `z`, as a matrix power. -/
theorem sum_chainWt_pow (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) (z : Fin d → ℝ) (N : ℕ)
    (x : Fin d) :
    ∑ l ∈ words d N, chainWt a q h x l * ∏ i, z i ^ occ l i
      = ((stepMat a q h * diagonal z) ^ N *ᵥ fun _ => (1 : ℝ)) x := by
  induction N generalizing x with
  | zero => simp [words, chainWt, occ_nil]
  | succ N ih =>
    rw [sum_words_succ, pow_succ', ← mulVec_mulVec]
    simp only [mulVec, dotProduct, mul_diagonal]
    refine sum_congr rfl fun y _ => ?_
    have : ∀ l, chainWt a q h x (y :: l) * ∏ i, z i ^ occ (y :: l) i
        = stepMat a q h x y * z y * (chainWt a q h y l * ∏ i, z i ^ occ l i) := by
      intro l
      rw [prod_pow_occ_cons, chainWt]; simp only [stepMat, of_apply]; ring
    simp only [this]
    rw [← Finset.mul_sum, ih y]
    simp only [mulVec, dotProduct]

/-- The generating polynomial at a point is the weighted path sum `μ Z (P Z)^{N-1} 1`. -/
theorem eval_genPoly (μ : Fin d → ℝ) (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) (N : ℕ)
    (z : Fin d → ℝ) :
    MvPolynomial.eval z (genPoly μ a q h (N + 1))
      = μ ⬝ᵥ ((diagonal z * (stepMat a q h * diagonal z) ^ N) *ᵥ fun _ => (1 : ℝ)) := by
  unfold genPoly
  rw [map_sum, sum_words_succ]
  simp only [MvPolynomial.eval_monomial, Finsupp.prod_fintype _ _ (fun i => pow_zero (z i)),
    Finsupp.equivFunOnFinite_symm_apply_apply, wordWt]
  rw [← mulVec_mulVec, dotProduct]
  refine sum_congr rfl fun x _ => ?_
  have : ∀ l, μ x * chainWt a q h x l * ∏ i, z i ^ occ (x :: l) i
      = μ x * z x * (chainWt a q h x l * ∏ i, z i ^ occ l i) := by
    intro l; rw [prod_pow_occ_cons]; ring
  rw [mulVec_diagonal, Finset.sum_congr rfl (fun l _ => this l), ← Finset.mul_sum, sum_chainWt_pow]
  ring

/-- Reversal of a memoryless block keeps the composition law. For a start proportional to `w` on
`B`, rates that are the same from every state of `B` to each state outside, and entry rates
proportional to `w`, the laws `lawP` of the chain and of the chain with the block `B` replaced by
`w_j a_ji / w_i` agree, for every `N`, `h` and composition `n`. -/
theorem lawP_aBlock (B : Finset (Fin d)) (w e c μ : Fin d → ℝ) (m : ℝ) (a : Fin d → Fin d → ℝ)
    (q : Fin d → ℝ) (h : ℝ) (hw : ∀ i ∈ B, w i ≠ 0)
    (hexit : ∀ i ∈ B, ∀ y ∉ B, a i y = e y) (henter : ∀ y ∉ B, ∀ i ∈ B, a y i = c y * w i)
    (hstart : ∀ i ∈ B, μ i = m * w i) (N : ℕ) (n : Fin d → ℕ) :
    lawP μ (aBlock B w a) q h N n = lawP μ a q h N n := by
  cases N with
  | zero =>
    have h0 : ∀ (μ' : Fin d → ℝ) (a' : Fin d → Fin d → ℝ), lawP μ' a' q h 0 n = 0 := by
      intro μ' a'
      unfold lawP
      refine sum_eq_zero fun w hw => ?_
      have : w = [] := by simpa [words] using (mem_filter.mp hw).1
      subst this
      rfl
    rw [h0, h0]
  | succ N =>
    rw [← coeff_genPoly, ← coeff_genPoly]
    congr 1
    refine MvPolynomial.funext fun z => ?_
    rw [eval_genPoly, eval_genPoly, stepMat_aBlock B w hw]
    refine memoryless_block_reversal B w (fun y => h * e y) (fun y => h * c y) z μ m hw
      (stepMat a q h) ?_ ?_ hstart N
    · intro i hi y hy
      have hne : i ≠ y := fun e' => hy (e' ▸ hi)
      simp [stepMat, stepP, hne, hexit i hi y hy]
    · intro y hy i hi
      have hne : y ≠ i := fun e' => hy (e' ▸ hi)
      simp [stepMat, stepP, hne, henter y hy i hi]
      ring

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/BlockReversals.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.TimeReversal
import PaperC.C2.HidingTimeReversal
import PaperC.C2.BalancedSides

/-!
# Paper C2: block reversals on a graph and star cuts

Companion (`c2/companion/companion.tex`): `lem:block-reversals` and `lem:star-cuts`.

For a symmetric set `T` of ordered pairs (the edges of the blocks in `𝒜`), `revOn T π Q` reverses
the rates on `T`: `π_j q_ji / π_i` on `T`, `q_ij` elsewhere.

* `rowsum_revOn`, `colsum_revOn` (`lem:block-reversals`): if the flux restricted to `T` has zero
  divergence, `∑_j [T i j] Φ_ij = 0` for all `i`, then the row sums and the column sums
  `∑_i π_i q_ij` are unchanged; `revOn_isGenerator` and `revOn_stationary` are the consequences;
* `revOn_involution`, `revOn_comm`: a reversal is an involution, and reversals of disjoint sets
  commute;
* `cycle_telescope`, `revOn_cycle_prod`: along a cycle `c_0, …, c_{m-1}` the factors `π_j/π_i`
  telescope, so the product of the reversed rates is the product of the rates of `Q` around the
  reversed cycle (the key step of the equality of the principal minors);
* `star_cut_center_X`, `star_cut_center_Y` (`lem:star-cuts`): the two computations from the
  gluing formulas. With `cutGenX` the generator point of `prop:gluing`, the center `v ∈ X` gives
  `H` with the edges inside `Y` and between `v` and `Y` reversed, and the center `v ∈ Y` gives
  `H` with the edges inside `Y` reversed.

Not formalized: the decomposition of a divergence-free flux into cycles, the block structure of
the graph, the count `2^{r(Q)}`, and the permutation expansion of the minors.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- Reverse the rates on the set `T` of ordered pairs. -/
noncomputable def revOn (T : ι → ι → Prop) [∀ i j, Decidable (T i j)] (π : ι → ℝ)
    (Q : Matrix ι ι ℝ) : Matrix ι ι ℝ :=
  fun i j => if T i j then π j * Q j i / π i else Q i j

section Rev

variable {T : ι → ι → Prop} [∀ i j, Decidable (T i j)] {π : ι → ℝ} {Q : Matrix ι ι ℝ}

theorem revOn_eq_of (h : T i j) : revOn T π Q i j = π j * Q j i / π i := by
  simp [revOn, h]

theorem revOn_eq_of_not (h : ¬ T i j) : revOn T π Q i j = Q i j := by
  simp [revOn, h]

/-- `revOn` is `Q` minus the flux over `π_i` on `T`. -/
theorem revOn_eq_sub (hπ : ∀ i, π i ≠ 0) (i j : ι) :
    revOn T π Q i j = Q i j - (if T i j then flux π Q i j / π i else 0) := by
  classical
  by_cases h : T i j
  · rw [revOn_eq_of h]; simp only [h, if_true, flux_apply]; field_simp [hπ i]; ring
  · rw [revOn_eq_of_not h]; simp [h]

/-- **`lem:block-reversals`, row sums.** -/
theorem rowsum_revOn (hπ : ∀ i, π i ≠ 0)
    (hdiv : ∀ i, ∑ j, (if T i j then flux π Q i j else 0) = 0) (i : ι) :
    ∑ j, revOn T π Q i j = ∑ j, Q i j := by
  classical
  simp only [revOn_eq_sub hπ, Finset.sum_sub_distrib]
  have : ∑ j, (if T i j then flux π Q i j / π i else 0) =
      (∑ j, (if T i j then flux π Q i j else 0)) / π i := by
    rw [Finset.sum_div]
    exact Finset.sum_congr rfl fun j _ => by split_ifs <;> simp
  rw [this, hdiv i]; simp

/-- **`lem:block-reversals`, stationarity.** -/
theorem colsum_revOn (hπ : ∀ i, π i ≠ 0) (hsym : ∀ i j, T i j → T j i)
    (hdiv : ∀ i, ∑ j, (if T i j then flux π Q i j else 0) = 0) (j : ι) :
    ∑ i, π i * revOn T π Q i j = ∑ i, π i * Q i j := by
  classical
  have hterm : ∀ i, π i * revOn T π Q i j =
      π i * Q i j - (if T i j then flux π Q i j else 0) := by
    intro i
    by_cases h : T i j
    · rw [revOn_eq_of h]; simp only [h, if_true, flux_apply]; field_simp [hπ i]; ring
    · rw [revOn_eq_of_not h]; simp [h]
  simp only [hterm, Finset.sum_sub_distrib]
  have h2 : ∑ i, (if T i j then flux π Q i j else 0) =
      - ∑ i, (if T j i then flux π Q j i else 0) := by
    rw [← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl fun i _ => ?_
    by_cases h : T i j
    · have h' := hsym i j h
      simp only [h, h', if_true]; rw [flux_anti]
    · have h' : ¬ T j i := fun e => h (hsym j i e)
      simp [h, h']
  rw [h2, hdiv j]; simp

/-- A reversal along an off-diagonal set of a generator with zero-divergence flux is a generator. -/
theorem revOn_isGenerator (hπ : ∀ i, 0 < π i) (hgen : IsGenerator Q)
    (hoff : ∀ i j, T i j → i ≠ j)
    (hdiv : ∀ i, ∑ j, (if T i j then flux π Q i j else 0) = 0) :
    IsGenerator (revOn T π Q) := by
  refine ⟨fun i j hij => ?_, fun i => ?_⟩
  · classical
    by_cases h : T i j
    · rw [revOn_eq_of h]
      exact div_nonneg (mul_nonneg (hπ j).le (hgen.1 j i (Ne.symm hij))) (hπ i).le
    · rw [revOn_eq_of_not h]; exact hgen.1 i j hij
  · rw [rowsum_revOn (fun i => (hπ i).ne') hdiv]; exact hgen.2 i

theorem revOn_stationary (hπ : ∀ i, 0 < π i) (hsym : ∀ i j, T i j → T j i)
    (hstat : ∀ j, ∑ i, π i * Q i j = 0)
    (hdiv : ∀ i, ∑ j, (if T i j then flux π Q i j else 0) = 0) (j : ι) :
    ∑ i, π i * revOn T π Q i j = 0 := by
  rw [colsum_revOn (fun i => (hπ i).ne') hsym hdiv]; exact hstat j

/-- A reversal is an involution. -/
theorem revOn_involution (hπ : ∀ i, π i ≠ 0) (hsym : ∀ i j, T i j → T j i) :
    revOn T π (revOn T π Q) = Q := by
  ext i j
  by_cases h : T i j
  · rw [revOn_eq_of h, revOn_eq_of (hsym i j h)]; field_simp [hπ i, hπ j]
  · rw [revOn_eq_of_not h, revOn_eq_of_not h]

/-- Reversals of disjoint sets commute. -/
theorem revOn_comm {T₁ T₂ : ι → ι → Prop} [∀ i j, Decidable (T₁ i j)] [∀ i j, Decidable (T₂ i j)]
    (hsym₁ : ∀ i j, T₁ i j → T₁ j i)
    (hsym₂ : ∀ i j, T₂ i j → T₂ j i) (hdis : ∀ i j, T₁ i j → ¬ T₂ i j) :
    revOn T₁ π (revOn T₂ π Q) = revOn T₂ π (revOn T₁ π Q) := by
  ext i j
  by_cases h1 : T₁ i j
  · have h2 : ¬ T₂ i j := hdis i j h1
    have h2' : ¬ T₂ j i := fun e => h2 (hsym₂ j i e)
    rw [revOn_eq_of h1, revOn_eq_of_not h2', revOn_eq_of_not h2, revOn_eq_of h1]
  · by_cases h2 : T₂ i j
    · have h1' : ¬ T₁ j i := fun e => h1 (hsym₁ j i e)
      rw [revOn_eq_of_not h1, revOn_eq_of h2, revOn_eq_of h2, revOn_eq_of_not h1']
    · rw [revOn_eq_of_not h1, revOn_eq_of_not h2, revOn_eq_of_not h2, revOn_eq_of_not h1]

end Rev

section Cycle

variable {π : ι → ℝ} {Q : Matrix ι ι ℝ}

/-- **`lem:block-reversals`, the telescoping identity.** Around a cycle `c : Fin m → ι`, the
factors `π_j / π_i` cancel. -/
theorem cycle_telescope {m : ℕ} (hπ : ∀ i, π i ≠ 0) (c : Fin m → ι) :
    ∏ k, (π (c (finRotate m k)) * Q (c (finRotate m k)) (c k) / π (c k)) =
      ∏ k, Q (c (finRotate m k)) (c k) := by
  rw [Finset.prod_div_distrib]
  simp only [Finset.prod_mul_distrib]
  have h : ∏ k, π (c (finRotate m k)) = ∏ k, π (c k) :=
    Equiv.prod_comp (finRotate m) (fun k => π (c k))
  rw [h]
  have hne : ∏ k, π (c k) ≠ 0 := Finset.prod_ne_zero_iff.mpr fun k _ => hπ _
  field_simp

/-- The product of the reversed rates around a cycle all of whose steps lie in `T`. -/
theorem revOn_cycle_prod {T : ι → ι → Prop} [∀ i j, Decidable (T i j)] {m : ℕ} (hπ : ∀ i, π i ≠ 0) (c : Fin m → ι)
    (hT : ∀ k, T (c k) (c (finRotate m k))) :
    ∏ k, revOn T π Q (c k) (c (finRotate m k)) = ∏ k, Q (c (finRotate m k)) (c k) := by
  rw [← cycle_telescope (Q := Q) hπ c]
  exact Finset.prod_congr rfl fun k _ => revOn_eq_of (hT k)

end Cycle

section Star

variable {π : ι → ℝ}

/-- **`lem:star-cuts`, center in `X`.** With `a = e_v/π_v`, `b_j = π_v h_vj`, `c_j = h_jv`,
`u = e_v`, the generator point of `prop:gluing` is `H` with the edges inside `Y` and between `v`
and `Y` reversed. The star property is that `H` vanishes between `X ∖ {v}` and `Y`. -/
theorem star_cut_center_X (hπ : ∀ i, π i ≠ 0) {X : Finset ι} {v : ι} (hv : v ∈ X)
    (H : Matrix ι ι ℝ) (T : ι → ι → Prop) [∀ i j, Decidable (T i j)]
    (hT : ∀ i j, T i j ↔ ((i ∉ X ∧ j ∉ X) ∨ (i = v ∧ j ∉ X) ∨ (i ∉ X ∧ j = v)))
    (h1 : ∀ i ∈ X, i ≠ v → ∀ j ∉ X, H i j = 0) (h2 : ∀ j ∉ X, ∀ i ∈ X, i ≠ v → H j i = 0)
    (i j : ι) :
    cutGenX X π (fun i => if i = v then (π v)⁻¹ else 0) (fun j => π v * H v j) (fun j => H j v)
      (fun i => if i = v then 1 else 0) H i j = revOn T π H i j := by
  by_cases hi : i ∈ X <;> by_cases hj : j ∈ X
  · have : ¬ T i j := by
      rw [hT]; rintro (h | h | h) <;> simp_all
    rw [revOn_eq_of_not this]; simp [cutGenX, hi, hj]
  · by_cases hiv : i = v
    · subst hiv
      rw [revOn_eq_of ((hT _ _).mpr (Or.inr (Or.inl ⟨rfl, hj⟩)))]
      simp [cutGenX, hi, hj]
      try field_simp [hπ i]
    · have : ¬ T i j := by
        rw [hT]; rintro (h | h | h) <;> simp_all
      rw [revOn_eq_of_not this, h1 i hi hiv j hj]
      simp [cutGenX, hi, hj, hiv]
  · by_cases hjv : j = v
    · subst hjv
      rw [revOn_eq_of ((hT _ _).mpr (Or.inr (Or.inr ⟨hi, rfl⟩)))]
      simp [cutGenX, hi, hj]
      try field_simp [hπ i, hπ j]
    · have : ¬ T i j := by
        rw [hT]; rintro (h | h | h) <;> simp_all
      rw [revOn_eq_of_not this, h2 i hi j hj hjv]
      simp [cutGenX, hi, hj, hjv]
  · rw [revOn_eq_of ((hT _ _).mpr (Or.inl ⟨hi, hj⟩))]
    simp [cutGenX, hi, hj]

/-- **`lem:star-cuts`, center in `Y`.** With `a_i = h_iv/π_v`, `b = π_v e_v`, `c = e_v`,
`u_i = h_vi`, the generator point is `H` with the edges inside `Y` reversed. -/
theorem star_cut_center_Y (hπ : ∀ i, π i ≠ 0) {X : Finset ι} {v : ι} (hv : v ∉ X)
    (H : Matrix ι ι ℝ) (T : ι → ι → Prop) [∀ i j, Decidable (T i j)]
    (hT : ∀ i j, T i j ↔ (i ∉ X ∧ j ∉ X))
    (h1 : ∀ i ∈ X, ∀ j ∉ X, j ≠ v → H i j = 0) (h2 : ∀ j ∉ X, j ≠ v → ∀ i ∈ X, H j i = 0)
    (i j : ι) :
    cutGenX X π (fun i => H i v / π v) (fun j => if j = v then π v else 0)
      (fun j => if j = v then 1 else 0) (fun i => H v i) H i j = revOn T π H i j := by
  by_cases hi : i ∈ X <;> by_cases hj : j ∈ X
  · have : ¬ T i j := by rw [hT]; rintro ⟨h, -⟩; exact h hi
    rw [revOn_eq_of_not this]; simp [cutGenX, hi, hj]
  · have : ¬ T i j := by rw [hT]; rintro ⟨h, -⟩; exact h hi
    rw [revOn_eq_of_not this]
    by_cases hjv : j = v
    · subst hjv; simp [cutGenX, hi, hj]; try field_simp [hπ j]
    · rw [h1 i hi j hj hjv]; simp [cutGenX, hi, hj, hjv]
  · have : ¬ T i j := by rw [hT]; rintro ⟨-, h⟩; exact h hj
    rw [revOn_eq_of_not this]
    by_cases hiv : i = v
    · subst hiv; simp [cutGenX, hi, hj]; try field_simp [hπ i]
    · rw [h2 i hi hiv j hj]; simp [cutGenX, hi, hj, hiv]
  · rw [revOn_eq_of ((hT _ _).mpr ⟨hi, hj⟩)]
    simp [cutGenX, hi, hj]

end Star

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/BlockSegment.lean <==
import Mathlib

/-!
# Paper C2: weighted path sums through a memoryless block

Paper C2, Theorem `thm:memoryless`. Algebra of the
weighted path sums `s ᵥ* A^N · 1` for a matrix `A` on a finite index type `ι`, with a set `B` of
states such that

* every state of `B` has the same row outside `B`: `A i j = ε j` for `i ∈ B`, `j ∉ B`;
* every state outside `B` enters `B` proportionally to a fixed vector: `A y j = γ y ω j` for
  `y ∉ B`, `j ∈ B`.

Proved here, over any commutative ring `K`:

* `maskB_vecMul`, `maskC_vecMul`: the two recursions for the part of a row vector inside `B` and
  outside `B` under one step `v ↦ v ᵥ* A`;
* `maskB_pow`, `insideMass`, `outside_eq`: if two matrices `A` and `A'` have the same data `ε, γ, ω`, the
  same block outside `B`, and the same scalar sequence `g_k = ω_B (A_BB)^k 1_B`, then from
  any start with `s = m ω` on `B` the parts outside `B` of `s ᵥ* A^n` and `s ᵥ* A'^n` agree for
  every `n`, and so do the masses inside `B`;
* `pathSum_eq`: `s ᵥ* A^N · 1 = s ᵥ* A'^N · 1` for every `N`.

The reversal of the block, which has the same `g_k`, is in `BlockReversal`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {K : Type*} [CommRing K]

/-- The part of a vector inside `B`. -/
def maskB (B : Finset ι) (v : ι → K) : ι → K := fun i => if i ∈ B then v i else 0

/-- The part of a vector outside `B`. -/
def maskC (B : Finset ι) (v : ι → K) : ι → K := fun i => if i ∈ B then 0 else v i

/-- The block of `A` on `B × B`, extended by zero. -/
def blockIn (B : Finset ι) (A : Matrix ι ι K) : Matrix ι ι K :=
  fun i j => if i ∈ B ∧ j ∈ B then A i j else 0

/-- The block of `A` on `Bᶜ × Bᶜ`, extended by zero. -/
def blockOut (B : Finset ι) (A : Matrix ι ι K) : Matrix ι ι K :=
  fun i j => if i ∉ B ∧ j ∉ B then A i j else 0

/-- A sum over all indices splits into the part in `B` and the part outside. -/
theorem sum_split (B : Finset ι) (f : ι → K) : ∑ i, f i = ∑ i ∈ B, f i + ∑ i ∈ Bᶜ, f i :=
  (Finset.sum_add_sum_compl B f).symm

/-- One step of the part of a row vector inside `B`:
`(v A)_B = v_B A_BB + (∑_{y ∉ B} γ_y v_y) ω_B`. -/
theorem maskB_vecMul (B : Finset ι) (A : Matrix ι ι K) (γ ω : ι → K)
    (hF : ∀ y ∉ B, ∀ j ∈ B, A y j = γ y * ω j) (v : ι → K) :
    maskB B (v ᵥ* A) = maskB B v ᵥ* blockIn B A + (∑ y ∈ Bᶜ, γ y * v y) • maskB B ω := by
  funext j
  by_cases hj : j ∈ B
  · simp only [maskB, hj, if_true, vecMul, dotProduct, Pi.add_apply, Pi.smul_apply, smul_eq_mul]
    rw [sum_split B, sum_split B (fun i => (if i ∈ B then v i else 0) * blockIn B A i j)]
    have hR : ∑ i ∈ Bᶜ, (if i ∈ B then v i else 0) * blockIn B A i j = 0 :=
      sum_eq_zero fun i hi => by simp [mem_compl.mp hi]
    have hB : ∑ i ∈ B, v i * A i j
        = ∑ i ∈ B, (if i ∈ B then v i else 0) * blockIn B A i j :=
      sum_congr rfl fun i hi => by simp [blockIn, hi, hj]
    have hC : ∑ i ∈ Bᶜ, v i * A i j = (∑ y ∈ Bᶜ, γ y * v y) * ω j := by
      rw [sum_mul]
      exact sum_congr rfl fun i hi => by rw [hF i (mem_compl.mp hi) j hj]; ring
    rw [hR, hB, hC]; ring
  · simp [maskB, hj, vecMul, dotProduct, blockIn]

/-- One step of the part of a row vector outside `B`:
`(v A)_{Bᶜ} = (∑_{i ∈ B} v_i) ε_{Bᶜ} + v_{Bᶜ} A_{Bᶜ Bᶜ}`. -/
theorem maskC_vecMul (B : Finset ι) (A : Matrix ι ι K) (ε : ι → K)
    (hE : ∀ i ∈ B, ∀ j ∉ B, A i j = ε j) (v : ι → K) :
    maskC B (v ᵥ* A) = (∑ i ∈ B, v i) • maskC B ε + maskC B v ᵥ* blockOut B A := by
  funext j
  by_cases hj : j ∈ B
  · simp [maskC, hj, vecMul, dotProduct, blockOut]
  · simp only [maskC, hj, if_false, vecMul, dotProduct, Pi.add_apply, Pi.smul_apply, smul_eq_mul]
    rw [sum_split B, sum_split B (fun i => (if i ∈ B then 0 else v i) * blockOut B A i j)]
    have hR : ∑ i ∈ B, (if i ∈ B then 0 else v i) * blockOut B A i j = 0 :=
      sum_eq_zero fun i hi => by simp [hi]
    have hB : ∑ i ∈ B, v i * A i j = (∑ i ∈ B, v i) * ε j := by
      rw [sum_mul]
      exact sum_congr rfl fun i hi => by rw [hE i hi j hj]
    have hC : ∑ i ∈ Bᶜ, v i * A i j
        = ∑ i ∈ Bᶜ, (if i ∈ B then 0 else v i) * blockOut B A i j :=
      sum_congr rfl fun i hi => by simp [blockOut, mem_compl.mp hi, hj]
    rw [hR, hB, hC]; ring

section Main

variable (B : Finset ι)

/-- The scalar `g_k = (ω_B (A_BB)^k) · 1` of the segments inside `B`. -/
def segSum (A : Matrix ι ι K) (ω : ι → K) (k : ℕ) : K :=
  (maskB B ω ᵥ* blockIn B A ^ k) ⬝ᵥ (fun _ => (1 : K))

/-- The part inside `B` of `s A^n` is a combination of the vectors `ω_B (A_BB)^j`, with
coefficients `m` and `β_k = ∑_{y ∉ B} γ_y (s A^k)_y`. -/
theorem maskB_pow (A : Matrix ι ι K) (γ ω s : ι → K) (m : K)
    (hF : ∀ y ∉ B, ∀ j ∈ B, A y j = γ y * ω j) (hs : maskB B s = m • maskB B ω) (n : ℕ) :
    maskB B (s ᵥ* A ^ n)
      = m • (maskB B ω ᵥ* blockIn B A ^ n)
        + ∑ k ∈ range n, (∑ y ∈ Bᶜ, γ y * (s ᵥ* A ^ k) y) • (maskB B ω ᵥ* blockIn B A ^ (n - 1 - k)) := by
  induction n with
  | zero => simpa using hs
  | succ n ih =>
    have h1 : s ᵥ* A ^ (n + 1) = (s ᵥ* A ^ n) ᵥ* A := by rw [pow_succ, ← vecMul_vecMul]
    rw [h1, maskB_vecMul B A γ ω hF, ih, add_vecMul, sum_vecMul, smul_vecMul, sum_range_succ]
    simp only [smul_vecMul, vecMul_vecMul, ← pow_succ]
    have hsum : ∑ x ∈ range n, (∑ y ∈ Bᶜ, γ y * (s ᵥ* A ^ x) y) • maskB B ω ᵥ* blockIn B A ^ (n - 1 - x + 1)
        = ∑ x ∈ range n, (∑ y ∈ Bᶜ, γ y * (s ᵥ* A ^ x) y) • maskB B ω ᵥ* blockIn B A ^ (n + 1 - 1 - x) :=
      sum_congr rfl fun x hx => by
        have := mem_range.mp hx
        have e : n - 1 - x + 1 = n + 1 - 1 - x := by omega
        rw [e]
    rw [hsum]
    simp [add_assoc]

/-- The mass of a vector inside `B` is the sum of its inside part. -/
theorem sum_maskB (v : ι → K) : maskB B v ⬝ᵥ (fun _ => (1 : K)) = ∑ i ∈ B, v i := by
  simp [dotProduct, maskB, Finset.sum_ite_mem]

/-- A vector's total is its mass inside `B` plus the total of its part outside. -/
theorem dot_one_split (v : ι → K) :
    v ⬝ᵥ (fun _ => (1 : K)) = ∑ i ∈ B, v i + maskC B v ⬝ᵥ (fun _ => (1 : K)) := by
  simp only [dotProduct, mul_one]
  rw [sum_split B]
  congr 1
  rw [sum_split B]
  have h1 : ∑ i ∈ B, maskC B v i = 0 := sum_eq_zero fun i hi => by simp [maskC, hi]
  have h2 : ∑ i ∈ Bᶜ, maskC B v i = ∑ i ∈ Bᶜ, v i :=
    sum_congr rfl fun i hi => by simp [maskC, mem_compl.mp hi]
  rw [h1, h2, zero_add]

/-- The mass inside `B` of `s A^n`: `m g_n + ∑_{k<n} β_k g_{n-1-k}`. -/
theorem insideMass (A : Matrix ι ι K) (γ ω s : ι → K) (m : K)
    (hF : ∀ y ∉ B, ∀ j ∈ B, A y j = γ y * ω j) (hs : maskB B s = m • maskB B ω) (n : ℕ) :
    ∑ i ∈ B, (s ᵥ* A ^ n) i
      = m * segSum B A ω n
        + ∑ k ∈ range n, (∑ y ∈ Bᶜ, γ y * (s ᵥ* A ^ k) y) * segSum B A ω (n - 1 - k) := by
  rw [← sum_maskB, maskB_pow B A γ ω s m hF hs n]
  simp [segSum, add_dotProduct, smul_dotProduct, sum_dotProduct]

/-- Two matrices with the same data outside the block, the same entry and exit rows, and the same
scalar sequence `g_k = ω_B (A_BB)^k 1` give the same part outside `B` of `s A^n`, for every `n`. -/
theorem outside_eq (A A' : Matrix ι ι K) (ε γ ω s : ι → K) (m : K)
    (hE : ∀ i ∈ B, ∀ j ∉ B, A i j = ε j) (hE' : ∀ i ∈ B, ∀ j ∉ B, A' i j = ε j)
    (hF : ∀ y ∉ B, ∀ j ∈ B, A y j = γ y * ω j) (hF' : ∀ y ∉ B, ∀ j ∈ B, A' y j = γ y * ω j)
    (hY : blockOut B A = blockOut B A') (hs : maskB B s = m • maskB B ω)
    (hg : ∀ k, segSum B A ω k = segSum B A' ω k) (n : ℕ) :
    maskC B (s ᵥ* A ^ n) = maskC B (s ᵥ* A' ^ n) := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero => simp
    | succ n =>
      have hβ : ∀ k ≤ n, ∑ y ∈ Bᶜ, γ y * (s ᵥ* A ^ k) y = ∑ y ∈ Bᶜ, γ y * (s ᵥ* A' ^ k) y := by
        intro k hk
        refine sum_congr rfl fun y hy => ?_
        have := congrFun (ih k (by omega)) y
        simp only [maskC, mem_compl.mp hy, if_false] at this
        rw [this]
      have hσ : ∑ i ∈ B, (s ᵥ* A ^ n) i = ∑ i ∈ B, (s ᵥ* A' ^ n) i := by
        rw [insideMass B A γ ω s m hF hs, insideMass B A' γ ω s m hF' hs, hg n]
        congr 1
        refine sum_congr rfl fun k hk => ?_
        rw [hβ k (by have := mem_range.mp hk; omega), hg]
      have h1 : s ᵥ* A ^ (n + 1) = (s ᵥ* A ^ n) ᵥ* A := by rw [pow_succ, ← vecMul_vecMul]
      have h2 : s ᵥ* A' ^ (n + 1) = (s ᵥ* A' ^ n) ᵥ* A' := by rw [pow_succ, ← vecMul_vecMul]
      rw [h1, h2, maskC_vecMul B A ε hE, maskC_vecMul B A' ε hE', hσ, ih n (by omega), hY]

/-- The weighted path sums `s A^N · 1` of the two matrices agree. -/
theorem pathSum_eq (A A' : Matrix ι ι K) (ε γ ω s : ι → K) (m : K)
    (hE : ∀ i ∈ B, ∀ j ∉ B, A i j = ε j) (hE' : ∀ i ∈ B, ∀ j ∉ B, A' i j = ε j)
    (hF : ∀ y ∉ B, ∀ j ∈ B, A y j = γ y * ω j) (hF' : ∀ y ∉ B, ∀ j ∈ B, A' y j = γ y * ω j)
    (hY : blockOut B A = blockOut B A') (hs : maskB B s = m • maskB B ω)
    (hg : ∀ k, segSum B A ω k = segSum B A' ω k) (N : ℕ) :
    (s ᵥ* A ^ N) ⬝ᵥ (fun _ => (1 : K)) = (s ᵥ* A' ^ N) ⬝ᵥ (fun _ => (1 : K)) := by
  have hβ : ∀ k < N, ∑ y ∈ Bᶜ, γ y * (s ᵥ* A ^ k) y = ∑ y ∈ Bᶜ, γ y * (s ᵥ* A' ^ k) y := by
    intro k hk
    refine sum_congr rfl fun y hy => ?_
    have := congrFun (outside_eq B A A' ε γ ω s m hE hE' hF hF' hY hs hg k) y
    simp only [maskC, mem_compl.mp hy, if_false] at this
    rw [this]
  have hin : ∑ i ∈ B, (s ᵥ* A ^ N) i = ∑ i ∈ B, (s ᵥ* A' ^ N) i := by
    rw [insideMass B A γ ω s m hF hs, insideMass B A' γ ω s m hF' hs, hg N]
    congr 1
    exact sum_congr rfl fun k hk => by rw [hβ k (mem_range.mp hk), hg]
  rw [dot_one_split B, dot_one_split B (s ᵥ* A' ^ N), hin,
    outside_eq B A A' ε γ ω s m hE hE' hF hF' hY hs hg N]

end Main

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/BorderedCuts.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.TimeReversal
import PaperC.C2.BlockReversal
import PaperC.C2.MemorylessBlock
import PaperC.C2.SecondMomentsGeneral

/-!
# Paper C2: the bordered matrix and its cuts

Paper C2 (`c2/sec_exactlaw.tex`): the bordered matrix `H(Q)` of the proof of
`thm:stationary-fiber` and `lem:bordered-cuts`, with the border-fixing fact used in that proof.

Write `π_i = s_i²`, `K = gmat s Q = D^{1/2} Q D^{-1/2}` and `e = s`. The bordered matrix
`H(Q) = [[K, e], [eᵀ, 0]]` is `bord K s` on the index type `ι ⊕ Unit` (the border `∂` is `inr ()`).

* `bord_transpose_star` : `H(Q)ᵀ = H(Q*)`;
* `border_schur` (the Schur identity for `H(Q)`): `det(diag(x,t) - H(Q)) = det(diag x - Q)
  (t - π·(diag x - Q)⁻¹ 1)`, in the form with a given two-sided inverse `R` of `diag x - Q`;
* `bordered_cut_iff` (`lem:bordered-cuts`): `B` is a side of a cut of `H(Q)` (both blocks
  `H[B, J]`, `H[J, B]` with `J = Bᶜ ∪ {∂}` have rank one) iff `q_iy = r_y e_y`,
  `q_yi = t_y π_i / e_y` for `i ∈ B`, `y ∉ B`;
* `factorization_memoryless`: for an irreducible generator with stationary `π`, this
  factorization holds iff `B` is a memoryless block;
* `bord_blockRev`, `bord_blockRev_cutT`, `bord_blockRev_cutT_other`: the cut-transpose that
  transposes the block on `B` is `H(Q^{[B]})`, and the one that transposes the other side is
  `H(Q^{[B]})ᵀ = H((Q^{[B]})*)` (the last identity by `bord_transpose_star`);
* `border_fixing`, `gmat_injective`: a diagonal similarity between two bordered matrices with the
  same border is scalar, and then the two generators coincide.

The theorem of Chatterjee, Ghosh, Gurjar and Raj and the argument of `thm:stationary-fiber` are not
formalized.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The bordered matrix `[[K, e], [eᵀ, 0]]`. -/
def bord (K : Matrix ι ι ℝ) (e : ι → ℝ) : Matrix (ι ⊕ Unit) (ι ⊕ Unit) ℝ :=
  Matrix.fromBlocks K (Matrix.of fun i _ => e i) (Matrix.of fun _ j => e j) 0

@[simp] theorem bord_ll (K : Matrix ι ι ℝ) (e : ι → ℝ) (i j : ι) :
    bord K e (Sum.inl i) (Sum.inl j) = K i j := by simp [bord]

@[simp] theorem bord_lr (K : Matrix ι ι ℝ) (e : ι → ℝ) (i : ι) (u : Unit) :
    bord K e (Sum.inl i) (Sum.inr u) = e i := by simp [bord]

@[simp] theorem bord_rl (K : Matrix ι ι ℝ) (e : ι → ℝ) (u : Unit) (j : ι) :
    bord K e (Sum.inr u) (Sum.inl j) = e j := by simp [bord]

@[simp] theorem bord_rr (K : Matrix ι ι ℝ) (e : ι → ℝ) (u v : Unit) :
    bord K e (Sum.inr u) (Sum.inr v) = 0 := by simp [bord]

section Gmat

variable {s : ι → ℝ} (hs : ∀ i, 0 < s i)

theorem gmat_apply (Q : Matrix ι ι ℝ) (i j : ι) : gmat s Q i j = s i * Q i j * (s j)⁻¹ := by
  simp [gmat, diagonal_mul, mul_diagonal]

include hs in
theorem gmat_mul (A B : Matrix ι ι ℝ) : gmat s (A * B) = gmat s A * gmat s B := by
  unfold gmat
  calc diagonal s * (A * B) * diagonal (fun i => (s i)⁻¹)
      = diagonal s * A * (diagonal (fun i => (s i)⁻¹) * diagonal s) * B *
          diagonal (fun i => (s i)⁻¹) := by rw [E_inv' hs]; simp [Matrix.mul_assoc]
    _ = _ := by simp only [Matrix.mul_assoc]

include hs in
theorem gmat_one : gmat s (1 : Matrix ι ι ℝ) = 1 := by
  unfold gmat; simp [E_inv hs]

include hs in
theorem gmat_injective {Q Q' : Matrix ι ι ℝ} (h : gmat s Q = gmat s Q') : Q = Q' := by
  ext i j
  have := congrFun (congrFun h i) j
  rw [gmat_apply, gmat_apply] at this
  have hi := (hs i).ne'
  have hj := (hs j).ne'
  field_simp at this
  exact this

include hs in
theorem gmat_det (M : Matrix ι ι ℝ) : (gmat s M).det = M.det := by
  have h : (diagonal s).det * (diagonal (fun i => (s i)⁻¹)).det = 1 := by
    rw [← det_mul, E_inv hs, det_one]
  unfold gmat
  rw [det_mul, det_mul]
  calc (diagonal s).det * M.det * (diagonal fun i => (s i)⁻¹).det
      = ((diagonal s).det * (diagonal fun i => (s i)⁻¹).det) * M.det := by ring
    _ = M.det := by rw [h, one_mul]

end Gmat

section Border

variable {s π : ι → ℝ} (hs : ∀ i, 0 < s i) (hπ : ∀ i, π i = s i ^ 2)

include hs hπ in
/-- `H(Q)ᵀ = H(Q*)`. -/
theorem bord_transpose_star (Q : Matrix ι ι ℝ) :
    (bord (gmat s Q) s)ᵀ = bord (gmat s (starMat π Q)) s := by
  ext i j
  rcases i with i | i <;> rcases j with j | j <;> simp [transpose_apply]
  · rw [gmat_apply, gmat_apply]
    simp only [starMat, hπ]
    have hi := (hs i).ne'
    have hj := (hs j).ne'
    field_simp

include hs hπ in
/-- The Schur identity for `H(Q)`, with a given inverse. -/
theorem border_schur (Q : Matrix ι ι ℝ) (x : ι → ℝ) (t : ℝ) (R : Matrix ι ι ℝ)
    (hR1 : (diagonal x - Q) * R = 1) (hR2 : R * (diagonal x - Q) = 1) :
    (diagonal (Sum.elim x (fun _ : Unit => t)) - bord (gmat s Q) s).det =
      (diagonal x - Q).det * (t - π ⬝ᵥ (R *ᵥ fun _ => 1)) := by
  set A : Matrix ι ι ℝ := diagonal x - gmat s Q with hA
  have hAg : A = gmat s (diagonal x - Q) := by
    ext i j
    rw [gmat_apply]
    by_cases h : i = j
    · subst h; simp [hA, gmat_apply, diagonal_apply]; field_simp [(hs i).ne']
    · simp [hA, gmat_apply, diagonal_apply, h]
  have hR'1 : A * gmat s R = 1 := by
    rw [hAg, ← gmat_mul hs, hR1, gmat_one hs]
  have hR'2 : gmat s R * A = 1 := by
    rw [hAg, ← gmat_mul hs, hR2, gmat_one hs]
  have hInv : Invertible A := ⟨gmat s R, hR'2, hR'1⟩
  have hmat : diagonal (Sum.elim x (fun _ : Unit => t)) - bord (gmat s Q) s =
      Matrix.fromBlocks A (-(Matrix.of fun i (_ : Unit) => s i))
        (-(Matrix.of fun (_ : Unit) j => s j)) (diagonal fun _ : Unit => t) := by
    ext i j
    rcases i with i | i <;> rcases j with j | j <;>
      simp [hA, diagonal_apply]
  have hdetA : A.det = (diagonal x - Q).det := by rw [hAg, gmat_det hs]
  have hinv : ⅟A = gmat s R := invOf_eq_right_inv hR'1
  have hent : ((-(Matrix.of fun (_ : Unit) j => s j)) * gmat s R *
      (-(Matrix.of fun i (_ : Unit) => s i))) () () = π ⬝ᵥ (R *ᵥ fun _ => 1) := by
    simp only [Matrix.mul_apply, Matrix.neg_apply, Matrix.of_apply, gmat_apply,
      Fintype.sum_unique, dotProduct, mulVec, mul_one]
    simp only [hπ, Finset.sum_mul, Finset.mul_sum]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => ?_
    field_simp [(hs i).ne', (hs j).ne']
  rw [hmat, Matrix.det_fromBlocks₁₁, hinv, hdetA]
  congr 1
  rw [Matrix.det_unique]
  simp only [Matrix.sub_apply, diagonal_apply, if_true]
  rw [hent]

end Border

section Cuts

variable {s π : ι → ℝ} (hs : ∀ i, 0 < s i) (hπ : ∀ i, π i = s i ^ 2)

/-- The coordinates of the side `B`: the states of `B`, not `∂`. -/
def SideB (B : Finset ι) : ι ⊕ Unit → Prop := Sum.elim (fun i => i ∈ B) (fun _ => False)

instance sideB_dec (B : Finset ι) : DecidablePred (SideB B) := fun j =>
  match j with
  | Sum.inl i => inferInstanceAs (Decidable (i ∈ B))
  | Sum.inr _ => isFalse (fun h => h)

/-- `B` is a side of a cut of `M`: the blocks `M[B, J]` and `M[J, B]`, `J = Bᶜ ∪ {∂}`, have
rank one. -/
def RankOneSide (M : Matrix (ι ⊕ Unit) (ι ⊕ Unit) ℝ) (B : Finset ι) : Prop :=
  (∃ (p : ι → ℝ) (q : ι ⊕ Unit → ℝ), ∀ i ∈ B, ∀ j, ¬ SideB B j → M (Sum.inl i) j = p i * q j) ∧
  (∃ (p : ι ⊕ Unit → ℝ) (q : ι → ℝ), ∀ j, ¬ SideB B j → ∀ i ∈ B, M j (Sum.inl i) = p j * q i)

include hs hπ in
/-- **`lem:bordered-cuts`, first claim.** -/
theorem bordered_cut_iff (Q : Matrix ι ι ℝ) (B : Finset ι) :
    RankOneSide (bord (gmat s Q) s) B ↔
      ∃ r t : ι → ℝ, ∀ i ∈ B, ∀ y ∉ B, Q i y = r y * s y ∧ Q y i = t y * π i / s y := by
  constructor
  · rintro ⟨⟨p, q, h1⟩, ⟨p', q', h2⟩⟩
    by_cases hB : B.Nonempty
    · obtain ⟨i0, hi0⟩ := hB
      have e0 := h1 i0 hi0 (Sum.inr ()) (by simp [SideB])
      rw [bord_lr] at e0
      have hq : q (Sum.inr ()) ≠ 0 := by
        intro h0; rw [h0, mul_zero] at e0; exact (hs i0).ne' e0
      have e0' := h2 (Sum.inr ()) (by simp [SideB]) i0 hi0
      rw [bord_rl] at e0'
      have hp' : p' (Sum.inr ()) ≠ 0 := by
        intro h0; rw [h0, zero_mul] at e0'; exact (hs i0).ne' e0'
      refine ⟨fun y => q (Sum.inl y) / q (Sum.inr ()), fun y => p' (Sum.inl y) / p' (Sum.inr ()),
        fun i hi y hy => ⟨?_, ?_⟩⟩
      · have e1 := h1 i hi (Sum.inl y) (by simpa [SideB] using hy)
        have e2 := h1 i hi (Sum.inr ()) (by simp [SideB])
        rw [bord_ll, gmat_apply] at e1
        rw [bord_lr] at e2
        have hpi : p i ≠ 0 := by
          intro h0; rw [h0, zero_mul] at e2; exact (hs i).ne' e2
        have hQ : Q i y = (p i * q (Sum.inl y)) * s y / s i := by
          rw [← e1]; field_simp [(hs i).ne', (hs y).ne']
        rw [hQ, e2]; field_simp
      · have e1 := h2 (Sum.inl y) (by simpa [SideB] using hy) i hi
        have e2 := h2 (Sum.inr ()) (by simp [SideB]) i hi
        rw [bord_ll, gmat_apply] at e1
        rw [bord_rl] at e2
        have hqi : q' i ≠ 0 := by
          intro h0; rw [h0, mul_zero] at e2; exact (hs i).ne' e2
        have hQ : Q y i = (p' (Sum.inl y) * q' i) * s i / s y := by
          rw [← e1]; field_simp [(hs i).ne', (hs y).ne']
        have hq'i : q' i = s i / p' (Sum.inr ()) := by
          rw [eq_div_iff hp']; linarith
        rw [hQ, hq'i, hπ i]; field_simp
    · rw [Finset.not_nonempty_iff_eq_empty] at hB
      subst hB
      exact ⟨0, 0, by simp⟩
  · rintro ⟨r, t, h⟩
    refine ⟨⟨s, Sum.elim r (fun _ => 1), ?_⟩, ⟨Sum.elim t (fun _ => 1), s, ?_⟩⟩
    · intro i hi j hj
      rcases j with y | u
      · have hy : y ∉ B := by simpa [SideB] using hj
        rw [bord_ll, gmat_apply, (h i hi y hy).1]
        simp only [Sum.elim_inl]
        field_simp [(hs y).ne']
      · simp
    · intro j hj i hi
      rcases j with y | u
      · have hy : y ∉ B := by simpa [SideB] using hj
        rw [bord_ll, gmat_apply, (h i hi y hy).2, hπ i]
        simp only [Sum.elim_inl]
        field_simp [(hs y).ne', (hs i).ne']
      · simp

include hs hπ in
/-- Cross blocks of `H(Q)` in factored form. -/
theorem bord_cross (Q : Matrix ι ι ℝ) (B : Finset ι) (r t : ι → ℝ)
    (h : ∀ i ∈ B, ∀ y ∉ B, Q i y = r y * s y ∧ Q y i = t y * π i / s y) :
    (∀ i ∈ B, ∀ j, ¬ SideB B j →
      bord (gmat s Q) s (Sum.inl i) j = s i * Sum.elim r (fun _ => 1) j) ∧
    (∀ j, ¬ SideB B j → ∀ i ∈ B,
      bord (gmat s Q) s j (Sum.inl i) = Sum.elim t (fun _ => 1) j * s i) := by
  have := (bordered_cut_iff hs hπ Q B).mpr ⟨r, t, h⟩
  constructor
  · intro i hi j hj
    rcases j with y | u
    · have hy : y ∉ B := by simpa [SideB] using hj
      rw [bord_ll, gmat_apply, (h i hi y hy).1]
      simp only [Sum.elim_inl]
      field_simp [(hs y).ne']
    · simp
  · intro j hj i hi
    rcases j with y | u
    · have hy : y ∉ B := by simpa [SideB] using hj
      rw [bord_ll, gmat_apply, (h i hi y hy).2, hπ i]
      simp only [Sum.elim_inl]
      field_simp [(hs y).ne', (hs i).ne']
    · simp

include hs in
/-- **`lem:bordered-cuts`, memoryless blocks.** For an irreducible generator with positive
stationary vector `π`, the factorization is the definition of a memoryless block. -/
theorem factorization_memoryless {Q : Matrix ι ι ℝ} (hpos : ∀ i, 0 < π i)
    (hgen : IsGenerator Q) (hstat : ∀ j, ∑ i, π i * Q i j = 0) (hirr : CutIrreducible Q)
    {B : Finset ι} (hB : B.Nonempty) (hBu : B ≠ univ) :
    (∃ r t : ι → ℝ, ∀ i ∈ B, ∀ y ∉ B, Q i y = r y * s y ∧ Q y i = t y * π i / s y) ↔
      ∃ κ ν c, Memoryless Q π B κ ν c := by
  constructor
  · rintro ⟨r, t, h⟩
    obtain ⟨i0, hi0⟩ := hB
    have hnn : ∀ y ∈ Bᶜ, 0 ≤ r y * s y := fun y hy => by
      rw [← (h i0 hi0 y (mem_compl.mp hy)).1]
      exact hgen.1 i0 y (fun e => (mem_compl.mp hy) (e ▸ hi0))
    obtain ⟨i1, hi1, j1, hj1, hne⟩ := hirr B ⟨i0, hi0⟩ hBu
    have hκ : 0 < ∑ y ∈ Bᶜ, r y * s y := by
      have h1 := (h i1 hi1 j1 hj1).1
      have h2 : 0 < r j1 * s j1 := by
        have := hgen.1 i1 j1 (fun e => hj1 (e ▸ hi1))
        rw [← h1]; exact lt_of_le_of_ne this (Ne.symm hne)
      exact lt_of_lt_of_le h2 (Finset.single_le_sum (f := fun y => r y * s y) hnn
        (mem_compl.mpr hj1))
    have hSB : 0 < ∑ j ∈ B, π j := Finset.sum_pos (fun j _ => hpos j) ⟨i0, hi0⟩
    refine ⟨∑ y ∈ Bᶜ, r y * s y, fun y => r y * s y / ∑ y ∈ Bᶜ, r y * s y,
      fun y => (∑ j ∈ B, π j) * t y / s y, ?_⟩
    refine ⟨hpos, hgen, hstat, ?_, ?_, ?_, ⟨i0, hi0⟩⟩
    · intro i hi y hy
      rw [(h i hi y hy).1]; field_simp
    · rw [← Finset.sum_div]; exact div_self hκ.ne'
    · intro y hy i hi
      rw [(h i hi y hy).2]; field_simp [(hs y).ne', hSB.ne']
  · rintro ⟨κ, ν, c, hm⟩
    have hSB := hm.sumB_pos
    refine ⟨fun y => κ * ν y / s y, fun y => c y * s y / ∑ j ∈ B, π j, fun i hi y hy => ⟨?_, ?_⟩⟩
    · rw [hm.out i hi y hy]; field_simp [(hs y).ne']
    · rw [hm.inn y hy i hi]; field_simp [(hs y).ne', hSB.ne']

/-- The cut-transpose across the side `S`, keeping the block on `S`, transposing the other
block, and replacing the cross blocks by `a cᵀ` and `b uᵀ`. -/
noncomputable def bordCutT {n : Type*} (S : n → Prop) [DecidablePred S] (a b c u : n → ℝ)
    (M : Matrix n n ℝ) : Matrix n n ℝ :=
  fun i j => if S i then (if S j then M i j else a i * c j)
    else (if S j then b i * u j else M j i)

include hs hπ in
/-- **`lem:bordered-cuts`, the block reversal.** Transposing the block on `B` of `H(Q)` gives
`H(Q^{[B]})`, with no condition on `Q`. -/
theorem bord_blockRev (B : Finset ι) (Q : Matrix ι ι ℝ) (i j : ι ⊕ Unit) :
    bord (gmat s (blockRev B π Q)) s i j =
      if SideB B i ∧ SideB B j then bord (gmat s Q) s j i else bord (gmat s Q) s i j := by
  rcases i with i | u <;> rcases j with j | v
  · by_cases h : i ∈ B ∧ j ∈ B
    · have h' : SideB B (Sum.inl i) ∧ SideB B (Sum.inl j) := h
      rw [if_pos h', bord_ll, bord_ll, gmat_apply, gmat_apply]
      simp only [blockRev, h, and_self, if_true, hπ]
      field_simp [(hs i).ne', (hs j).ne']
    · have h' : ¬ (SideB B (Sum.inl i) ∧ SideB B (Sum.inl j)) := h
      rw [if_neg h', bord_ll, bord_ll, gmat_apply, gmat_apply]
      simp only [blockRev, h, if_false]
  · simp [SideB]
  · simp [SideB]
  · simp [SideB]

include hs hπ in
/-- **`lem:bordered-cuts`.** The cut-transpose of `H(Q)` that transposes the block on `B` is
`H(Q^{[B]})`, with the rank-one factors of the factorization. -/
theorem bord_blockRev_cutT (Q : Matrix ι ι ℝ) (B : Finset ι) (r t : ι → ℝ)
    (h : ∀ i ∈ B, ∀ y ∉ B, Q i y = r y * s y ∧ Q y i = t y * π i / s y) :
    bord (gmat s (blockRev B π Q)) s =
      @bordCutT _ (fun j => ¬ SideB B j) (Classical.decPred _)
        (Sum.elim t (fun _ => 1)) (Sum.elim s (fun _ => 1)) (Sum.elim s (fun _ => 1))
        (Sum.elim r (fun _ => 1)) (bord (gmat s Q) s) := by
  classical
  obtain ⟨c1, c2⟩ := bord_cross hs hπ Q B r t h
  ext i j
  rw [bord_blockRev hs hπ]
  unfold bordCutT
  by_cases hi : SideB B i <;> by_cases hj : SideB B j
  · simp [hi, hj]
  · -- i ∈ B, j ∈ J
    rcases i with i | u
    · have hi' : i ∈ B := hi
      simp only [hi, hj, not_true_eq_false, not_false_eq_true, and_false, if_false, and_true,
        if_true]
      rw [c1 i hi' j hj]; rcases j with y | w <;> simp
    · exact absurd hi (by simp [SideB])
  · rcases j with j | w
    · have hj' : j ∈ B := hj
      simp only [hi, hj, not_true_eq_false, not_false_eq_true, false_and, if_false, if_true,
        and_true]
      rw [c2 i hi j hj']; rcases i with y | w <;> simp
    · exact absurd hj (by simp [SideB])
  · simp [hi, hj]

include hs hπ in
/-- **`lem:bordered-cuts`, the other side.** Transposing the block on the other side gives
`H(Q^{[B]})ᵀ`. -/
theorem bord_blockRev_cutT_other (Q : Matrix ι ι ℝ) (B : Finset ι) (r t : ι → ℝ)
    (h : ∀ i ∈ B, ∀ y ∉ B, Q i y = r y * s y ∧ Q y i = t y * π i / s y) :
    @bordCutT _ (SideB B) (Classical.decPred _)
        (Sum.elim s (fun _ => 1)) (Sum.elim r (fun _ => 1)) (Sum.elim t (fun _ => 1))
        (Sum.elim s (fun _ => 1)) (bord (gmat s Q) s) =
      (bord (gmat s (blockRev B π Q)) s)ᵀ := by
  classical
  obtain ⟨c1, c2⟩ := bord_cross hs hπ Q B r t h
  ext i j
  rw [transpose_apply, bord_blockRev hs hπ]
  unfold bordCutT
  by_cases hi : SideB B i <;> by_cases hj : SideB B j
  · simp [hi, hj]
  · rcases i with i | u
    · have hi' : i ∈ B := hi
      simp only [hi, hj, not_false_eq_true, and_false, if_false, if_true]
      rw [c2 j hj i hi']; rcases j with y | w <;> simp [mul_comm]
    · exact absurd hi (by simp [SideB])
  · rcases j with j | w
    · have hj' : j ∈ B := hj
      simp only [hi, hj, not_false_eq_true, false_and, if_false, if_true]
      rw [c1 j hj' i hi]; rcases i with y | w <;> simp [mul_comm]
    · exact absurd hj (by simp [SideB])
  · simp [hi, hj]

end Cuts

section Fixing

/-- **Border-fixing.** If two bordered matrices have the same border and `E M₁ = M₂ E` for a
diagonal `E` with `E_∂ ≠ 0`, then `E` is scalar and `M₁ = M₂`. -/
theorem border_fixing {M₁ M₂ : Matrix (ι ⊕ Unit) (ι ⊕ Unit) ℝ} {e : ι → ℝ} (he : ∀ i, e i ≠ 0)
    (h1 : ∀ i, M₁ (Sum.inl i) (Sum.inr ()) = e i) (h2 : ∀ i, M₂ (Sum.inl i) (Sum.inr ()) = e i)
    (E : ι ⊕ Unit → ℝ) (hE : E (Sum.inr ()) ≠ 0)
    (hsim : ∀ i j, E i * M₁ i j = M₂ i j * E j) :
    (∀ i, E i = E (Sum.inr ())) ∧ M₁ = M₂ := by
  have hconst : ∀ i, E i = E (Sum.inr ()) := by
    intro i
    rcases i with i | u
    · have := hsim (Sum.inl i) (Sum.inr ())
      rw [h1, h2] at this
      exact mul_right_cancel₀ (he i) (by linarith)
    · rfl
  refine ⟨hconst, ?_⟩
  ext i j
  have := hsim i j
  rw [hconst i, hconst j] at this
  exact mul_right_cancel₀ hE (by linarith)

end Fixing

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/BranchSwitch.lean <==
import Mathlib

/-!
# Paper C2: the branch-switch example and the weak-criterion example

Not in the paper: a branch-switch example, a two-state killing identity, and the example of
three states with all costs `1` (the weak form of the cycle criterion fails), which is stated in
the text after Proposition `prop:depth` of the companion.

States `1, 2, 3` of the paper are `0, 1, 2` in Lean. A killed block on a face `F` is the
principal submatrix of `-Q`, and a rate is an exit rate `λ_F` when a positive vector is an
eigenvector of the killed block for it. The Perron and Frobenius theorem is not used: each
eigenvalue is certified by an explicit positive eigenvector, as in the other examples with exact rates.

Proved here, with `t > 0`:

* `branch_exit_one`, `branch_block_two`, `branch_block_three`, `branch_block_23_eigen`: for
  `q_12 = q_13 = t³`, `q_21 = q_31 = t⁵`, `q_23 = q_32 = t`, the exit rate of `{1}` is `2t³`,
  those of `{2}` and `{3}` are `t + t⁵`, and the killed block on `{2,3}` has the positive
  eigenvector `(1,1)` for `t⁵`;
* `branch_gap`: `t + t⁵ - 2t³ = t (1 - t²)²`, and `branch_lt`: `2t³ < t + t⁵` for `0 < t < 1`;
* `weak_exit_one`, `weak_block_12_eigen`: for three states with all rates `t`, the exit rate of
  `{1}` is `2t` and the killed block on `{1,2}` has the positive eigenvector `(1,1)` for `t`;
* `two_state_killing`: if `λ` is a root of `(q_12 - λ)(q_21 + K - λ) = q_12 q_21` and
  `q_21 + K - λ ≠ 0`, then `q_12 - λ = q_12 q_21 / (q_21 + K - λ)`.
-/

namespace Kagey131.PaperC.C2

open Matrix

noncomputable section

/-- The off-diagonal rates of Branch-switch example: `q_12 = q_13 = t³`, `q_21 = q_31 = t⁵`,
`q_23 = q_32 = t`. -/
def branchOff (t : ℝ) : Matrix (Fin 3) (Fin 3) ℝ :=
  !![0, t ^ 3, t ^ 3; t ^ 5, 0, t; t ^ 5, t, 0]

/-- The generator of the branch-switch example. -/
def branchQ (t : ℝ) : Matrix (Fin 3) (Fin 3) ℝ :=
  fun i j => if i = j then -(∑ k, branchOff t i k) else branchOff t i j

/-- The rows of the branch-switch generator sum to zero. -/
theorem branchQ_rowsum (t : ℝ) (i : Fin 3) : ∑ j, branchQ t i j = 0 := by
  fin_cases i <;> simp [branchQ, branchOff, Fin.sum_univ_three]

/-- The exit rate of `{1}` is `2t³`, so `λ_{1} = 2t³` (branch-switch example). -/
theorem branch_exit_one (t : ℝ) : -branchQ t 0 0 = 2 * t ^ 3 := by
  simp [branchQ, branchOff, Fin.sum_univ_three]; ring

/-- The exit rates of `{2}` and `{3}` are `t + t⁵`, so `λ_{2} = λ_{3} = t + t⁵`
(branch-switch example). -/
theorem branch_block_two (t : ℝ) :
    -branchQ t 1 1 = t + t ^ 5 ∧ -branchQ t 2 2 = t + t ^ 5 := by
  constructor <;> simp [branchQ, branchOff, Fin.sum_univ_three] <;> ring

/-- The killed block `-Q_{23}` on `{2,3}`. -/
def branchBlock (t : ℝ) : Matrix (Fin 2) (Fin 2) ℝ :=
  !![t + t ^ 5, -t; -t, t + t ^ 5]

/-- `branchBlock` is the principal block of `-Q` on `{2,3}`. -/
theorem branchBlock_eq (t : ℝ) :
    branchBlock t = (-branchQ t).submatrix (fun i : Fin 2 => i.succ) (fun i : Fin 2 => i.succ) := by
  ext i j
  fin_cases i <;> fin_cases j <;> simp [branchBlock, branchQ, branchOff, Fin.sum_univ_three]
    <;> ring

/-- Branch-switch example: the killed block on `{2,3}` has the positive eigenvector `(1,1)` for
the eigenvalue `t⁵`, so `λ_{2,3} = t⁵`. -/
theorem branch_block_23_eigen (t : ℝ) :
    branchBlock t *ᵥ ![1, 1] = t ^ 5 • ![1, 1] := by
  ext i
  fin_cases i <;> simp [branchBlock, mulVec, dotProduct, Fin.sum_univ_two]

/-- Branch-switch example: `t + t⁵ - 2t³ = t (1 - t²)²`. -/
theorem branch_gap (t : ℝ) : t + t ^ 5 - 2 * t ^ 3 = t * (1 - t ^ 2) ^ 2 := by ring

/-- Branch-switch example: `2t³ < t + t⁵` for `0 < t < 1`, so `λ_{1} < λ_{2}`. -/
theorem branch_lt {t : ℝ} (h0 : 0 < t) (h1 : t < 1) : 2 * t ^ 3 < t + t ^ 5 := by
  have : 0 < t * (1 - t ^ 2) ^ 2 := by
    have : 0 < 1 - t ^ 2 := by nlinarith
    positivity
  nlinarith [branch_gap t]

/-- The generator of three states with all rates `t`. -/
def weakQ (t : ℝ) : Matrix (Fin 3) (Fin 3) ℝ :=
  fun i j => if i = j then -2 * t else t

/-- Three-state example with all costs `1`: the exit rate of `{1}` is `2t`. -/
theorem weak_exit_one (t : ℝ) : -weakQ t 0 0 = 2 * t := by simp [weakQ]

/-- The killed block `-Q_{12}` on `{1,2}` for the weak-criterion example. -/
def weakBlock (t : ℝ) : Matrix (Fin 2) (Fin 2) ℝ :=
  !![2 * t, -t; -t, 2 * t]

/-- `weakBlock` is the principal block of `-Q` on `{1,2}`. -/
theorem weakBlock_eq (t : ℝ) :
    weakBlock t = (-weakQ t).submatrix (fun i : Fin 2 => i.castSucc) (fun i : Fin 2 => i.castSucc) := by
  ext i j
  fin_cases i <;> fin_cases j <;> simp [weakBlock, weakQ]

/-- Three-state example with all costs `1`: the killed block on `{1,2}` has the positive
eigenvector `(1,1)` for `t`, so `λ_{1,2} = t`. -/
theorem weak_block_12_eigen (t : ℝ) :
    weakBlock t *ᵥ ![1, 1] = t • ![1, 1] := by
  ext i
  fin_cases i <;> simp [weakBlock, mulVec, dotProduct, Fin.sum_univ_two] <;> ring

/-- The two-state killing identity used in the branch-switch example: a root `λ` of
`(q₁₂ - λ)(q₂₁ + K - λ) = q₁₂ q₂₁` with `q₂₁ + K - λ ≠ 0` satisfies
`q₁₂ - λ = q₁₂ q₂₁ / (q₂₁ + K - λ)`. -/
theorem two_state_killing {q12 q21 K lam : ℝ}
    (hroot : (q12 - lam) * (q21 + K - lam) = q12 * q21) (hne : q21 + K - lam ≠ 0) :
    q12 - lam = q12 * q21 / (q21 + K - lam) := by
  rw [eq_div_iff hne]; exact hroot

end

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/CollatzWielandt.lean <==
import Mathlib
import PaperC.GeneratorFiber

/-!
# Paper C2: the two inequalities of the variational formula

Paper C2 (`c2/sec_prelim.tex`), Proposition `prop:variational`(b), and the stationary-measure
characterization in the companion (`c2/companion/companion.tex`, Section `sec:gamma`).

* `collatz_wielandt_ineq`: for a positive `u` with `B u ≤ (r + ε) u` entrywise and a probability
  vector `α`, `∑ α_i (v_i - (B u)_i / u_i) ≥ v · α - r - ε`. This is the step of
  `prop:variational`(b) that bounds the maximum over the simplex by `ϱ(B)`. The existence of such a
  `u` for every `ε > 0` (the formula of Collatz and Wielandt for a Metzler matrix) is the classical
  input and is not proved here.
* `generator_ratio_ge_log`: for a generator `L` and `u > 0`, `(L log u)_i ≤ (L u)_i / u_i`, from
  `e^x - 1 ≥ x`.
* `stationary_ratio_nonneg`: if `α ≥ 0` and `α L = 0`, then `∑ α_i (L u)_i / u_i ≥ 0`, that is
  `-∑ α_i (L u)_i / u_i ≤ 0`, so `J_V(α) = 0` for a stationary `α`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The inequality of `prop:variational`(b). No sign condition on `B` is needed. -/
theorem collatz_wielandt_ineq {α v u : ι → ℝ} {r ε : ℝ} (hα0 : ∀ i, 0 ≤ α i)
    (hα1 : ∑ i, α i = 1) (hu : ∀ i, 0 < u i) (B : Matrix ι ι ℝ)
    (hBu : ∀ i, (B *ᵥ u) i ≤ (r + ε) * u i) :
    v ⬝ᵥ α - r - ε ≤ ∑ i, α i * (v i - (B *ᵥ u) i / u i) := by
  have h1 : ∑ i, α i * ((B *ᵥ u) i / u i) ≤ ∑ i, α i * (r + ε) :=
    Finset.sum_le_sum fun i _ =>
      mul_le_mul_of_nonneg_left ((div_le_iff₀ (hu i)).mpr (hBu i)) (hα0 i)
  have h2 : ∑ i, α i * (r + ε) = r + ε := by rw [← Finset.sum_mul, hα1, one_mul]
  have h3 : ∑ i, α i * (v i - (B *ᵥ u) i / u i) =
      v ⬝ᵥ α - ∑ i, α i * ((B *ᵥ u) i / u i) := by
    rw [dotProduct, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  rw [h3]
  linarith

/-- `(L log u)_i ≤ (L u)_i / u_i` for a generator. -/
theorem generator_ratio_ge_log {L : Matrix ι ι ℝ} (hL : IsGenerator L) {u : ι → ℝ}
    (hu : ∀ i, 0 < u i) (i : ι) :
    (L *ᵥ fun j => Real.log (u j)) i ≤ (L *ᵥ u) i / u i := by
  have hrow := hL.2 i
  have term : ∀ j, L i j * (Real.log (u j) - Real.log (u i)) ≤ L i j * (u j / u i - 1) := by
    intro j
    by_cases hji : j = i
    · subst hji; simp [div_self (hu j).ne']
    · have hL0 := hL.1 i j (Ne.symm hji)
      refine mul_le_mul_of_nonneg_left ?_ hL0
      rw [← Real.log_div (hu j).ne' (hu i).ne']
      exact Real.log_le_sub_one_of_pos (div_pos (hu j) (hu i))
  have e1 : ∑ j, L i j * (Real.log (u j) - Real.log (u i)) = (L *ᵥ fun j => Real.log (u j)) i := by
    simp only [mulVec, dotProduct, mul_sub, Finset.sum_sub_distrib, ← Finset.sum_mul, hrow,
      zero_mul, sub_zero]
  have e2 : ∑ j, L i j * (u j / u i - 1) = (L *ᵥ u) i / u i := by
    simp only [mulVec, dotProduct, mul_sub, Finset.sum_sub_distrib, mul_one, hrow, sub_zero,
      Finset.sum_div]
    exact Finset.sum_congr rfl fun j _ => by ring
  rw [← e1, ← e2]
  exact Finset.sum_le_sum fun j _ => term j

/-- A stationary `α` gives `∑ α_i (L u)_i / u_i ≥ 0`. -/
theorem stationary_ratio_nonneg {L : Matrix ι ι ℝ} (hL : IsGenerator L) {α : ι → ℝ}
    (hα0 : ∀ i, 0 ≤ α i) (hαL : α ᵥ* L = 0) {u : ι → ℝ} (hu : ∀ i, 0 < u i) :
    0 ≤ ∑ i, α i * ((L *ᵥ u) i / u i) := by
  have h0 : α ⬝ᵥ (L *ᵥ fun j => Real.log (u j)) = 0 := by
    rw [dotProduct_mulVec, hαL, zero_dotProduct]
  calc (0 : ℝ) = ∑ i, α i * (L *ᵥ fun j => Real.log (u j)) i := h0.symm
    _ ≤ ∑ i, α i * ((L *ᵥ u) i / u i) :=
      Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_left (generator_ratio_ge_log hL hu i) (hα0 i)

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/CountHorizon.lean <==
import Mathlib
import PaperC.PrincipalMinors

/-!
# One stationary count law: the algebraic parts

Companion note `c2/research/one_count_horizon.tex` (`thm:och-generic`, `thm:och-small`).

* `och_rank_one`, `och_restricted` (`eq:och-restricted-rational`): the matrix determinant lemma,
  `det(A - u vᵀ) = det A (1 - v·A⁻¹u)`, and its use for `D_B - det(I - (P_B + 1 π_B) Z_B) =
  D_B · π_B Z_B (I - P_B Z_B)⁻¹ 1`;
* `det_Q_from_P` (end of `thm:och-generic`): `det((P - I)/h) = h^{-n} ∑_C (-1)^{n-|C|} det P_C`;
* `three_state_f`, `three_state_div`, `three_state_t` (`thm:och-small`): for a stationary
  three-state chain the symmetric flows are `f_12 = b_1 + b_2 - b_3` (and the other two), the net
  flows around the triangle are equal, and `t² = f_ij² - 4 π_i π_j p_ij p_ji`;
* `circ_minor`, `circ_two_visits` (sharpness): for the circulant chain with first row
  `(1/3, 1/3 + t, 1/3 - t)` the two-state principal minor is `t²` while the two-visit probabilities
  do not depend on `t`.

Not formalized: the coefficient extraction of the induction in `thm:och-generic`, the monotonicity
argument of `thm:och-small`, and `thm:uch-universal` (function-field heights).
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

section RankOne

variable {n : Type*} [Fintype n] [DecidableEq n]

/-- The matrix determinant lemma for `A - u vᵀ`. -/
theorem och_rank_one (A : Matrix n n ℝ) (hA : IsUnit A.det) (u v : n → ℝ) :
    (A - vecMulVec u v).det = A.det * (1 - v ⬝ᵥ (A⁻¹ *ᵥ u)) := by
  have h := Matrix.det_add_mul (A := A) (Matrix.of fun i (_ : Unit) => -u i)
    (Matrix.of fun (_ : Unit) j => v j) hA
  have e1 : A + (Matrix.of fun i (_ : Unit) => -u i) * (Matrix.of fun (_ : Unit) j => v j) =
      A - vecMulVec u v := by
    ext i j
    simp [Matrix.mul_apply, vecMulVec_apply, sub_eq_add_neg]
  rw [e1] at h
  have hd : (1 + (Matrix.of fun (_ : Unit) j => v j) * A⁻¹ *
      (Matrix.of fun i (_ : Unit) => -u i)).det = 1 - v ⬝ᵥ (A⁻¹ *ᵥ u) := by
    rw [Matrix.det_unique]
    simp only [Matrix.add_apply, Matrix.one_apply_eq, Matrix.mul_apply, Matrix.of_apply,
      Fintype.sum_unique, dotProduct, mulVec]
    have key : ∑ j, (∑ k, v k * A⁻¹ k j) * -u j = -∑ x, v x * ∑ l, A⁻¹ x l * u l := by
      simp only [Finset.sum_mul, Finset.mul_sum, ← Finset.sum_neg_distrib]
      rw [Finset.sum_comm]
      exact Finset.sum_congr rfl fun x _ => Finset.sum_congr rfl fun l _ => by ring
    rw [key]; ring
  rw [h, hd]

/-- **`eq:och-restricted-rational`.** With `A = I - P Z`, `Z = diag z`:
`det A - det(I - (P + 1 π) Z) = det A · (π∘z)·A⁻¹ 1`. -/
theorem och_restricted (P : Matrix n n ℝ) (π z : n → ℝ)
    (hA : IsUnit (1 - P * diagonal z).det) :
    (1 - P * diagonal z).det - (1 - (P + vecMulVec (fun _ => (1 : ℝ)) π) * diagonal z).det =
      (1 - P * diagonal z).det *
        ((fun j => π j * z j) ⬝ᵥ ((1 - P * diagonal z)⁻¹ *ᵥ fun _ => (1 : ℝ))) := by
  have e : (1 - (P + vecMulVec (fun _ => (1 : ℝ)) π) * diagonal z) =
      (1 - P * diagonal z) - vecMulVec (fun _ => (1 : ℝ)) (fun j => π j * z j) := by
    ext i j
    simp only [Matrix.sub_apply, Matrix.add_mul, mul_diagonal, vecMulVec_apply,
      Matrix.add_apply]
    ring
  rw [e, och_rank_one _ hA]
  ring

/-- `det((P - I)/h) = h^{-n} ∑_C (-1)^{n-|C|} det P_C`. -/
theorem det_Q_from_P (h : ℝ) (P : Matrix n n ℝ) :
    ((1 / h) • (P - 1)).det =
      (1 / h) ^ Fintype.card n *
        ∑ C : Finset n, (-1 : ℝ) ^ (Fintype.card n - C.card) * pminor P C := by
  rw [Matrix.det_smul]
  congr 1
  have e : P - 1 = P + diagonal (fun _ : n => (-1 : ℝ)) := by
    ext i j
    by_cases hij : i = j <;> simp [hij, Matrix.one_apply, diagonal_apply]
    ring
  rw [e, det_add_diagonal_eq_sum_minors]
  refine Finset.sum_congr rfl fun C _ => ?_
  simp [Finset.prod_const, Finset.card_compl, mul_comm]

end RankOne

section ThreeState

variable (P : Matrix (Fin 3) (Fin 3) ℝ) (π : Fin 3 → ℝ)

/-- The symmetric flow `f_ij = π_i p_ij + π_j p_ji`. -/
def flowSym (i j : Fin 3) : ℝ := π i * P i j + π j * P j i

/-- `b_i = π_i (1 - p_ii)`. -/
def holdDef (i : Fin 3) : ℝ := π i * (1 - P i i)

variable {P π}
variable (hrow : ∀ i, ∑ j, P i j = 1) (hstat : ∀ j, ∑ i, π i * P i j = π j)
include hrow hstat

/-- **`thm:och-small`**: the symmetric flows are known from the holding probabilities. -/
theorem three_state_f :
    flowSym P π 0 1 = holdDef P π 0 + holdDef P π 1 - holdDef P π 2 ∧
    flowSym P π 0 2 = holdDef P π 0 + holdDef P π 2 - holdDef P π 1 ∧
    flowSym P π 1 2 = holdDef P π 1 + holdDef P π 2 - holdDef P π 0 := by
  have r0 := hrow 0; have r1 := hrow 1; have r2 := hrow 2
  have s0 := hstat 0; have s1 := hstat 1; have s2 := hstat 2
  simp only [Fin.sum_univ_three] at r0 r1 r2 s0 s1 s2
  unfold flowSym holdDef
  refine ⟨?_, ?_, ?_⟩
  · linear_combination π 0 * r0 + π 1 * r1 - s2
  · linear_combination π 0 * r0 + π 2 * r2 - s1
  · linear_combination π 1 * r1 + π 2 * r2 - s0

/-- The net flows around the triangle are equal. -/
theorem three_state_div :
    π 0 * P 0 1 - π 1 * P 1 0 = π 1 * P 1 2 - π 2 * P 2 1 ∧
    π 1 * P 1 2 - π 2 * P 2 1 = π 2 * P 2 0 - π 0 * P 0 2 := by
  have r0 := hrow 0; have r1 := hrow 1; have r2 := hrow 2
  have s0 := hstat 0; have s1 := hstat 1; have s2 := hstat 2
  simp only [Fin.sum_univ_three] at r0 r1 r2 s0 s1 s2
  constructor
  · linear_combination s1 - π 1 * r1
  · linear_combination s2 - π 2 * r2

end ThreeState

/-- `t² = f_ij² - 4 π_i π_j p_ij p_ji`. -/
theorem three_state_t (πi πj pij pji : ℝ) :
    (πi * pij - πj * pji) ^ 2 = (πi * pij + πj * pji) ^ 2 - 4 * πi * πj * pij * pji := by ring

section Circulant

/-- The circulant chain with first row `(1/3, 1/3 + t, 1/3 - t)`. -/
noncomputable def circCH (t : ℝ) : Matrix (Fin 3) (Fin 3) ℝ :=
  !![1 / 3, 1 / 3 + t, 1 / 3 - t; 1 / 3 - t, 1 / 3, 1 / 3 + t; 1 / 3 + t, 1 / 3 - t, 1 / 3]

/-- Sharpness of `N = 2` on three states: the principal minor on the states `{0, 1}` is `t²`. -/
theorem circ_minor (t : ℝ) :
    (!![(circCH t) 0 0, (circCH t) 0 1; (circCH t) 1 0, (circCH t) 1 1]).det = t ^ 2 := by
  rw [Matrix.det_fin_two_of]
  simp [circCH]
  ring

/-- The two-visit probabilities do not depend on `t`. -/
theorem circ_two_visits (t : ℝ) :
    (1 / 3 : ℝ) * (circCH t) 0 0 = 1 / 9 ∧
      (1 / 3 : ℝ) * (circCH t) 0 1 + (1 / 3 : ℝ) * (circCH t) 1 0 = 2 / 9 ∧
      (1 / 3 : ℝ) * (circCH t) 0 2 + (1 / 3 : ℝ) * (circCH t) 2 0 = 2 / 9 ∧
      (1 / 3 : ℝ) * (circCH t) 1 2 + (1 / 3 : ℝ) * (circCH t) 2 1 = 2 / 9 := by
  simp [circCH]
  refine ⟨?_, ?_, ?_, ?_⟩ <;> ring

end Circulant

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/CumulantJets.lean <==
import Mathlib

/-!
# Paper C2: the finite algebra of the jets of the Perron root (`research/cumulant_jets.tex`)

Companion note `c2/research/cumulant_jets.tex`, Lemma `lem:multilinear` and the degree-by-degree step
in the proof of Proposition `prop:jets`. In the companion (`c2/companion/companion.tex`) these are
the multiaffine step inside the proof of Lemma `lem:jets`.

* `multilinear_vanish`: `lem:multilinear`. A multiaffine homogeneous polynomial of degree `n ≥ 2`,
  written as `f(w) = ∑_{|S| = n} c_S ∏_{i ∈ S} w_i`, that vanishes on the hyperplane `π · w = 0`
  with all `π_i ≠ 0`, has all coefficients `c_S = 0`. (The paper divides by `ℓ = π · w` after a
  change of coordinates. Here the coefficient `c_S` is read off at the point supported on `S` that
  has two chosen coordinates `a`, `b` on the line `π_i a + π_j b = -∑_{k ∈ S∖{i,j}} π_k`, where
  `f = c_S a b`.)
* `jets_step`: the converse half of `prop:jets`. If two families `c`, `c'` of coefficients give the
  same polynomial `∑_{|S|=n} c_S ∏_{i∈S}(π·v - v_i)` for all `v` (the equation of degree `n` for
  `p_n(π·v, v)`), then `c_S = c'_S` for `|S| = n ≥ 2`.

The analytic half of `prop:jets` (the implicit function theorem for the Perron root, and the fact
that `Λ_1, …, Λ_k` are functions of `p_1, …, p_k`) is not in Lean.
-/

namespace Kagey131.PaperC.C2

open Finset

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- **`lem:multilinear`.** -/
theorem multilinear_vanish {n : ℕ} (hn : 2 ≤ n) (π : ι → ℝ) (hπ : ∀ i, π i ≠ 0)
    (c : Finset ι → ℝ)
    (h : ∀ w : ι → ℝ, ∑ i, π i * w i = 0 →
      ∑ S ∈ powersetCard n (univ : Finset ι), c S * ∏ i ∈ S, w i = 0) :
    ∀ S : Finset ι, S.card = n → c S = 0 := by
  intro S0 hS0
  obtain ⟨i, hi, j, hj, hij⟩ := Finset.one_lt_card.mp (by omega : 1 < S0.card)
  set U : Finset ι := (S0.erase i).erase j with hU
  have hjS : j ∈ S0.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  have hS0eq : S0 = insert i (insert j U) := by
    rw [hU, Finset.insert_erase hjS, Finset.insert_erase hi]
  have hjU : j ∉ U := by simp [hU]
  have hiU : i ∉ insert j U := by
    simp only [Finset.mem_insert, hU, Finset.mem_erase]
    tauto
  set r : ℝ := ∑ k ∈ U, π k with hr
  obtain ⟨a, ha, hb⟩ : ∃ a : ℝ, a ≠ 0 ∧ (-r - π i * a) ≠ 0 := by
    by_cases h1 : -r - π i * 1 = 0
    · refine ⟨2, by norm_num, fun h2 => hπ i ?_⟩
      linarith
    · exact ⟨1, one_ne_zero, h1⟩
  set b : ℝ := (-r - π i * a) / π j with hbdef
  have hb0 : b ≠ 0 := div_ne_zero hb (hπ j)
  let w : ι → ℝ := fun k => if k ∈ S0 then (if k = i then a else if k = j then b else 1) else 0
  have hwU : ∀ k ∈ U, w k = 1 := by
    intro k hk
    have hk' := Finset.mem_erase.mp hk
    have hk'' := Finset.mem_erase.mp hk'.2
    simp [w, hk''.2, hk'.1, hk'']
  have hwi : w i = a := by simp [w, hi]
  have hwj : w j = b := by simp [w, hj, hij.symm]
  have hsum : ∑ k, π k * w k = 0 := by
    have h1 : ∑ k, π k * w k = ∑ k ∈ S0, π k * w k :=
      (Finset.sum_subset (Finset.subset_univ S0) (fun k _ hk => by simp [w, hk])).symm
    rw [h1, hS0eq, Finset.sum_insert hiU, Finset.sum_insert hjU, hwi, hwj,
      Finset.sum_congr rfl (fun k hk => by rw [hwU k hk, mul_one]), ← hr]
    rw [hbdef]
    field_simp [hπ j]
    ring
  have key := h w hsum
  have hprod : ∏ k ∈ S0, w k = a * b := by
    rw [hS0eq, Finset.prod_insert hiU, Finset.prod_insert hjU, hwi, hwj,
      Finset.prod_congr rfl hwU]
    simp
  rw [Finset.sum_eq_single S0] at key
  · rw [hprod] at key
    rcases mul_eq_zero.mp key with h0 | h0
    · exact h0
    · exact absurd h0 (mul_ne_zero ha hb0)
  · intro S hS hne
    have hSc : S.card = n := (Finset.mem_powersetCard.mp hS).2
    have : ∃ k ∈ S, k ∉ S0 := by
      by_contra hcon
      push Not at hcon
      exact hne (Finset.eq_of_subset_of_card_le hcon (by omega))
    obtain ⟨k, hk, hk0⟩ := this
    rw [Finset.prod_eq_zero hk (by simp [w, hk0]), mul_zero]
  · intro hS0'
    exact absurd (Finset.mem_powersetCard.mpr ⟨Finset.subset_univ _, hS0⟩) hS0'

/-- **`prop:jets`, the converse, the step of degree `n`.** If `∑_{|S|=n} c_S ∏_{i∈S}(π·v - v_i)`
and the same with `c'` agree for all `v`, then `c_S = c'_S` for all `S` with `|S| = n ≥ 2`. (In the
paper `c_S = n_{S^c}`.) -/
theorem jets_step {n : ℕ} (hn : 2 ≤ n) (π : ι → ℝ) (hπ : ∀ i, π i ≠ 0) (c c' : Finset ι → ℝ)
    (h : ∀ v : ι → ℝ,
      ∑ S ∈ powersetCard n (univ : Finset ι), c S * ∏ i ∈ S, ((∑ k, π k * v k) - v i) =
      ∑ S ∈ powersetCard n (univ : Finset ι), c' S * ∏ i ∈ S, ((∑ k, π k * v k) - v i)) :
    ∀ S : Finset ι, S.card = n → c S = c' S := by
  have := multilinear_vanish hn π hπ (fun S => c S - c' S) (by
    intro w hw
    have h1 := h (fun i => - w i)
    have h2 : ∑ k, π k * (fun i => - w i) k = 0 := by
      simp only [mul_neg, Finset.sum_neg_distrib, hw, neg_zero]
    simp only [h2, zero_sub, neg_neg] at h1
    simp only [sub_mul, Finset.sum_sub_distrib]
    rw [h1, sub_self])
  intro S hS
  exact sub_eq_zero.mp (this S hS)

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/CutExample4.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.MinorTools
import PaperC.C2.TimeReversal

/-!
# Paper C2: the four-state cut-transpose example

Companion (`c2/companion/companion.tex`), the worked example after Remark `rem:memoryless-ct`
(it carries no label): `d = 4`,
`X = {1,2}`, `Y = {3,4}` (states `0, 1, 2, 3` in Lean), and the generator `Q` below, whose
off-diagonal blocks have rank one. The generator point `Q'` of the cut-transpose of `-Q` across
`X` has the same principal minors as `-Q`, agrees with `Q` on `X`, agrees with the time
reversal `Q*` on `Y`, and is neither `Q` nor `Q*`.

Everything is over `ℝ` with exact rational entries. Proved here:

* `cutQ_isGenerator`, `cutQ'_isGenerator`: both matrices are generators;
* `cutQ_factors`: `Q[X,Y] = (1,2)ᵀ (1,3)` and `Q[Y,X] = (2,1)ᵀ (1,1)`;
* `cutPi_pos`, `cutPi_sum`, `cutQ_stationary`, `cutQ'_stationary`: `π = (2226, 1134, 2675, 3638)/9673`
  is a positive probability vector with `π Q = 0` and `π Q' = 0`;
* `cutC'_null`, `cutQ'_eq_conj`: with the cut-transpose `C'` of `C = -Q` (blocks `-a cᵀ` and
  `-b uᵀ` for `a = (1,2)`, `b = (1,3)`, `c = (2,1)`, `u = (1,1)`, and `-Q[Y,Y]ᵀ`), the vector
  `x = (1, 1, s₀ π_Y)` with `s₀ = (b·1)/(c·π_Y)` is a null vector of `C'` and
  `Q' = -D_x⁻¹ C' D_x`;
* `cutQ'_X`, `cutQ'_Y`: `Q'` agrees with `Q` on `X` and with `Q*` on `Y`;
* `cutQ'_ne_star`: `Q' ≠ Q*`, since `Q'_{12} = 7/10` and `Q*_{12} = 351/530`;
* `cut_example_minors`: `det (-Q')_S = det (-Q)_S` for all sixteen subsets `S`, so the
  fifteen nonempty principal minors agree (the empty minor is `1`).
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

noncomputable section

/-- The generator `Q` of the `d = 4` example. -/
def cutQ : Matrix (Fin 4) (Fin 4) ℝ :=
  !![-47/10, 7/10, 1, 3; 13/10, -93/10, 2, 6; 2, 2, -22/5, 2/5; 1, 1, 2, -4]

/-- The generator point `Q'` of the cut-transpose of `-Q` across `X = {1,2}`. -/
def cutQ' : Matrix (Fin 4) (Fin 4) ℝ :=
  !![-47/10, 7/10, 50/21, 34/21; 13/10, -93/10, 100/21, 68/21;
    21/25, 21/25, -22/5, 68/25; 63/34, 63/34, 5/17, -4]

/-- The stationary law `π = (2226, 1134, 2675, 3638)/9673` of `Q` and of `Q'`. -/
def cutPi : Fin 4 → ℝ := fun i => ![2226, 1134, 2675, 3638] i / 9673

theorem cutQ_isGenerator : IsGenerator cutQ := by
  refine ⟨fun i j hij => ?_, fun i => ?_⟩
  · fin_cases i <;> fin_cases j <;> simp [cutQ] at hij ⊢ <;> norm_num
  · fin_cases i <;> simp [cutQ, Fin.sum_univ_four] <;> norm_num

theorem cutQ'_isGenerator : IsGenerator cutQ' := by
  refine ⟨fun i j hij => ?_, fun i => ?_⟩
  · fin_cases i <;> fin_cases j <;> simp [cutQ'] at hij ⊢ <;> norm_num
  · fin_cases i <;> simp [cutQ', Fin.sum_univ_four] <;> norm_num

set_option linter.unnecessarySeqFocus false in
/-- The blocks of `Q` have rank one: `Q[X,Y] = (1,2)ᵀ (1,3)` and `Q[Y,X] = (2,1)ᵀ (1,1)`. -/
theorem cutQ_factors (i j : Fin 2) :
    cutQ i.castSucc.castSucc j.succ.succ = ![1, 2] i * ![1, 3] j ∧
    cutQ i.succ.succ j.castSucc.castSucc = ![2, 1] i * ![1, 1] j := by
  fin_cases i <;> fin_cases j <;> simp [cutQ] <;> norm_num

theorem cutPi_pos (i : Fin 4) : 0 < cutPi i := by
  fin_cases i <;> simp [cutPi]

theorem cutPi_sum : ∑ i, cutPi i = 1 := by
  simp [cutPi, Fin.sum_univ_four]; norm_num

/-- `π Q = 0`. -/
theorem cutQ_stationary : cutPi ᵥ* cutQ = 0 := by
  ext j
  fin_cases j <;> simp [vecMul, dotProduct, Fin.sum_univ_four, cutPi, cutQ] <;> norm_num

/-- `π Q' = 0`. -/
theorem cutQ'_stationary : cutPi ᵥ* cutQ' = 0 := by
  ext j
  fin_cases j <;> simp [vecMul, dotProduct, Fin.sum_univ_four, cutPi, cutQ'] <;> norm_num

/-- The cut-transpose `C'` of `C = -Q` across `X`, with `C[X,Y] = -a bᵀ`, `C[Y,X] = -c uᵀ`
for `a = (1,2)`, `b = (1,3)`, `c = (2,1)`, `u = (1,1)`: its blocks are `-Q[X,X]`,
`-a cᵀ`, `-b uᵀ` and `-Q[Y,Y]ᵀ`. -/
def cutC' : Matrix (Fin 4) (Fin 4) ℝ :=
  !![47/10, -7/10, -2, -1; -13/10, 93/10, -4, -2; -1, -1, 22/5, -2; -3, -3, -2/5, 4]

/-- The scalar `s₀ = (b·1)/(c·π_Y)`. -/
def cutS0 : ℝ := (1 + 3) / (2 * cutPi 2 + 1 * cutPi 3)

/-- The null vector `x = (1, 1, s₀ π₃, s₀ π₄)` of the cut-transpose. -/
def cutX : Fin 4 → ℝ := ![1, 1, cutS0 * cutPi 2, cutS0 * cutPi 3]

theorem cutX_pos (i : Fin 4) : 0 < cutX i := by
  have hs : 0 < cutS0 := by
    unfold cutS0
    have := cutPi_pos 2
    have := cutPi_pos 3
    positivity
  fin_cases i <;> simp [cutX, mul_pos hs (cutPi_pos 2), mul_pos hs (cutPi_pos 3)]

/-- `C' x = 0`. -/
theorem cutC'_null : cutC' *ᵥ cutX = 0 := by
  have h : cutS0 = 4 * 9673 / 8988 := by
    simp [cutS0, cutPi]; norm_num
  ext i
  fin_cases i <;> simp [mulVec, dotProduct, Fin.sum_univ_four, cutC', cutX, h, cutPi] <;> norm_num

/-- The generator point of the cut-transpose: `Q' = -D_x⁻¹ C' D_x`. -/
theorem cutQ'_eq_conj : cutQ' = -(diagonal (fun i => (cutX i)⁻¹) * cutC' * diagonal cutX) := by
  have h : cutS0 = 4 * 9673 / 8988 := by
    simp [cutS0, cutPi]; norm_num
  ext i j
  fin_cases i <;> fin_cases j <;>
    simp [cutC', cutQ', cutX, h, cutPi] <;> norm_num

/-- `Q'` agrees with `Q` on `X`. -/
theorem cutQ'_X (i j : Fin 2) :
    cutQ' i.castSucc.castSucc j.castSucc.castSucc = cutQ i.castSucc.castSucc j.castSucc.castSucc := by
  fin_cases i <;> fin_cases j <;> simp [cutQ, cutQ']

/-- `Q'` agrees with the time reversal `Q*` on `Y`. -/
theorem cutQ'_Y (i j : Fin 2) :
    cutQ' i.succ.succ j.succ.succ = starMat cutPi cutQ i.succ.succ j.succ.succ := by
  fin_cases i <;> fin_cases j <;> simp [starMat, cutQ, cutQ', cutPi] <;> norm_num

/-- `Q*_{12} = 351/530`. -/
theorem cutStar_01 : starMat cutPi cutQ 0 1 = 351 / 530 := by
  simp [starMat, cutQ, cutPi]; norm_num

/-- `Q' ≠ Q*`: the entries `(1,2)` are `7/10` and `351/530`. -/
theorem cutQ'_ne_star : cutQ' ≠ starMat cutPi cutQ := by
  intro h
  have := congrFun (congrFun h 0) 1
  rw [cutStar_01] at this
  simp [cutQ'] at this
  norm_num at this

/-- `Q' ≠ Q`: the entries `(1,3)` are `50/21` and `1`. -/
theorem cutQ'_ne_Q : cutQ' ≠ cutQ := by
  intro h
  have := congrFun (congrFun h 0) 2
  simp [cutQ, cutQ'] at this
  norm_num at this

/-- `Q* ≠ Q` for this example. -/
theorem cutStar_ne_Q : starMat cutPi cutQ ≠ cutQ := by
  intro h
  have := congrFun (congrFun h 0) 1
  rw [cutStar_01] at this
  simp [cutQ] at this
  norm_num at this

set_option maxHeartbeats 1000000 in
/-- The worked example of the companion after `rem:memoryless-ct`: `Q'` has all the principal minors
of `-Q`. For every subset `S` of the four states, `det (-Q')_S = det (-Q)_S`. -/
theorem cut_example_minors : ∀ S : Finset (Fin 4), pminor (-cutQ') S = pminor (-cutQ) S := by
  intro S
  fin_cases S
  all_goals rw [pminor_eq_det_piecewise, pminor_eq_det_piecewise, det_fin_four, det_fin_four]
  all_goals simp [cutQ, cutQ']
  all_goals norm_num

end

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/CutTranspose.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.TimeReversal

/-!
# Paper C2: the generator point of a cut-transpose

Companion (`c2/companion/companion.tex`), Proposition `prop:gluing` (the generator point of a
cut-transpose, with the identities of its proof) and Proposition `prop:orbit`.

Let `Q` be a generator on `X ⊕ Y` with rank-one off-diagonal blocks,
`Q = fromBlocks QX (a bᵀ) (c uᵀ) QY`, and `π > 0` with `π Q = 0`. The cut-transpose of
`C = -Q` across `X` is `C' = fromBlocks (-QX) (-(a cᵀ)) (-(b uᵀ)) (-QYᵀ)`. Proved here:

* `cut_rows`, `cut_cols`, `cut_total`: the three identities of the proof,
  `-QX 1 = (b·1) a` (the rows `X` of `Q 1 = 0`), `-QYᵀ π_Y = (π_X·a) b` (the columns `Y` of
  `π Q = 0`) and `(π_X·a)(b·1) = (π_Y·c)(u·1)` (the sum of the columns `X` of `π Q = 0`);
* `cutTranspose_null` (`prop:gluing`): `C' x = 0` for `x = (1_X, s₀ π_Y)` with
  `s₀ = (b·1)/(c·π_Y)`, when `c·π_Y ≠ 0`;
* `cutPoint`, `cutTranspose_blocks` (`prop:gluing`): when moreover `b·1 ≠ 0` and `π > 0`, the matrix
  `Q' = -D_x⁻¹ C' D_x` has the blocks `Q'_X = QX` and `Q'_Y = D_{π_Y}⁻¹ QYᵀ D_{π_Y} = Q*_Y`;
* `cutTranspose_isGenerator`: if also `a, b, c, u ≥ 0` (a sign convention for the rank-one
  factors), `Q'` is a generator, the generator point of `C'`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

noncomputable section

variable {X Y : Type*} [Fintype X] [Fintype Y] [DecidableEq X] [DecidableEq Y]

/-- The cut-transpose of `-Q` across `X`, for `Q = fromBlocks QX (a bᵀ) (c uᵀ) QY`. -/
def cutT (QX : Matrix X X ℝ) (QY : Matrix Y Y ℝ) (a u : X → ℝ) (b c : Y → ℝ) :
    Matrix (X ⊕ Y) (X ⊕ Y) ℝ :=
  fromBlocks (-QX) (-(vecMulVec a c)) (-(vecMulVec b u)) (-(QYᵀ))

/-- The null vector `x = (1_X, s₀ π_Y)`, `s₀ = (b·1)/(c·π_Y)`. -/
def cutVec (b c : Y → ℝ) (πY : Y → ℝ) : X ⊕ Y → ℝ :=
  Sum.elim (fun _ => 1) (fun y => ((∑ y', b y') / (c ⬝ᵥ πY)) * πY y)

section Identities

variable {QX : Matrix X X ℝ} {QY : Matrix Y Y ℝ} {a u : X → ℝ} {b c : Y → ℝ} {π : X ⊕ Y → ℝ}
  {Q : Matrix (X ⊕ Y) (X ⊕ Y) ℝ}

omit [DecidableEq X] [DecidableEq Y] in
/-- The rows `X` of `Q 1 = 0`: `∑_j QX x j = -(b·1) a_x`. -/
theorem cut_rows (hQ : Q = fromBlocks QX (vecMulVec a b) (vecMulVec c u) QY)
    (hrow : ∀ i, ∑ j, Q i j = 0) (x : X) : ∑ j, QX x j = -((∑ y, b y) * a x) := by
  have := hrow (Sum.inl x)
  rw [Fintype.sum_sum_type, hQ] at this
  simp only [fromBlocks_apply₁₁, fromBlocks_apply₁₂, vecMulVec_apply] at this
  rw [← Finset.mul_sum] at this
  linarith

omit [DecidableEq X] [DecidableEq Y] in
/-- The columns `Y` of `π Q = 0`: `∑_{y'} π_{y'} QY y' y = -(π_X·a) b_y`. -/
theorem cut_cols (hQ : Q = fromBlocks QX (vecMulVec a b) (vecMulVec c u) QY)
    (hstat : ∀ j, ∑ i, π i * Q i j = 0) (y : Y) :
    ∑ y', π (Sum.inr y') * QY y' y = -((∑ x, π (Sum.inl x) * a x) * b y) := by
  have := hstat (Sum.inr y)
  rw [Fintype.sum_sum_type, hQ] at this
  simp only [fromBlocks_apply₁₂, fromBlocks_apply₂₂, vecMulVec_apply] at this
  have h : ∑ x, π (Sum.inl x) * (a x * b y) = (∑ x, π (Sum.inl x) * a x) * b y := by
    rw [Finset.sum_mul]; exact Finset.sum_congr rfl (fun _ _ => by ring)
  linarith

omit [DecidableEq X] [DecidableEq Y] in
/-- The sum of the columns `X` of `π Q = 0`: `(π_X·a)(b·1) = (π_Y·c)(u·1)`. -/
theorem cut_total (hQ : Q = fromBlocks QX (vecMulVec a b) (vecMulVec c u) QY)
    (hrow : ∀ i, ∑ j, Q i j = 0) (hstat : ∀ j, ∑ i, π i * Q i j = 0) :
    (∑ x, π (Sum.inl x) * a x) * (∑ y, b y) = (∑ y, π (Sum.inr y) * c y) * (∑ x, u x) := by
  have h3 : ∀ x : X, ∑ x', π (Sum.inl x') * QX x' x + (∑ y, π (Sum.inr y) * c y) * u x = 0 := by
    intro x
    have := hstat (Sum.inl x)
    rw [Fintype.sum_sum_type, hQ] at this
    simp only [fromBlocks_apply₁₁, fromBlocks_apply₂₁, vecMulVec_apply] at this
    have h : ∑ y, π (Sum.inr y) * (c y * u x) = (∑ y, π (Sum.inr y) * c y) * u x := by
      rw [Finset.sum_mul]; exact Finset.sum_congr rfl (fun _ _ => by ring)
    linarith
  have h4 := Finset.sum_eq_zero (s := (univ : Finset X)) (fun x _ => h3 x)
  rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_comm] at h4
  have h6 : ∀ x', ∑ x, π (Sum.inl x') * QX x' x
      = -(π (Sum.inl x') * a x' * ∑ y, b y) := by
    intro x'
    rw [← Finset.mul_sum, cut_rows hQ hrow x']; ring
  have h5 : ∑ x', ∑ x, π (Sum.inl x') * QX x' x = -((∑ x, π (Sum.inl x) * a x) * ∑ y, b y) := by
    rw [Finset.sum_congr rfl (fun x' _ => h6 x'), Finset.sum_neg_distrib, ← Finset.sum_mul]
  linarith

end Identities

section Null

variable {QX : Matrix X X ℝ} {QY : Matrix Y Y ℝ} {a u : X → ℝ} {b c : Y → ℝ} {π : X ⊕ Y → ℝ}
  {Q : Matrix (X ⊕ Y) (X ⊕ Y) ℝ}

omit [DecidableEq X] [DecidableEq Y] in
/-- `prop:gluing`: the cut-transpose `C'` has the null vector
`x = (1_X, s₀ π_Y)` with `s₀ = (b·1)/(c·π_Y)`. -/
theorem cutTranspose_null (hQ : Q = fromBlocks QX (vecMulVec a b) (vecMulVec c u) QY)
    (hrow : ∀ i, ∑ j, Q i j = 0) (hstat : ∀ j, ∑ i, π i * Q i j = 0)
    (hc : c ⬝ᵥ (fun y => π (Sum.inr y)) ≠ 0) :
    cutT QX QY a u b c *ᵥ cutVec b c (fun y => π (Sum.inr y)) = 0 := by
  have htot := cut_total hQ hrow hstat
  set P : ℝ := c ⬝ᵥ (fun y => π (Sum.inr y)) with hPdef
  have hP : ∑ y, c y * π (Sum.inr y) = P := rfl
  have hP' : ∑ y, π (Sum.inr y) * c y = P := by
    rw [← hP]; exact Finset.sum_congr rfl (fun _ _ => mul_comm _ _)
  set S : ℝ := ∑ y, b y with hS
  set s0 : ℝ := S / P with hs0
  have hsP : s0 * P = S := div_mul_cancel₀ _ hc
  have key : s0 * (∑ x, π (Sum.inl x) * a x) = ∑ x, u x := by
    rw [hP'] at htot
    have : P * (s0 * ∑ x, π (Sum.inl x) * a x) = P * ∑ x, u x := by
      calc P * (s0 * ∑ x, π (Sum.inl x) * a x) = (s0 * P) * ∑ x, π (Sum.inl x) * a x := by ring
        _ = P * ∑ x, u x := by rw [hsP]; linarith
    exact mul_left_cancel₀ hc this
  ext i
  rcases i with x | y
  · simp only [mulVec, dotProduct, Fintype.sum_sum_type, cutT, cutVec, fromBlocks_apply₁₁,
      fromBlocks_apply₁₂, Sum.elim_inl, Sum.elim_inr, Matrix.neg_apply, Pi.zero_apply]
    rw [show ((∑ y', b y') / ∑ x, c x * π (Sum.inr x)) = s0 from rfl]
    have h1 := cut_rows hQ hrow x
    have h2 : ∀ y, -(vecMulVec a c x y) * (s0 * π (Sum.inr y))
        = -(a x * s0) * (c y * π (Sum.inr y)) := by
      intro y; simp [vecMulVec_apply]; ring
    rw [Finset.sum_congr rfl (fun y _ => h2 y), ← Finset.mul_sum, hP]
    have h3 : ∑ x', -QX x x' * 1 = -∑ x', QX x x' := by simp
    rw [h3, h1]
    have : a x * s0 * P = a x * S := by rw [mul_assoc, hsP]
    linarith
  · simp only [mulVec, dotProduct, Fintype.sum_sum_type, cutT, cutVec, fromBlocks_apply₂₁,
      fromBlocks_apply₂₂, Sum.elim_inl, Sum.elim_inr, Matrix.neg_apply, Pi.zero_apply]
    rw [show ((∑ y', b y') / ∑ x, c x * π (Sum.inr x)) = s0 from rfl]
    have h1 := cut_cols hQ hstat y
    have h2 : ∀ x, -(vecMulVec b u y x) * 1 = -(b y * u x) := by
      intro x; simp [vecMulVec_apply]
    have h3 : ∀ y', -(QYᵀ y y') * (s0 * π (Sum.inr y')) = -(s0 * (π (Sum.inr y') * QY y' y)) := by
      intro y'; simp [transpose_apply]; ring
    rw [Finset.sum_congr rfl (fun x _ => h2 x), Finset.sum_congr rfl (fun y' _ => h3 y'),
      Finset.sum_neg_distrib, Finset.sum_neg_distrib, ← Finset.mul_sum, ← Finset.mul_sum, h1]
    have : b y * ∑ x, u x = s0 * ((∑ x, π (Sum.inl x) * a x) * b y) := by
      rw [← key]; ring
    linarith

/-- The generator point `Q' = D_x⁻¹ (-C') D_x` of the cut-transpose, for the null vector
`x = cutVec b c π_Y`. -/
def cutPoint (QX : Matrix X X ℝ) (QY : Matrix Y Y ℝ) (a u : X → ℝ) (b c πY : Y → ℝ) :
    Matrix (X ⊕ Y) (X ⊕ Y) ℝ :=
  diagonal (fun i => (cutVec b c πY i)⁻¹) * (-(cutT QX QY a u b c)) * diagonal (cutVec b c πY)

/-- `prop:gluing`: the blocks of the generator point are `Q'_X = QX` and
`Q'_Y = D_{π_Y}⁻¹ QYᵀ D_{π_Y} = Q*_Y`, when `b·1 ≠ 0`, `c·π_Y ≠ 0` and `π_Y > 0`. -/
theorem cutTranspose_blocks {πY : Y → ℝ} (hπ : ∀ y, 0 < πY y) (hb : ∑ y, b y ≠ 0)
    (hc : c ⬝ᵥ πY ≠ 0) :
    (cutPoint QX QY a u b c πY).toBlocks₁₁ = QX ∧
    (cutPoint QX QY a u b c πY).toBlocks₂₂ = starMat πY QY := by
  have hs0 : (∑ y', b y') / (c ⬝ᵥ πY) ≠ 0 := div_ne_zero hb hc
  constructor
  · ext x x'
    simp [cutPoint, toBlocks₁₁, cutVec, cutT]
  · ext y y'
    have hy := (hπ y).ne'
    simp [cutPoint, toBlocks₂₂, cutVec, cutT, starMat, transpose_apply]
    field_simp

/-- `prop:gluing` and the generator point: if `Q` is a generator on `X ⊕ Y` with
`Q = fromBlocks QX (a bᵀ) (c uᵀ) QY` for nonnegative `a, b, c, u`, `π > 0` with `π Q = 0`,
`b·1 > 0` and `c·π_Y > 0`, then the generator point `Q'` of the cut-transpose is a generator. -/
theorem cutTranspose_isGenerator
    (hQ : Q = fromBlocks QX (vecMulVec a b) (vecMulVec c u) QY) (hgen : IsGenerator Q)
    (hstat : ∀ j, ∑ i, π i * Q i j = 0) (hπ : ∀ i, 0 < π i)
    (ha : ∀ x, 0 ≤ a x) (hb : ∀ y, 0 ≤ b y) (hc : ∀ y, 0 ≤ c y) (hu : ∀ x, 0 ≤ u x)
    (hbpos : 0 < ∑ y, b y) (hcpos : 0 < c ⬝ᵥ (fun y => π (Sum.inr y))) :
    IsGenerator (cutPoint QX QY a u b c (fun y => π (Sum.inr y))) := by
  have hnull := cutTranspose_null hQ hgen.2 hstat hcpos.ne'
  have hs0 : 0 < (∑ y', b y') / (c ⬝ᵥ fun y => π (Sum.inr y)) := div_pos hbpos hcpos
  have hxpos : ∀ i : X ⊕ Y, 0 < cutVec b c (fun y => π (Sum.inr y)) i := by
    intro i
    rcases i with x | y
    · simp [cutVec]
    · simp [cutVec]; exact mul_pos hs0 (hπ _)
  have hmet : IsMetzler (-(cutT QX QY a u b c)) := by
    intro i j hij
    rcases i with x | y <;> rcases j with x' | y'
    · have := hgen.1 (Sum.inl x) (Sum.inl x') (by simpa using hij)
      simpa [cutT, hQ] using this
    · simp [cutT, vecMulVec_apply]; exact mul_nonneg (ha _) (hc _)
    · simp [cutT, vecMulVec_apply]; exact mul_nonneg (hb _) (hu _)
    · have := hgen.1 (Sum.inr y') (Sum.inr y) (by simpa [eq_comm] using hij)
      simpa [cutT, hQ, transpose_apply] using this
  refine normalize_isGenerator hmet hxpos ?_
  rw [Matrix.neg_mulVec, hnull, neg_zero]


end Null

section Signs

/-- A nonzero rank-one matrix with nonnegative entries has nonnegative factors, after replacing
`(a, b)` by `(-a, -b)` if necessary. -/
theorem exists_nonneg_factors {m n : Type*} (a : m → ℝ) (b : n → ℝ) (h : ∀ i j, 0 ≤ a i * b j)
    (hne : ∃ i j, a i * b j ≠ 0) :
    ∃ (a' : m → ℝ) (b' : n → ℝ), (∀ i, 0 ≤ a' i) ∧ (∀ j, 0 ≤ b' j) ∧
      ∀ i j, a' i * b' j = a i * b j := by
  obtain ⟨i0, j0, h0⟩ := hne
  have ha0 : a i0 ≠ 0 := left_ne_zero_of_mul h0
  have hb0 : b j0 ≠ 0 := right_ne_zero_of_mul h0
  rcases lt_or_gt_of_ne ha0 with ha | ha
  · have hb : b j0 < 0 := by
      by_contra hc
      have := mul_nonpos_of_nonpos_of_nonneg ha.le (not_lt.mp hc)
      exact h0 (le_antisymm this (h i0 j0))
    refine ⟨fun i => -a i, fun j => -b j, fun i => ?_, fun j => ?_, fun i j => by ring⟩
    · have := h i j0
      by_contra hc
      push Not at hc
      nlinarith
    · have := h i0 j
      by_contra hc
      push Not at hc
      nlinarith
  · have hb : 0 < b j0 := by
      by_contra hc
      have := mul_nonpos_of_nonneg_of_nonpos ha.le (not_lt.mp hc)
      exact h0 (le_antisymm this (h i0 j0))
    refine ⟨a, b, fun i => ?_, fun j => ?_, fun i j => rfl⟩
    · have := h i j0
      by_contra hc
      push Not at hc
      nlinarith
    · have := h i0 j
      by_contra hc
      push Not at hc
      nlinarith

variable {QX : Matrix X X ℝ} {QY : Matrix Y Y ℝ} {a u : X → ℝ} {b c : Y → ℝ} {π : X ⊕ Y → ℝ}
  {Q : Matrix (X ⊕ Y) (X ⊕ Y) ℝ}

/-- The sign convention `a, b, c, u ≥ 0` is no loss. In `sec_minors.tex` (before
`eq:cut-transpose`) the paper takes the factors nonnegative because the blocks of an irreducible
Metzler `Q` are nonzero, nonnegative and of rank one. Here: if `Q` is a generator with rank-one
blocks (factors of any sign) and both blocks are nonzero, then the factors can be chosen
nonnegative without changing the blocks, and the generator point of the cut-transpose built from
them is a generator. -/
theorem cutTranspose_isGenerator_of_blocks
    (hQ : Q = fromBlocks QX (vecMulVec a b) (vecMulVec c u) QY) (hgen : IsGenerator Q)
    (hstat : ∀ j, ∑ i, π i * Q i j = 0) (hπ : ∀ i, 0 < π i)
    (hab : vecMulVec a b ≠ 0) (hcu : vecMulVec c u ≠ 0) :
    ∃ (a' u' : X → ℝ) (b' c' : Y → ℝ), (∀ x, 0 ≤ a' x) ∧ (∀ y, 0 ≤ b' y) ∧ (∀ y, 0 ≤ c' y) ∧
      (∀ x, 0 ≤ u' x) ∧ vecMulVec a' b' = vecMulVec a b ∧ vecMulVec c' u' = vecMulVec c u ∧
      IsGenerator (cutPoint QX QY a' u' b' c' (fun y => π (Sum.inr y))) := by
  have h1 : ∀ i j, 0 ≤ a i * b j := fun i j => by
    have := hgen.1 (Sum.inl i) (Sum.inr j) (by simp)
    simpa [hQ, vecMulVec_apply] using this
  have h2 : ∀ i j, 0 ≤ c i * u j := fun i j => by
    have := hgen.1 (Sum.inr i) (Sum.inl j) (by simp)
    simpa [hQ, vecMulVec_apply] using this
  have hne1 : ∃ i j, a i * b j ≠ 0 := by
    by_contra hc; push Not at hc
    exact hab (by ext i j; simpa [vecMulVec_apply] using hc i j)
  have hne2 : ∃ i j, c i * u j ≠ 0 := by
    by_contra hc; push Not at hc
    exact hcu (by ext i j; simpa [vecMulVec_apply] using hc i j)
  obtain ⟨a', b', ha', hb', hab'⟩ := exists_nonneg_factors a b h1 hne1
  obtain ⟨c', u', hc', hu', hcu'⟩ := exists_nonneg_factors c u h2 hne2
  have e1 : vecMulVec a' b' = vecMulVec a b := by ext i j; simpa [vecMulVec_apply] using hab' i j
  have e2 : vecMulVec c' u' = vecMulVec c u := by ext i j; simpa [vecMulVec_apply] using hcu' i j
  refine ⟨a', u', b', c', ha', hb', hc', hu', e1, e2, ?_⟩
  have hQ' : Q = fromBlocks QX (vecMulVec a' b') (vecMulVec c' u') QY := by rw [e1, e2]; exact hQ
  obtain ⟨i0, j0, h0⟩ := hne1
  obtain ⟨k0, l0, h0'⟩ := hne2
  have hbpos : 0 < ∑ y, b' y := by
    have hj : b' j0 ≠ 0 := by
      intro hz; apply h0; rw [← hab' i0 j0, hz, mul_zero]
    have : 0 < b' j0 := lt_of_le_of_ne (hb' j0) (Ne.symm hj)
    exact lt_of_lt_of_le this
      (Finset.single_le_sum (fun y _ => hb' y) (Finset.mem_univ j0))
  have hcpos : 0 < c' ⬝ᵥ (fun y => π (Sum.inr y)) := by
    have hj : c' k0 ≠ 0 := by
      intro hz; apply h0'; rw [← hcu' k0 l0, hz, zero_mul]
    have : 0 < c' k0 := lt_of_le_of_ne (hc' k0) (Ne.symm hj)
    have hterm : 0 < c' k0 * π (Sum.inr k0) := mul_pos this (hπ _)
    exact lt_of_lt_of_le hterm
      (Finset.single_le_sum (f := fun y => c' y * π (Sum.inr y))
        (fun y _ => mul_nonneg (hc' y) (hπ _).le) (Finset.mem_univ k0))
  exact cutTranspose_isGenerator hQ' hgen hstat hπ ha' hb' hc' hu' hbpos hcpos

end Signs

end

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/CutTransposeMinors.lean <==
import Mathlib
import PaperC.PrincipalMinors

/-!
# Paper C2: a cut-transpose keeps all principal minors

Companion (`c2/companion/companion.tex`), Proposition `prop:orbit`, first paragraph of the
proof. Let
`C = fromBlocks A (-(a bᵀ)) (-(c uᵀ)) D` on `X ⊕ Y`, with `a, u` on `X` and `b, c` on `Y`. Its
cut-transpose across `X` is `C' = fromBlocks A (-(a cᵀ)) (-(b uᵀ)) Dᵀ`.

* `det_cut_unit`: over a field, if `A` is invertible the two determinants agree, by the Schur
  complement with the same scalar `κ = (uᵀ A⁻¹ a)` on both sides and `det Mᵀ = det M`;
* `det_cutTranspose`: over `ℝ`, `det C = det C'` for every `A`, by continuity in the shift
  `A + s·1`, which is invertible for all but finitely many `s`;
* `pminor_cutTranspose`: the principal minors of `C'` and `C` agree on every `S ⊆ X ⊕ Y`; the
  principal submatrix on `S` is again of the same block form, with the restricted data.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {X Y : Type*} [Fintype X] [Fintype Y] [DecidableEq X] [DecidableEq Y]

/-- The determinants of a cut and of its cut-transpose agree when `A` is invertible. -/
theorem det_cut_unit {K : Type*} [Field K] (A : Matrix X X K) (hA : IsUnit A.det)
    (D : Matrix Y Y K) (a u : X → K) (b c : Y → K) :
    (fromBlocks A (-(vecMulVec a b)) (-(vecMulVec c u)) D).det
      = (fromBlocks A (-(vecMulVec a c)) (-(vecMulVec b u)) Dᵀ).det := by
  have : Invertible A := Matrix.invertibleOfIsUnitDet A hA
  rw [det_fromBlocks₁₁, det_fromBlocks₁₁]
  congr 1
  set κ : K := (u ᵥ* ⅟A) ⬝ᵥ a with hκ
  have e1 : D - (-(vecMulVec c u)) * ⅟A * (-(vecMulVec a b)) = D - vecMulVec c (κ • b) := by
    rw [Matrix.neg_mul, Matrix.mul_neg, Matrix.neg_mul, neg_neg, vecMulVec_mul, vecMulVec_mul_vecMulVec]
  have e2 : Dᵀ - (-(vecMulVec b u)) * ⅟A * (-(vecMulVec a c)) = Dᵀ - vecMulVec b (κ • c) := by
    rw [Matrix.neg_mul, Matrix.mul_neg, Matrix.neg_mul, neg_neg, vecMulVec_mul, vecMulVec_mul_vecMulVec]
  rw [e1, e2, ← det_transpose (D - vecMulVec c (κ • b)), transpose_sub, transpose_vecMulVec]
  congr 2
  ext i j
  simp [vecMulVec_apply]
  ring

/-- The shifted matrices `A + s·1` are invertible for all but finitely many `s`. -/
theorem dense_det_ne_zero (A : Matrix X X ℝ) : Dense {s : ℝ | (A + s • 1).det ≠ 0} := by
  have hp : (-A).charpoly ≠ 0 := (charpoly_monic (-A)).ne_zero
  have hfin := Polynomial.finite_setOfPred_isRoot hp
  have hdense := Set.Countable.dense_compl ℝ hfin.countable
  refine hdense.mono ?_
  intro s hs
  simp only [Set.mem_compl_iff, Set.mem_ofPred_eq, Polynomial.IsRoot, eval_charpoly] at hs
  simp only [Set.mem_ofPred_eq]
  intro h0
  apply hs
  rw [← h0]
  congr 1
  ext i j
  by_cases hij : i = j
  · subst hij; simp [scalar_apply, one_apply]; ring
  · simp [scalar_apply, hij, one_apply_ne hij]

/-- Proposition `prop:orbit` (companion), the determinant: a cut and its cut-transpose have the same
determinant, for every `A`. -/
theorem det_cutTranspose (A : Matrix X X ℝ) (D : Matrix Y Y ℝ) (a u : X → ℝ) (b c : Y → ℝ) :
    (fromBlocks A (-(vecMulVec a b)) (-(vecMulVec c u)) D).det
      = (fromBlocks A (-(vecMulVec a c)) (-(vecMulVec b u)) Dᵀ).det := by
  let L : ℝ → Matrix (X ⊕ Y) (X ⊕ Y) ℝ := fun s =>
    fromBlocks (A + s • 1) (-(vecMulVec a b)) (-(vecMulVec c u)) D
  let R : ℝ → Matrix (X ⊕ Y) (X ⊕ Y) ℝ := fun s =>
    fromBlocks (A + s • 1) (-(vecMulVec a c)) (-(vecMulVec b u)) Dᵀ
  have hcont : ∀ (B' : Matrix X Y ℝ) (C' : Matrix Y X ℝ) (D' : Matrix Y Y ℝ),
      Continuous (fun s : ℝ => (fromBlocks (A + s • 1) B' C' D').det) := by
    intro B' C' D'
    refine Continuous.matrix_det ?_
    refine continuous_pi fun i => continuous_pi fun j => ?_
    rcases i with i | i <;> rcases j with j | j
    · simp only [fromBlocks_apply₁₁, Matrix.add_apply, Matrix.smul_apply]
      fun_prop
    · simp only [fromBlocks_apply₁₂]; exact continuous_const
    · simp only [fromBlocks_apply₂₁]; exact continuous_const
    · simp only [fromBlocks_apply₂₂]; exact continuous_const
  have key : (fun s : ℝ => (L s).det) = fun s : ℝ => (R s).det :=
    Continuous.ext_on (dense_det_ne_zero A) (hcont _ _ _) (hcont _ _ _) fun s hs =>
      det_cut_unit (A + s • 1) (isUnit_iff_ne_zero.mpr hs) D a u b c
  have := congrFun key 0
  simpa [L, R] using this

/-- The states of `S ⊆ X ⊕ Y` on the left and on the right form `S`. -/
def sumEquivS (S : Finset (X ⊕ Y)) :
    {x : X // Sum.inl x ∈ S} ⊕ {y : Y // Sum.inr y ∈ S} ≃ S where
  toFun
    | Sum.inl x => ⟨Sum.inl x.1, x.2⟩
    | Sum.inr y => ⟨Sum.inr y.1, y.2⟩
  invFun i :=
    match i with
    | ⟨Sum.inl x, hx⟩ => Sum.inl ⟨x, hx⟩
    | ⟨Sum.inr y, hy⟩ => Sum.inr ⟨y, hy⟩
  left_inv := by rintro (x | y) <;> rfl
  right_inv := by rintro ⟨x | y, h⟩ <;> rfl

/-- The principal minor of a cut on `S` is the determinant of a cut with the restricted data. -/
theorem pminor_cut (A : Matrix X X ℝ) (D : Matrix Y Y ℝ) (a u : X → ℝ) (b c : Y → ℝ)
    (S : Finset (X ⊕ Y)) :
    pminor (fromBlocks A (-(vecMulVec a b)) (-(vecMulVec c u)) D) S
      = (fromBlocks (A.submatrix (fun x : {x : X // Sum.inl x ∈ S} => x.1) (fun x => x.1))
          (-(vecMulVec (fun x : {x : X // Sum.inl x ∈ S} => a x.1)
            (fun y : {y : Y // Sum.inr y ∈ S} => b y.1)))
          (-(vecMulVec (fun y : {y : Y // Sum.inr y ∈ S} => c y.1)
            (fun x : {x : X // Sum.inl x ∈ S} => u x.1)))
          (D.submatrix (fun y : {y : Y // Sum.inr y ∈ S} => y.1) (fun y => y.1))).det := by
  unfold pminor
  rw [← det_submatrix_equiv_self (sumEquivS S)]
  congr 1
  ext (i | i) (j | j) <;> simp [sumEquivS, vecMulVec_apply]

/-- Proposition `prop:orbit` (companion): a cut-transpose has the principal minors of the cut, on
every set `S` of states. -/
theorem pminor_cutTranspose (A : Matrix X X ℝ) (D : Matrix Y Y ℝ) (a u : X → ℝ) (b c : Y → ℝ)
    (S : Finset (X ⊕ Y)) :
    pminor (fromBlocks A (-(vecMulVec a c)) (-(vecMulVec b u)) Dᵀ) S
      = pminor (fromBlocks A (-(vecMulVec a b)) (-(vecMulVec c u)) D) S := by
  rw [pminor_cut A D a u b c S, pminor_cut A Dᵀ a u c b S]
  exact (det_cutTranspose _ _ _ _ _ _).symm

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/CycleDepths.lean <==
import Mathlib

/-!
# Paper C2: cycles from depths

Companion (`c2/companion/companion.tex`), Proposition `prop:depth`: the combinatorial and
order-theoretic parts of (a) (the exit-time bounds), (b) (cycles from depths, with the
disjoint-or-nested property of cycles and the growth of the depth along nested cycles in its
proof) and (c) (equal functionals give equal cycles).

**Hypotheses standing in for classical theorems.** The depth `D(F)` of a face is the limit of
`-η log λ_F^η`. The identity `D(F) = max{Γ(C) : C ⊆ F a cycle}` of `prop:depth`(a) is Catoni's
Proposition 4.11 together with the exit-time bounds. Here it enters only through the consequence
`DepthData.exists_cycle` (a nonempty proper face `F` contains a cycle `C` with `D C = D F`). The
monotonicity of `D` is `lem:face-monotone`. The strict growth along nested cycles (the proof of `prop:depth`(b)) is
proved in the companion from Wald's identity applied to rounds of excursions; here its probabilistic
core is the hypothesis of `depth_gap` and the conclusion is the field `DepthData.nested`.

* `exit_time_bounds`, `exit_rate_bounds` (`prop:depth`(a), the bounds
  `1/M ≤ λ_F ≤ |F|/M`): the linear algebra of the proof, for a nonnegative matrix `G` with
  `G_ij ≤ G_jj` that has a positive eigenvector for `κ`;
* `laminar` (the disjoint-or-nested property of cycles, cited from Catoni in the companion): two cycles are disjoint or nested, from the elementary properties of
  the hitting probabilities `h(z; A, B) = P_z(τ_A < τ_B)` (bounds in `[0,1]`, monotone in `A` and
  in `B`, and the complement identity), with cycles defined by the convergence of
  `P_x(τ_{C^c} < τ_y)` to `0`;
* `depth_gap`: from `M_C ≥ ½ e^{α/η} M_{C'}` to `D(C) ≥ D(C') + α`;
* `cycle_iff_ii`, `cycle_iff_iii` (`prop:depth`(b), (i) ⟺ (ii) ⟺ (iii));
* `cycles_eq_of_depth_eq`, `depth_eq_of_eq` (`prop:depth`(c)): equal functionals at every `η`
  of a sequence give equal depths and hence equal cycles.
-/

namespace Kagey131.PaperC.C2

open Finset Filter Topology

section ExitBounds

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- **`prop:depth`(a), the exit-time bounds, linear algebra.** Let `G ≥ 0` with `G_ij ≤ G_jj`
(the strong Markov property) have a positive eigenvector `w` for `κ`. Then `κ ≤ M ≤ n κ` for the
largest row sum `M`. -/
theorem exit_time_bounds [Nonempty ι] (G : Matrix ι ι ℝ) (hG : ∀ i j, 0 ≤ G i j)
    (hGd : ∀ i j, G i j ≤ G j j) {w : ι → ℝ} (hw : ∀ i, 0 < w i) {κ : ℝ}
    (hκ : G.mulVec w = κ • w) :
    κ ≤ univ.sup' univ_nonempty (fun i => ∑ j, G i j) ∧
      univ.sup' univ_nonempty (fun i => ∑ j, G i j) ≤ Fintype.card ι * κ := by
  constructor
  · obtain ⟨i, -, hi⟩ := exists_max_image univ w univ_nonempty
    have e := congrFun hκ i
    simp only [Matrix.mulVec, dotProduct, Pi.smul_apply, smul_eq_mul] at e
    have h1 : κ * w i ≤ (∑ j, G i j) * w i := by
      rw [← e, Finset.sum_mul]
      exact Finset.sum_le_sum fun j _ =>
        mul_le_mul_of_nonneg_left (hi j (mem_univ j)) (hG i j)
    have h2 := le_of_mul_le_mul_right h1 (hw i)
    exact h2.trans (le_sup' (fun i => ∑ j, G i j) (mem_univ i))
  · -- each diagonal entry is at most `κ`
    have hdiag : ∀ j, G j j ≤ κ := by
      intro j
      have e := congrFun hκ j
      simp only [Matrix.mulVec, dotProduct, Pi.smul_apply, smul_eq_mul] at e
      have : G j j * w j ≤ κ * w j := by
        rw [← e]
        exact Finset.single_le_sum (f := fun k => G j k * w k)
          (fun k _ => mul_nonneg (hG j k) (hw k).le) (mem_univ j)
      exact le_of_mul_le_mul_right this (hw j)
    refine sup'_le _ _ fun i _ => ?_
    calc ∑ j, G i j ≤ ∑ j, G j j := Finset.sum_le_sum fun j _ => hGd i j
      _ ≤ ∑ _j : ι, κ := Finset.sum_le_sum fun j _ => hdiag j
      _ = Fintype.card ι * κ := by simp

/-- The exit rate `λ = 1/κ` satisfies `1/M ≤ λ ≤ n/M`. -/
theorem exit_rate_bounds [Nonempty ι] (G : Matrix ι ι ℝ) (hG : ∀ i j, 0 ≤ G i j)
    (hGd : ∀ i j, G i j ≤ G j j) {w : ι → ℝ} (hw : ∀ i, 0 < w i) {κ : ℝ} (hκpos : 0 < κ)
    (hκ : G.mulVec w = κ • w) :
    (univ.sup' univ_nonempty (fun i => ∑ j, G i j))⁻¹ ≤ κ⁻¹ ∧
      κ⁻¹ ≤ Fintype.card ι / univ.sup' univ_nonempty (fun i => ∑ j, G i j) := by
  obtain ⟨h1, h2⟩ := exit_time_bounds G hG hGd hw hκ
  set M := univ.sup' univ_nonempty (fun i => ∑ j, G i j)
  have hMpos : 0 < M := lt_of_lt_of_le hκpos h1
  refine ⟨inv_anti₀ hκpos h1, ?_⟩
  rw [inv_eq_one_div, div_le_div_iff₀ hκpos hMpos]
  nlinarith

end ExitBounds

section Laminar

variable {ι : Type*} [DecidableEq ι] {τ : Type*}

/-- A cycle in the sense of Catoni: a singleton, or a set `C` such that for all distinct `x, y ∈ C`
the probability `h η x C^c {y}` of leaving `C` before hitting `y` from `x` tends to `0`. -/
def IsCycleAbs [Fintype ι] (l : Filter τ) (h : τ → ι → Finset ι → Finset ι → ℝ)
    (C : Finset ι) : Prop :=
  C.Nonempty ∧ (C.card = 1 ∨ ∀ x ∈ C, ∀ y ∈ C, x ≠ y →
    Tendsto (fun η => h η x Cᶜ {y}) l (𝓝 0))

/-- **Cycles are disjoint or nested** (cited from Catoni in the companion). Two cycles are disjoint or nested, given the elementary properties of the
hitting probabilities `h η z A B = P_z(τ_A < τ_B)`: values in `[0,1]`, increasing in `A`,
decreasing in `B`, and `P_z(τ_x < τ_B) + P_z(τ_B < τ_x) = 1` for `z ≠ x`, `x ∉ B`. -/
theorem laminar [Fintype ι] (l : Filter τ) [l.NeBot] (h : τ → ι → Finset ι → Finset ι → ℝ)
    (h01 : ∀ η z A B, 0 ≤ h η z A B ∧ h η z A B ≤ 1)
    (hA : ∀ η z A A' B, A ⊆ A' → h η z A B ≤ h η z A' B)
    (hB : ∀ η z A B B', B ⊆ B' → h η z A B' ≤ h η z A B)
    (hcompl : ∀ η z x B, z ≠ x → x ∉ B → h η z {x} B + h η z B {x} = 1)
    {C₁ C₂ : Finset ι} (h₁ : IsCycleAbs l h C₁) (h₂ : IsCycleAbs l h C₂) :
    Disjoint C₁ C₂ ∨ C₁ ⊆ C₂ ∨ C₂ ⊆ C₁ := by
  by_contra hcon
  push_neg at hcon
  obtain ⟨hdis, hn1, hn2⟩ := hcon
  obtain ⟨z, hz1, hz2⟩ := Finset.not_disjoint_iff.mp hdis
  obtain ⟨x, hx1, hx2⟩ := Finset.not_subset.mp hn1
  obtain ⟨y, hy2, hy1⟩ := Finset.not_subset.mp hn2
  have hzx : z ≠ x := fun e => hx2 (e ▸ hz2)
  have hzy : z ≠ y := fun e => hy1 (e ▸ hz1)
  have hxy : x ≠ y := fun e => hy1 (e ▸ hx1)
  -- C₁ is a cycle: leaving C₁ before hitting x has probability → 0
  have c1 : Tendsto (fun η => h η z C₁ᶜ {x}) l (𝓝 0) := by
    rcases h₁.2 with hc | hc
    · exfalso
      rw [Finset.card_eq_one] at hc
      obtain ⟨a, rfl⟩ := hc
      rw [Finset.mem_singleton] at hz1 hx1
      exact hzx (hz1.trans hx1.symm)
    · exact hc z hz1 x hx1 hzx
  have c2 : Tendsto (fun η => h η z C₂ᶜ {y}) l (𝓝 0) := by
    rcases h₂.2 with hc | hc
    · exfalso
      rw [Finset.card_eq_one] at hc
      obtain ⟨a, rfl⟩ := hc
      rw [Finset.mem_singleton] at hz2 hy2
      exact hzy (hz2.trans hy2.symm)
    · exact hc z hz2 y hy2 hzy
  -- h(z; {x}, C₁ᶜ) → 1
  have hxC : x ∉ C₁ᶜ := by simp [hx1]
  have t1 : Tendsto (fun η => h η z {x} C₁ᶜ) l (𝓝 1) := by
    have : ∀ η, h η z {x} C₁ᶜ = 1 - h η z C₁ᶜ {x} := fun η => by
      have := hcompl η z x C₁ᶜ hzx hxC
      linarith
    simp_rw [this]
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).sub c1
  -- h(z; {x}, {y}) ≥ h(z; {x}, C₁ᶜ), since y ∈ C₁ᶜ
  have hy : ({y} : Finset ι) ⊆ C₁ᶜ := by simp [hy1]
  have t2 : Tendsto (fun η => h η z {x} {y}) l (𝓝 1) := by
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le t1 tendsto_const_nhds
      (fun η => hB η z {x} {y} C₁ᶜ hy) (fun η => (h01 η z _ _).2)
  -- h(z; {x}, {y}) ≤ h(z; C₂ᶜ, {y}), since x ∈ C₂ᶜ
  have hx : ({x} : Finset ι) ⊆ C₂ᶜ := by simp [hx2]
  have t3 : Tendsto (fun η => h η z {x} {y}) l (𝓝 0) := by
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le tendsto_const_nhds c2
      (fun η => (h01 η z _ _).1) (fun η => hA η z _ _ {y} hx)
  have := tendsto_nhds_unique t2 t3
  norm_num at this

end Laminar

section Gap

/-- **The growth of the depth along nested cycles** (the proof of `prop:depth`(b)), the conclusion step. If `M_C ≥ ½ e^{α/η} M_{C'}` for small `η` and
`η log M_C → D(C)`, `η log M_{C'} → D(C')`, then `D(C) ≥ D(C') + α`. -/
theorem depth_gap {l : Filter ℝ} [l.NeBot] (hl : l ≤ 𝓝[>] 0) {M M' : ℝ → ℝ} {D D' α : ℝ}
    (hM' : ∀ᶠ η in l, 0 < M' η)
    (hM : ∀ᶠ η in l, M η ≥ (1 / 2) * Real.exp (α / η) * M' η)
    (hD : Tendsto (fun η => η * Real.log (M η)) l (𝓝 D))
    (hD' : Tendsto (fun η => η * Real.log (M' η)) l (𝓝 D')) : D' + α ≤ D := by
  have hη : ∀ᶠ η in l, 0 < η := hl self_mem_nhdsWithin
  have h0 : Tendsto (fun η : ℝ => η) l (𝓝 0) := tendsto_id.mono_right (hl.trans nhdsWithin_le_nhds)
  have hlim : Tendsto (fun η => η * Real.log (1 / 2) + α + η * Real.log (M' η)) l
      (𝓝 (0 * Real.log (1 / 2) + α + D')) := ((h0.mul_const _).add_const α).add hD'
  have hle : ∀ᶠ η in l, η * Real.log (1 / 2) + α + η * Real.log (M' η) ≤ η * Real.log (M η) := by
    filter_upwards [hM', hM, hη] with η h1 h2 h3
    have hpos1 : 0 < 1 / 2 * Real.exp (α / η) := by positivity
    have hpos : 0 < 1 / 2 * Real.exp (α / η) * M' η := mul_pos hpos1 h1
    have key := Real.log_le_log hpos h2
    rw [Real.log_mul hpos1.ne' h1.ne', Real.log_mul (by norm_num) (Real.exp_pos _).ne',
      Real.log_exp] at key
    calc η * Real.log (1 / 2) + α + η * Real.log (M' η)
        = η * (Real.log (1 / 2) + α / η + Real.log (M' η)) := by field_simp
      _ ≤ η * Real.log (M η) := mul_le_mul_of_nonneg_left key h3.le
  have := le_of_tendsto_of_tendsto hlim hD hle
  simp only [zero_mul, zero_add] at this
  linarith
end Gap

section Cycles

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The data of `prop:depth`(b): a depth function and a set of cycles with the
properties that come from the cited results. -/
structure DepthData (ι : Type*) [Fintype ι] [DecidableEq ι] where
  D : Finset ι → ℝ
  IsCycle : Finset ι → Prop
  cycle_nonempty : ∀ C, IsCycle C → C.Nonempty
  cycle_proper : ∀ C, IsCycle C → C ≠ Finset.univ
  /-- Monotonicity of the depth (`lem:face-monotone`). -/
  mono : ∀ S T, S.Nonempty → S ⊆ T → D S ≤ D T
  /-- `prop:depth`(a): a nonempty proper face contains a cycle of its depth. -/
  exists_cycle : ∀ F, F.Nonempty → F ≠ Finset.univ → ∃ C, IsCycle C ∧ C ⊆ F ∧ D C = D F
  /-- Growth of the depth along nested cycles. -/
  nested : ∀ C' C, IsCycle C' → IsCycle C → C' ⊂ C → D C' < D C

variable (X : DepthData ι)

/-- Condition (ii) of `prop:depth`(b). -/
def DepthData.CondII (C : Finset ι) : Prop :=
  ∀ C' : Finset ι, C'.Nonempty → C' ⊂ C → X.D C' < X.D C

/-- Condition (iii) of `prop:depth`(b). -/
def DepthData.CondIII (C : Finset ι) : Prop :=
  C.card = 1 ∨ ∀ i ∈ C, X.D (C.erase i) < X.D C

/-- (i) implies (ii). -/
theorem DepthData.condII_of_cycle {C : Finset ι} (hC : X.IsCycle C) : X.CondII C := by
  intro S hS hSC
  have hproper : S ≠ Finset.univ := fun e =>
    X.cycle_proper C hC (Finset.eq_univ_of_forall fun a => hSC.subset (e ▸ Finset.mem_univ a))
  obtain ⟨C'', hC'', hsub, hD⟩ := X.exists_cycle S hS hproper
  rw [← hD]
  exact X.nested C'' C hC'' hC (lt_of_le_of_lt hsub hSC)

/-- (ii) implies (i). -/
theorem DepthData.cycle_of_condII {C : Finset ι} (hne : C.Nonempty) (hpr : C ≠ Finset.univ)
    (h : X.CondII C) : X.IsCycle C := by
  obtain ⟨C', hC', hsub, hD⟩ := X.exists_cycle C hne hpr
  rcases hsub.eq_or_ssubset with rfl | hss
  · exact hC'
  · exact absurd hD (h C' (X.cycle_nonempty C' hC') hss).ne

/-- **`prop:depth`(b), (i) ⟺ (ii).** -/
theorem DepthData.cycle_iff_ii {C : Finset ι} (hne : C.Nonempty) (hpr : C ≠ Finset.univ) :
    X.IsCycle C ↔ X.CondII C :=
  ⟨X.condII_of_cycle, X.cycle_of_condII hne hpr⟩

/-- **`prop:depth`(b), (ii) ⟺ (iii)**, by monotonicity of the depth. -/
theorem DepthData.condII_iff_condIII {C : Finset ι} (hne : C.Nonempty) :
    X.CondII C ↔ X.CondIII C := by
  constructor
  · intro h
    by_cases hc : C.card = 1
    · exact Or.inl hc
    · right
      intro i hi
      have hcard : 2 ≤ C.card := by
        have := Finset.card_pos.mpr hne
        omega
      have hne' : (C.erase i).Nonempty := by
        rw [← Finset.card_pos, Finset.card_erase_of_mem hi]; omega
      exact h _ hne' (Finset.erase_ssubset hi)
  · rintro (hc | h) S hS hSC
    · exfalso
      obtain ⟨a, rfl⟩ := Finset.card_eq_one.mp hc
      obtain ⟨s, hs⟩ := hS
      have hsa : s = a := Finset.mem_singleton.mp (hSC.subset hs)
      subst hsa
      exact hSC.ne (Finset.eq_singleton_iff_unique_mem.mpr
        ⟨hs, fun y hy => Finset.mem_singleton.mp (hSC.subset hy)⟩)
    · obtain ⟨i, hiC, hiS⟩ := Finset.exists_of_ssubset hSC
      have hsub : S ⊆ C.erase i := fun a ha =>
        Finset.mem_erase.mpr ⟨fun e => hiS (e ▸ ha), hSC.subset ha⟩
      exact lt_of_le_of_lt (X.mono S _ hS hsub) (h i hiC)

/-- **`prop:depth`(b), (i) ⟺ (iii).** -/
theorem DepthData.cycle_iff_iii {C : Finset ι} (hne : C.Nonempty) (hpr : C ≠ Finset.univ) :
    X.IsCycle C ↔ X.CondIII C :=
  (X.cycle_iff_ii hne hpr).trans (X.condII_iff_condIII hne)

end Cycles

section Tree

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- **`prop:depth`(c), depths.** If `f η F = f' η F` for all `η` and the depths are the limits of
`f η F` and `f' η F`, the depths agree. -/
theorem depth_eq_of_eq {l : Filter ℝ} [l.NeBot] (f f' : ℝ → Finset ι → ℝ) (D D' : Finset ι → ℝ)
    (hf : ∀ F, Tendsto (fun η => f η F) l (𝓝 (D F)))
    (hf' : ∀ F, Tendsto (fun η => f' η F) l (𝓝 (D' F)))
    (heq : ∀ η F, f η F = f' η F) : D = D' := by
  funext F
  have hf1 : Tendsto (fun η => f' η F) l (𝓝 (D F)) := by
    have := hf F
    simpa [heq] using this
  exact tendsto_nhds_unique hf1 (hf' F)

/-- **`prop:depth`(c), cycles.** Two systems with the same depth function on nonempty proper
faces have the same cycles. -/
theorem cycles_eq_of_depth_eq (X Y : DepthData ι) (hD : X.D = Y.D) {C : Finset ι}
    (hne : C.Nonempty) (hpr : C ≠ Finset.univ) : X.IsCycle C ↔ Y.IsCycle C := by
  rw [X.cycle_iff_ii hne hpr, Y.cycle_iff_ii hne hpr]
  unfold DepthData.CondII
  rw [hD]

end Tree

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/DiffusionMatrices.lean <==
import Mathlib
import PaperC.C2.SecondMomentFiber

/-!
# Matrix analogues of the diffusion identities

Paper C3 (`c3/setting.tex`, Proposition `prop:diffusion-inverse`) and identities that are not in the
paper any more (the shifted inverse and the jets of the semigroup). A diffusion generator is `L = -S + A` with `S` symmetric (the Dirichlet
form) and `A` antisymmetric, and `L* = -S - A`. Only the purely algebraic content has a finite
counterpart; the operator-theoretic statements (parametrices, heat kernels, symbols) are not
formalized.

* `shifted_inverse` (`prop:diffusion-inverse` for `λ = 0`; the shifted form is not in the paper):
  with `M = S + λ` and `R = (M - A)⁻¹ + (M + A)⁻¹ = (λ - L)⁻¹ + (λ - L*)⁻¹` we have
  `R (M - A M⁻¹ A) = 2`, that is `2 R⁻¹ = M - A M⁻¹ A` (for `A* = -A` this is
  `S + λ + A* (S + λ)⁻¹ A`);
* `semigroup_jets` (not in the paper): `H = e^{tL} + e^{tL*}` has the jets
  `L + L* = -2S` and `L² + (L*)² = 2(S² + A²)`.
-/

namespace Kagey131.PaperC.C2

open Matrix

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The shifted inverse (`prop:diffusion-inverse` for `λ = 0`), as a product: `R (M - A M⁻¹ A) = 2`. -/
theorem shifted_inverse {M A : Matrix ι ι ℝ} (hM : IsUnit M.det) (h1 : IsUnit (M - A).det)
    (h2 : IsUnit (M + A).det) :
    ((M - A)⁻¹ + (M + A)⁻¹) * (M - A * M⁻¹ * A) = (2 : ℝ) • (1 : Matrix ι ι ℝ) := by
  have e1 : (M - A)⁻¹ * (M + A) * (M + A)⁻¹ = (M - A)⁻¹ := by
    rw [Matrix.mul_assoc, Matrix.mul_nonsing_inv _ h2, Matrix.mul_one]
  have e2 : (M - A)⁻¹ * (M - A) * (M + A)⁻¹ = (M + A)⁻¹ := by
    rw [Matrix.nonsing_inv_mul _ h1, Matrix.one_mul]
  have hsum : (M + A) + (M - A) = (2 : ℝ) • M := by module
  have hR : (M - A)⁻¹ + (M + A)⁻¹ = (M - A)⁻¹ * ((2 : ℝ) • M) * (M + A)⁻¹ := by
    rw [← hsum]
    calc (M - A)⁻¹ + (M + A)⁻¹ = (M - A)⁻¹ * (M + A) * (M + A)⁻¹ +
          (M - A)⁻¹ * (M - A) * (M + A)⁻¹ := by rw [e1, e2]
      _ = _ := by simp only [Matrix.mul_add, Matrix.add_mul]
  have hB1 : M * M⁻¹ = 1 := Matrix.mul_nonsing_inv _ hM
  have hB2 : M⁻¹ * M = 1 := Matrix.nonsing_inv_mul _ hM
  have hfac : (M + A) * M⁻¹ * (M - A) = M - A * M⁻¹ * A := by
    have h3 : A * M⁻¹ * M = A := by rw [Matrix.mul_assoc, hB2, Matrix.mul_one]
    calc (M + A) * M⁻¹ * (M - A) = M * M⁻¹ * M - M * M⁻¹ * A + A * M⁻¹ * M - A * M⁻¹ * A := by
          noncomm_ring
      _ = M - A * M⁻¹ * A := by rw [hB1, h3]; simp
  have hcore : (M - A)⁻¹ * M * M⁻¹ * (M - A) = 1 := by
    rw [Matrix.mul_assoc _ M, hB1, Matrix.mul_one, Matrix.nonsing_inv_mul _ h1]
  rw [hR, ← hfac]
  calc (M - A)⁻¹ * ((2 : ℝ) • M) * (M + A)⁻¹ * ((M + A) * M⁻¹ * (M - A))
      = (2 : ℝ) • ((M - A)⁻¹ * M * ((M + A)⁻¹ * (M + A)) * M⁻¹ * (M - A)) := by
        simp only [Matrix.smul_mul, Matrix.mul_smul, Matrix.mul_assoc]
    _ = (2 : ℝ) • (1 : Matrix ι ι ℝ) := by
        rw [Matrix.nonsing_inv_mul _ h2, Matrix.mul_one, hcore]

/-- The jets of the semigroup (not in the paper). -/
theorem semigroup_jets (S A : Matrix ι ι ℝ) :
    ((-S + A) + (-S - A) = (-2 : ℝ) • S) ∧
      ((-S + A) ^ 2 + (-S - A) ^ 2 = (2 : ℝ) • (S ^ 2 + A ^ 2)) := by
  constructor
  · module
  · have h : (-S + A) ^ 2 + (-S - A) ^ 2 = (S * S + A * A) + (S * S + A * A) := by
      simp only [pow_two]; noncomm_ring
    rw [h]
    simp only [pow_two]
    module

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/EigenplaneSign.lean <==
import Mathlib

/-!
# Paper C2: the eigenplane argument of the second-moment theorem

Companion (`c2/companion/companion.tex`), Remark `rem:second-moments`(ii), the linear algebra of its
proof. Let `K` and `K'` be real antisymmetric matrices with `K'² = K²` and `K' S K' = K S K` for a
symmetric `S`. Suppose that every nonzero eigenvalue of `K²` has multiplicity exactly `2`, with the
eigenplane `E_k` spanned by an orthonormal pair `f k`, `g k` and eigenvalue `-u k`, `u k > 0`
(distinct for distinct `k`), and that the orthogonal complement of all the eigenplanes lies in the
kernel of `K²`. Let the graph on the planes have an edge between `k` and `l` when `P_{E_k} S
P_{E_l} ≠ 0`, that is, when one of the four numbers `x · S y` with `x ∈ {f k, g k}`,
`y ∈ {f l, g l}` is nonzero. If this graph is connected, then `K' = K` or `K' = -K`.

* `plane_of_eigen`: an eigenvector of `K²` for `-u k` lies in the plane `E_k`;
* `plane_rotation`: an antisymmetric `M` with `M² = K²` acts on `E_k` by `f ↦ α g`, `g ↦ -α f`
  with `α² = u k`;
* `sign_eq_of_entry`: if `x · S y ≠ 0` for `x ∈ E_k`, `y ∈ E_l` basis vectors, the signs agree;
* `eigenplane_sign`: the theorem;
* `eigenplane_sign_family` (`cor:smf-sign-graph`): the same for a family of symmetric matrices (the powers of `S`).

No classical theorem is assumed. The spectral resolution of `K²` (the pair `f k`, `g k`, the
eigenvalues `u k` and the complement in the kernel) is the hypothesis "every nonzero eigenvalue has
multiplicity exactly 2" of the paper, spelled out.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset

section

variable {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]

/-- The spectral data of `K²`: orthonormal planes `f k, g k` with eigenvalue `-u k`, and the
complement of the planes in the kernel. -/
structure Planes (K2 : Matrix ι ι ℝ) where
  f : κ → ι → ℝ
  g : κ → ι → ℝ
  u : κ → ℝ
  u_pos : ∀ k, 0 < u k
  u_inj : Function.Injective u
  ff : ∀ k l, f k ⬝ᵥ f l = if k = l then 1 else 0
  gg : ∀ k l, g k ⬝ᵥ g l = if k = l then 1 else 0
  fg : ∀ k l, f k ⬝ᵥ g l = 0
  eigf : ∀ k, K2 *ᵥ f k = -(u k) • f k
  eigg : ∀ k, K2 *ᵥ g k = -(u k) • g k
  comp : ∀ y, (∀ k, f k ⬝ᵥ y = 0 ∧ g k ⬝ᵥ y = 0) → K2 *ᵥ y = 0

variable {K K2 : Matrix ι ι ℝ}

/-- A vector `v` with `K² v = -u_k v` lies in the plane `E_k`. -/
theorem plane_of_eigen (hK2 : K2ᵀ = K2) (P : Planes (κ := κ) K2) (k : κ) {v : ι → ℝ}
    (hv : K2 *ᵥ v = -(P.u k) • v) : v = (P.f k ⬝ᵥ v) • P.f k + (P.g k ⬝ᵥ v) • P.g k := by
  have key : ∀ (x : ι → ℝ) (c : ℝ), K2 *ᵥ x = -c • x → x ⬝ᵥ K2 *ᵥ v = -c * (x ⬝ᵥ v) := by
    intro x c hx
    have : x ⬝ᵥ K2 *ᵥ v = (K2ᵀ *ᵥ x) ⬝ᵥ v := by
      rw [dotProduct_mulVec, mulVec_transpose]
    rw [this, hK2, hx, smul_dotProduct, smul_eq_mul]
  have hfm : ∀ m, m ≠ k → P.f m ⬝ᵥ v = 0 := by
    intro m hm
    have h1 := key (P.f m) (P.u m) (P.eigf m)
    rw [hv, dotProduct_smul, smul_eq_mul] at h1
    have : (P.u m - P.u k) * (P.f m ⬝ᵥ v) = 0 := by linarith
    rcases mul_eq_zero.mp this with h | h
    · exact absurd (P.u_inj (by linarith)) hm
    · exact h
  have hgm : ∀ m, m ≠ k → P.g m ⬝ᵥ v = 0 := by
    intro m hm
    have h1 := key (P.g m) (P.u m) (P.eigg m)
    rw [hv, dotProduct_smul, smul_eq_mul] at h1
    have : (P.u m - P.u k) * (P.g m ⬝ᵥ v) = 0 := by linarith
    rcases mul_eq_zero.mp this with h | h
    · exact absurd (P.u_inj (by linarith)) hm
    · exact h
  set r : ι → ℝ := v - (P.f k ⬝ᵥ v) • P.f k - (P.g k ⬝ᵥ v) • P.g k with hr
  have hrf : ∀ m, P.f m ⬝ᵥ r = 0 := by
    intro m
    simp only [hr, dotProduct_sub, dotProduct_smul, P.ff, P.fg, smul_eq_mul]
    by_cases hmk : m = k
    · subst hmk; simp
    · simp [hmk, hfm m hmk]
  have hrg : ∀ m, P.g m ⬝ᵥ r = 0 := by
    intro m
    have hgf : ∀ m k, P.g m ⬝ᵥ P.f k = 0 := fun m k => by rw [dotProduct_comm]; exact P.fg k m
    simp only [hr, dotProduct_sub, dotProduct_smul, P.gg, hgf, smul_eq_mul]
    by_cases hmk : m = k
    · subst hmk; simp
    · simp [hmk, hgm m hmk]
  have h0 := P.comp r (fun m => ⟨hrf m, hrg m⟩)
  have h1 : K2 *ᵥ r = -(P.u k) • r := by
    simp only [hr, mulVec_sub, mulVec_smul, hv, P.eigf, P.eigg]
    module
  rw [h0] at h1
  have hu := (P.u_pos k).ne'
  have : r = 0 := by
    have h2 : (P.u k) • r = 0 := by
      have := congrArg (fun x => -x) h1
      simpa using this.symm
    rcases smul_eq_zero.mp h2 with h | h
    · exact absurd h hu
    · exact h
  have : v - (P.f k ⬝ᵥ v) • P.f k - (P.g k ⬝ᵥ v) • P.g k = 0 := this
  rw [sub_sub, sub_eq_zero] at this
  exact this

/-- An antisymmetric `M` with `M² = K²` acts on the plane `E_k` as a rotation by `α` with
`α² = u k`. -/
theorem plane_rotation (hK2 : K2ᵀ = K2) (P : Planes (κ := κ) K2) {M : Matrix ι ι ℝ}
    (hM : Mᵀ = -M) (hMM : M * M = K2) (k : κ) :
    ∃ α : ℝ, M *ᵥ P.f k = α • P.g k ∧ M *ᵥ P.g k = (-α) • P.f k ∧ α ^ 2 = P.u k := by
  have hcomm : ∀ x : ι → ℝ, K2 *ᵥ (M *ᵥ x) = M *ᵥ (K2 *ᵥ x) := by
    intro x
    rw [mulVec_mulVec, mulVec_mulVec, ← hMM, ← Matrix.mul_assoc, Matrix.mul_assoc]
  have anti : ∀ x : ι → ℝ, x ⬝ᵥ M *ᵥ x = 0 := by
    intro x
    have : x ⬝ᵥ M *ᵥ x = (Mᵀ *ᵥ x) ⬝ᵥ x := by rw [dotProduct_mulVec, mulVec_transpose]
    have h2 : (Mᵀ *ᵥ x) ⬝ᵥ x = -(x ⬝ᵥ M *ᵥ x) := by
      rw [hM, neg_mulVec, neg_dotProduct, dotProduct_comm]
    linarith
  have hvf := plane_of_eigen hK2 P k (v := M *ᵥ P.f k) (by
    rw [hcomm, P.eigf, mulVec_smul])
  have hvg := plane_of_eigen hK2 P k (v := M *ᵥ P.g k) (by
    rw [hcomm, P.eigg, mulVec_smul])
  have e1 : P.f k ⬝ᵥ M *ᵥ P.f k = 0 := anti _
  have e2 : P.g k ⬝ᵥ M *ᵥ P.g k = 0 := anti _
  have gf : P.g k ⬝ᵥ P.f k = 0 := by rw [dotProduct_comm]; exact P.fg k k
  have e3 : P.f k ⬝ᵥ M *ᵥ P.g k = -(P.g k ⬝ᵥ M *ᵥ P.f k) := by
    have : P.f k ⬝ᵥ M *ᵥ P.g k = (Mᵀ *ᵥ P.f k) ⬝ᵥ P.g k := by
      rw [dotProduct_mulVec, mulVec_transpose]
    rw [this, hM, neg_mulVec, neg_dotProduct, dotProduct_comm]
  refine ⟨P.g k ⬝ᵥ M *ᵥ P.f k, ?_, ?_, ?_⟩
  · rw [e1] at hvf; simpa using hvf
  · rw [e2, e3] at hvg; simpa using hvg
  · have h1 : M *ᵥ P.f k = (P.g k ⬝ᵥ M *ᵥ P.f k) • P.g k := by rw [e1] at hvf; simpa using hvf
    have h2 : M *ᵥ P.g k = (-(P.g k ⬝ᵥ M *ᵥ P.f k)) • P.f k := by
      rw [e2, e3] at hvg; simpa using hvg
    have h3 : K2 *ᵥ P.f k = M *ᵥ (M *ᵥ P.f k) := by rw [mulVec_mulVec, hMM]
    rw [h1, mulVec_smul, h2, P.eigf, smul_smul] at h3
    -- -u f = -(α α) f
    have hf : P.f k ⬝ᵥ P.f k = 1 := by rw [P.ff]; simp
    have := congrArg (fun x => P.f k ⬝ᵥ x) h3
    simp only [dotProduct_smul, hf, smul_eq_mul] at this
    nlinarith

/-- The edge relation of the graph on the eigenplanes: `P_{E_k} S P_{E_l} ≠ 0`, that is, one of the
four numbers `x · S y`, `x ∈ {f k, g k}`, `y ∈ {f l, g l}`, is not zero. -/
def PlaneEdge (S : Matrix ι ι ℝ) (P : Planes (κ := κ) K2) (k l : κ) : Prop :=
  P.f k ⬝ᵥ S *ᵥ P.f l ≠ 0 ∨ P.f k ⬝ᵥ S *ᵥ P.g l ≠ 0 ∨
    P.g k ⬝ᵥ S *ᵥ P.f l ≠ 0 ∨ P.g k ⬝ᵥ S *ᵥ P.g l ≠ 0

theorem planeEdge_symm {S : Matrix ι ι ℝ} (hS : Sᵀ = S) (P : Planes (κ := κ) K2) {k l : κ}
    (h : PlaneEdge S P k l) : PlaneEdge S P l k := by
  have sw : ∀ x y : ι → ℝ, y ⬝ᵥ S *ᵥ x = x ⬝ᵥ S *ᵥ y := by
    intro x y
    rw [dotProduct_mulVec, ← mulVec_transpose, hS, dotProduct_comm]
  unfold PlaneEdge at *
  rw [sw (P.f k) (P.f l), sw (P.g k) (P.f l), sw (P.f k) (P.g l), sw (P.g k) (P.g l)]
  tauto

/-- On each plane, `A` is `ε B` with `ε² = 1`, where `B` is a rotation by `β ≠ 0`. -/
theorem plane_sign (hK2 : K2ᵀ = K2) (P : Planes (κ := κ) K2) {A B : Matrix ι ι ℝ}
    (hA : Aᵀ = -A) (hB : Bᵀ = -B) (hAA : A * A = K2) (hBB : B * B = K2) (k : κ) :
    ∃ ε β : ℝ, ε ^ 2 = 1 ∧ β ≠ 0 ∧ A *ᵥ P.f k = ε • (B *ᵥ P.f k) ∧
      A *ᵥ P.g k = ε • (B *ᵥ P.g k) ∧ B *ᵥ P.f k = β • P.g k ∧ B *ᵥ P.g k = (-β) • P.f k := by
  obtain ⟨α, h1, h2, h3⟩ := plane_rotation hK2 P hA hAA k
  obtain ⟨β, h4, h5, h6⟩ := plane_rotation hK2 P hB hBB k
  have hu := (P.u_pos k).ne'
  have hβ : β ≠ 0 := by rintro rfl; apply hu; rw [← h6]; ring
  refine ⟨α / β, β, ?_, hβ, ?_, ?_, h4, h5⟩
  · field_simp; rw [h3, h6]
  · rw [h4, h1, smul_smul]; congr 1; field_simp
  · rw [h5, h2, smul_smul]; congr 1; field_simp

/-- Adjacent planes carry the same sign. -/
theorem sign_eq_of_edge {A B S : Matrix ι ι ℝ} (hA : Aᵀ = -A) (hB : Bᵀ = -B)
    (hASA : A * S * A = B * S * B) (P : Planes (κ := κ) K2) {ε β : κ → ℝ}
    (hε2 : ∀ k, ε k ^ 2 = 1) (hβ : ∀ k, β k ≠ 0)
    (hAf : ∀ k, A *ᵥ P.f k = ε k • (B *ᵥ P.f k)) (hAg : ∀ k, A *ᵥ P.g k = ε k • (B *ᵥ P.g k))
    (hBf : ∀ k, B *ᵥ P.f k = β k • P.g k) (hBg : ∀ k, B *ᵥ P.g k = (-β k) • P.f k)
    {k l : κ} (hkl : PlaneEdge S P k l) : ε k = ε l := by
  have lhs : ∀ (M : Matrix ι ι ℝ), Mᵀ = -M → ∀ z w : ι → ℝ,
      z ⬝ᵥ M *ᵥ w = -((M *ᵥ z) ⬝ᵥ w) := by
    intro M hM z w
    have : z ⬝ᵥ M *ᵥ w = (Mᵀ *ᵥ z) ⬝ᵥ w := by rw [dotProduct_mulVec, mulVec_transpose]
    rw [this, hM, neg_mulVec, neg_dotProduct]
  have cross : ∀ x y : ι → ℝ, ∀ p q : ℝ, A *ᵥ x = p • (B *ᵥ x) → A *ᵥ y = q • (B *ᵥ y) →
      (p * q - 1) * ((B *ᵥ x) ⬝ᵥ S *ᵥ (B *ᵥ y)) = 0 := by
    intro x y p q hx hy
    have e1 : x ⬝ᵥ (A * S * A) *ᵥ y = -(p * q) * ((B *ᵥ x) ⬝ᵥ S *ᵥ (B *ᵥ y)) := by
      rw [← mulVec_mulVec, ← mulVec_mulVec, lhs A hA, hx, hy]
      simp [smul_dotProduct, dotProduct_smul, mulVec_smul]
      ring
    have e2 : x ⬝ᵥ (B * S * B) *ᵥ y = -((B *ᵥ x) ⬝ᵥ S *ᵥ (B *ᵥ y)) := by
      rw [← mulVec_mulVec, ← mulVec_mulVec, lhs B hB]
    have := hASA ▸ e1
    rw [e2] at this
    linarith
  by_contra hne
  have hpq : ε k * ε l - 1 ≠ 0 := by
    intro h
    apply hne
    have h1 : ε k * ε l = 1 := by linarith
    calc ε k = ε k * (ε l * ε l) := by rw [← sq, hε2 l]; ring
      _ = (ε k * ε l) * ε l := by ring
      _ = ε l := by rw [h1]; ring
  have no := fun x y => fun hx hy => (mul_eq_zero.mp (cross x y (ε k) (ε l) hx hy)).resolve_left hpq
  have bk := hβ k
  have bl := hβ l
  have bil : ∀ (a b : ℝ) (x y : ι → ℝ),
      (a • x) ⬝ᵥ S *ᵥ (b • y) = a * b * (x ⬝ᵥ S *ᵥ y) := by
    intro a b x y
    rw [mulVec_smul, smul_dotProduct, dotProduct_smul, smul_eq_mul, smul_eq_mul]; ring
  have fin : ∀ (a b E : ℝ), a ≠ 0 → b ≠ 0 → a * b * E = 0 → E = 0 := by
    intro a b E ha hb h
    exact (mul_eq_zero.mp h).resolve_left (mul_ne_zero ha hb)
  rcases hkl with h | h | h | h
  · have := no (P.g k) (P.g l) (hAg k) (hAg l)
    rw [hBg, hBg, bil] at this
    exact h (fin _ _ _ (neg_ne_zero.mpr bk) (neg_ne_zero.mpr bl) this)
  · have := no (P.g k) (P.f l) (hAg k) (hAf l)
    rw [hBg, hBf, bil] at this
    exact h (fin _ _ _ (neg_ne_zero.mpr bk) bl this)
  · have := no (P.f k) (P.g l) (hAf k) (hAg l)
    rw [hBf, hBg, bil] at this
    exact h (fin _ _ _ bk (neg_ne_zero.mpr bl) this)
  · have := no (P.f k) (P.f l) (hAf k) (hAf l)
    rw [hBf, hBf, bil] at this
    exact h (fin _ _ _ bk bl this)

/-- A vector orthogonal to every plane is killed by an antisymmetric `M` with `M² = K²`. -/
theorem kills_complement (P : Planes (κ := κ) K2) {M : Matrix ι ι ℝ} (hM : Mᵀ = -M)
    (hMM : M * M = K2) {r : ι → ℝ} (hr : ∀ k, P.f k ⬝ᵥ r = 0 ∧ P.g k ⬝ᵥ r = 0) :
    M *ᵥ r = 0 := by
  have h0 := P.comp r hr
  have : (M *ᵥ r) ⬝ᵥ (M *ᵥ r) = 0 := by
    have e : (M *ᵥ r) ⬝ᵥ (M *ᵥ r) = -(r ⬝ᵥ (M * M) *ᵥ r) := by
      rw [← mulVec_mulVec]
      have : r ⬝ᵥ M *ᵥ (M *ᵥ r) = (Mᵀ *ᵥ r) ⬝ᵥ (M *ᵥ r) := by
        rw [dotProduct_mulVec, mulVec_transpose]
      rw [this, hM, neg_mulVec, neg_dotProduct, neg_neg]
    rw [e, hMM, h0]; simp
  exact dotProduct_self_eq_zero.mp this

/-- **Remark `rem:second-moments`(ii), linear algebra.** With the spectral data `P` of `K²`
(every nonzero eigenvalue of multiplicity exactly 2), if the graph on the planes with the edges
`PlaneEdge S P` is connected, `K'² = K²` and `K' S K' = K S K` for antisymmetric `K`, `K'` and
symmetric `S`, then `K' = K` or `K' = -K`. -/
theorem eigenplane_sign (hK2 : K2ᵀ = K2) (P : Planes (κ := κ) K2) {A B S : Matrix ι ι ℝ}
    (hA : Aᵀ = -A) (hB : Bᵀ = -B) (hS : Sᵀ = S) (hAA : A * A = K2) (hBB : B * B = K2)
    (hASA : A * S * A = B * S * B)
    (hconn : (SimpleGraph.fromRel (PlaneEdge S P)).Connected) :
    A = B ∨ A = -B := by
  choose ε β hε2 hβ hAf hAg hBf hBg using fun k => plane_sign hK2 P hA hB hAA hBB k
  have hconst : ∀ k l, ε k = ε l := by
    intro k l
    have hreach := hconn.preconnected k l
    rw [SimpleGraph.reachable_iff_reflTransGen] at hreach
    induction hreach with
    | refl => rfl
    | tail _ hstep ih =>
      rename_i m n
      rw [ih]
      rw [SimpleGraph.fromRel_adj] at hstep
      rcases hstep.2 with h | h
      · exact sign_eq_of_edge hA hB hASA P hε2 hβ hAf hAg hBf hBg h
      · exact (sign_eq_of_edge hA hB hASA P hε2 hβ hAf hAg hBf hBg h).symm
  -- the sign is a constant `e0` with `e0 ^ 2 = 1`
  obtain ⟨k0⟩ : Nonempty κ := hconn.nonempty
  set e0 := ε k0 with he0
  have he0sq : e0 ^ 2 = 1 := hε2 k0
  have hc : ∀ l, ε l = e0 := fun l => hconst l k0
  have hD : ∀ y : ι → ℝ, A *ᵥ y = e0 • (B *ᵥ y) := by
    intro y
    set r : ι → ℝ := y - ∑ l, (P.f l ⬝ᵥ y) • P.f l - ∑ l, (P.g l ⬝ᵥ y) • P.g l with hr
    have hgf : ∀ m k, P.g m ⬝ᵥ P.f k = 0 := fun m k => by rw [dotProduct_comm]; exact P.fg k m
    have hrf : ∀ m, P.f m ⬝ᵥ r = 0 := by
      intro m
      simp [hr, dotProduct_sub, dotProduct_sum, dotProduct_smul, P.ff, P.fg]
    have hrg : ∀ m, P.g m ⬝ᵥ r = 0 := by
      intro m
      simp [hr, dotProduct_sub, dotProduct_sum, dotProduct_smul, P.gg, hgf]
    have hAr := kills_complement P hA hAA (r := r) (fun m => ⟨hrf m, hrg m⟩)
    have hBr := kills_complement P hB hBB (r := r) (fun m => ⟨hrf m, hrg m⟩)
    have hy : y = r + ∑ l, (P.f l ⬝ᵥ y) • P.f l + ∑ l, (P.g l ⬝ᵥ y) • P.g l := by
      rw [hr]; abel
    conv_lhs => rw [hy]
    conv_rhs => rw [hy]
    simp only [mulVec_add, mulVec_sum, mulVec_smul, hAr, hBr, hAf, hAg, hc,
      zero_add, smul_smul]
    rw [smul_add, Finset.smul_sum, Finset.smul_sum]
    simp only [smul_smul, mul_comm]
  have hsq : e0 = 1 ∨ e0 = -1 := by
    have : (e0 - 1) * (e0 + 1) = 0 := by nlinarith
    rcases mul_eq_zero.mp this with h | h
    · left; linarith
    · right; linarith
  have hmat : A = e0 • B := by
    ext i j
    have := congrFun (hD (Pi.single j 1)) i
    simpa [mulVec_single_one, Matrix.col, Matrix.smul_apply] using this
  rcases hsq with h | h
  · left; rw [hmat, h, one_smul]
  · right; rw [hmat, h, neg_smul, one_smul]


/-- **`cor:smf-sign-graph`.** The same with a family `S_j` of symmetric matrices (the powers of `S`):
if `K' S_j K' = K S_j K` for all `j` and the graph on the planes with the edges `∃ j, P_k S_j P_l ≠ 0`
is connected, then `K' = ± K`. -/
theorem eigenplane_sign_family (hK2 : K2ᵀ = K2) (P : Planes (κ := κ) K2) {A B : Matrix ι ι ℝ}
    {Sf : ℕ → Matrix ι ι ℝ}
    (hA : Aᵀ = -A) (hB : Bᵀ = -B) (hS : ∀ j, (Sf j)ᵀ = Sf j) (hAA : A * A = K2) (hBB : B * B = K2)
    (hASA : ∀ j, A * Sf j * A = B * Sf j * B)
    (hconn : (SimpleGraph.fromRel fun k l => ∃ j, PlaneEdge (Sf j) P k l).Connected) :
    A = B ∨ A = -B := by
  choose ε β hε2 hβ hAf hAg hBf hBg using fun k => plane_sign hK2 P hA hB hAA hBB k
  have hconst : ∀ k l, ε k = ε l := by
    intro k l
    have hreach := hconn.preconnected k l
    rw [SimpleGraph.reachable_iff_reflTransGen] at hreach
    induction hreach with
    | refl => rfl
    | tail _ hstep ih =>
      rename_i m n
      rw [ih]
      rw [SimpleGraph.fromRel_adj] at hstep
      rcases hstep.2 with h | h
      · obtain ⟨j, hj⟩ := h; exact sign_eq_of_edge hA hB (hASA j) P hε2 hβ hAf hAg hBf hBg hj
      · obtain ⟨j, hj⟩ := h; exact (sign_eq_of_edge hA hB (hASA j) P hε2 hβ hAf hAg hBf hBg hj).symm
  -- the sign is a constant `e0` with `e0 ^ 2 = 1`
  obtain ⟨k0⟩ : Nonempty κ := hconn.nonempty
  set e0 := ε k0 with he0
  have he0sq : e0 ^ 2 = 1 := hε2 k0
  have hc : ∀ l, ε l = e0 := fun l => hconst l k0
  have hD : ∀ y : ι → ℝ, A *ᵥ y = e0 • (B *ᵥ y) := by
    intro y
    set r : ι → ℝ := y - ∑ l, (P.f l ⬝ᵥ y) • P.f l - ∑ l, (P.g l ⬝ᵥ y) • P.g l with hr
    have hgf : ∀ m k, P.g m ⬝ᵥ P.f k = 0 := fun m k => by rw [dotProduct_comm]; exact P.fg k m
    have hrf : ∀ m, P.f m ⬝ᵥ r = 0 := by
      intro m
      simp [hr, dotProduct_sub, dotProduct_sum, dotProduct_smul, P.ff, P.fg]
    have hrg : ∀ m, P.g m ⬝ᵥ r = 0 := by
      intro m
      simp [hr, dotProduct_sub, dotProduct_sum, dotProduct_smul, P.gg, hgf]
    have hAr := kills_complement P hA hAA (r := r) (fun m => ⟨hrf m, hrg m⟩)
    have hBr := kills_complement P hB hBB (r := r) (fun m => ⟨hrf m, hrg m⟩)
    have hy : y = r + ∑ l, (P.f l ⬝ᵥ y) • P.f l + ∑ l, (P.g l ⬝ᵥ y) • P.g l := by
      rw [hr]; abel
    conv_lhs => rw [hy]
    conv_rhs => rw [hy]
    simp only [mulVec_add, mulVec_sum, mulVec_smul, hAr, hBr, hAf, hAg, hc,
      zero_add, smul_smul]
    rw [smul_add, Finset.smul_sum, Finset.smul_sum]
    simp only [smul_smul, mul_comm]
  have hsq : e0 = 1 ∨ e0 = -1 := by
    have : (e0 - 1) * (e0 + 1) = 0 := by nlinarith
    rcases mul_eq_zero.mp this with h | h
    · left; linarith
    · right; linarith
  have hmat : A = e0 • B := by
    ext i j
    have := congrFun (hD (Pi.single j 1)) i
    simpa [mulVec_single_one, Matrix.col, Matrix.smul_apply] using this
  rcases hsq with h | h
  · left; rw [hmat, h, one_smul]
  · right; rw [hmat, h, neg_smul, one_smul]


end

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/FiberCount.lean <==
import Mathlib
import PaperC.C2.FiberStrong

/-!
# Paper C2: the count of the stationary fiber (`thm:fiber-count`, Theorem 4.17)

Paper C2 (`c2/sec_exactlaw.tex`), Theorem `thm:fiber-count`. It completes `C2.FiberSigns` (the sign pattern `Q^ε`) and `C2.FiberStrong` (the strong
blocks and the non-strong lemma).

Let `Q` be an irreducible generator on `d ≥ 2` states with stationary vector `π > 0` (`Good π Q`).
`FiberSet π Q` is the set of generators of Theorem `thm:stationary-fiber`: those reached from
`Q` or from `Q*` by finitely many reversals of memoryless blocks, each a memoryless block of the
current generator (`RevReach`). `L = strongFam π Q` is the family of strong blocks, `nodeFn L i j`
is `N(i, j)`, `Qeps` is `Q^ε` for a sign function `ε` on `L` (`Signs`), and the active members are
those `N` with some pair `i ≠ j`, `N(i, j) = N`, `Φ_ij ≠ 0` (`activeFam`, with `k` members).

* `memBlock_fiber`: every member of the fiber has the memoryless blocks of `Q` (`lem:invariance`);
* `Qeps_mem_fiber`: every `Q^ε` is in the fiber, reached by at most `|L| - 1 ≤ d - 2` reversals of
  strong blocks (`Qeps_as_revList`, `fiber_reversal_bound`);
* `fiber_subset_Qeps`: every member of the fiber is some `Q^ε` (the non-strong lemma `nonstrong`);
* `Qeps_eq_iff`: `Q^ε = Q^η` exactly when `ε` and `η` agree on the active members;
* `fiber_card`: the fiber has exactly `2^k` elements;
* `actFib`, `actFib_one`, `actFib_mul`, `actFib_mem`, `actFib_unique`: the group `(ℤˣ)^k ≅ (ℤ/2)^k`
  acts on the fiber by changing the signs of `Φ` on the pairs of the active members, simply
  transitively;
* `fiber_subset_pair_iff`: the fiber is inside `{Q, Q*}` exactly when `k ≤ 1`;
* `fiber_of_cggr`: with the theorem of Chatterjee, Ghosh, Gurjar and Raj as in `stationary_fiber`
  (Theorem 4.12, taken as a hypothesis), every `Q'` whose bordered matrix has the principal minors
  of `H(Q)` is some `Q^ε`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-! ### Nodes -/

section Node

variable {L : Finset (Finset ι)}

omit [Fintype ι] [DecidableEq ι] in
theorem IsNode.unique {i j : ι} {M M' : Finset ι} (h : IsNode L i j M) (h' : IsNode L i j M') :
    M = M' :=
  Finset.Subset.antisymm (h.2.2.2 M' h'.1 h'.2.1 h'.2.2.1) (h'.2.2.2 M h.1 h.2.1 h.2.2.1)

omit [Fintype ι] [DecidableEq ι] in
theorem IsNode.symm {i j : ι} {M : Finset ι} (h : IsNode L i j M) : IsNode L j i M :=
  ⟨h.1, h.2.2.1, h.2.1, fun N hN hj hi => h.2.2.2 N hN hi hj⟩

open scoped Classical in
/-- `N(i, j)`: the smallest member of `L` that contains `i` and `j` (a choice, `∅` if none). -/
noncomputable def nodeFn (L : Finset (Finset ι)) (i j : ι) : Finset ι :=
  if h : ∃ M, IsNode L i j M then h.choose else ∅

theorem nodeFn_isNode (hL : Laminar L) (i j : ι) : IsNode L i j (nodeFn L i j) := by
  have h := exists_node hL i j
  simp only [nodeFn, dif_pos h]
  exact h.choose_spec

theorem nodeFn_symm (hL : Laminar L) (i j : ι) : nodeFn L i j = nodeFn L j i :=
  IsNode.unique (nodeFn_isNode hL i j) (nodeFn_isNode hL j i).symm

/-- `ε` takes the values `±1` on the members of `L`. -/
def Signs (L : Finset (Finset ι)) (ε : Finset ι → ℝ) : Prop := ∀ N ∈ L, ε N = 1 ∨ ε N = -1

end Node

/-! ### The matrices `Q^ε` -/

section QepsLemmas

variable {π : ι → ℝ} {Q : Matrix ι ι ℝ} {e : ι → ι → ℝ}

theorem Qeps_diag (i : ι) : Qeps π Q e i i = Q i i := by simp [Qeps]

theorem Qeps_off (hπ : ∀ i, π i ≠ 0) {i j : ι} (hij : i ≠ j) :
    π i * Qeps π Q e i j = (sigmaMat π Q i j + e i j * flux π Q i j) / 2 := by
  simp only [Qeps, hij, if_false]
  field_simp [hπ i]

theorem flux_Qeps (hπ : ∀ i, π i ≠ 0) (he : ∀ i j, e i j = e j i) {i j : ι} (hij : i ≠ j) :
    flux π (Qeps π Q e) i j = e i j * flux π Q i j := by
  have h1 := Qeps_off (Q := Q) (e := e) hπ hij
  have h2 := Qeps_off (Q := Q) (e := e) hπ (Ne.symm hij)
  rw [he j i] at h2
  simp only [sigmaMat, flux_apply] at h1 h2 ⊢
  linear_combination h1 - h2

theorem sigma_Qeps (hπ : ∀ i, π i ≠ 0) (he : ∀ i j, e i j = e j i) {i j : ι} (hij : i ≠ j) :
    sigmaMat π (Qeps π Q e) i j = sigmaMat π Q i j := by
  have h1 := Qeps_off (Q := Q) (e := e) hπ hij
  have h2 := Qeps_off (Q := Q) (e := e) hπ (Ne.symm hij)
  rw [he j i] at h2
  simp only [sigmaMat, flux_apply] at h1 h2 ⊢
  linear_combination h1 + h2

theorem Qeps_one (hπ : ∀ i, π i ≠ 0) : Qeps π Q (fun _ _ => 1) = Q := by
  ext i j
  by_cases hij : i = j
  · subst hij; exact Qeps_diag i
  · apply mul_left_cancel₀ (hπ i)
    rw [Qeps_off hπ hij]
    simp only [sigmaMat, flux_apply]; ring

theorem Qeps_neg_one (hπ : ∀ i, π i ≠ 0) : Qeps π Q (fun _ _ => -1) = starMat π Q := by
  ext i j
  by_cases hij : i = j
  · subst hij; rw [Qeps_diag]; simp only [starMat]; field_simp [hπ i]
  · apply mul_left_cancel₀ (hπ i)
    rw [Qeps_off hπ hij]
    simp only [sigmaMat, flux_apply, starMat]
    field_simp [hπ i]; ring

/-- `Q^ε` depends on the signs only where `Φ_ij ≠ 0`. -/
theorem Qeps_congr {e' : ι → ι → ℝ} (h : ∀ i j, i ≠ j → flux π Q i j ≠ 0 → e i j = e' i j) :
    Qeps π Q e = Qeps π Q e' := by
  ext i j
  by_cases hij : i = j
  · subst hij; simp [Qeps]
  · simp only [Qeps, hij, if_false]
    by_cases hΦ : flux π Q i j = 0
    · rw [hΦ]; simp
    · rw [h i j hij hΦ]

/-- The reversal `ρ_B` of `Q^ε` flips the sign on the pairs inside `B`. -/
theorem blockRev_Qeps (hπ : ∀ i, π i ≠ 0) (he : ∀ i j, e i j = e j i) (B : Finset ι) :
    blockRev B π (Qeps π Q e) =
      Qeps π Q (fun i j => if i ∈ B ∧ j ∈ B then -e i j else e i j) := by
  ext i j
  by_cases hij : i = j
  · subst hij; rw [blockRev_diag hπ, Qeps_diag, Qeps_diag]
  · apply mul_left_cancel₀ (hπ i)
    rw [Qeps_off hπ hij]
    by_cases h : i ∈ B ∧ j ∈ B
    · have hb : blockRev B π (Qeps π Q e) i j = π j * Qeps π Q e j i / π i := by
        simp only [blockRev, h, and_self, if_true]
      rw [hb, mul_div_cancel₀ _ (hπ i)]
      have h2 := Qeps_off (Q := Q) (e := e) hπ (Ne.symm hij)
      rw [h2, he j i]
      simp only [h, and_self, if_true, sigmaMat, flux_apply]
      ring
    · have hb : blockRev B π (Qeps π Q e) i j = Qeps π Q e i j := by
        simp only [blockRev, h, if_false]
      rw [hb, Qeps_off hπ hij]
      simp only [h, if_false]

theorem Qeps_Qeps (hπ : ∀ i, π i ≠ 0) (he : ∀ i j, e i j = e j i) (e' : ι → ι → ℝ) :
    Qeps π (Qeps π Q e) e' = Qeps π Q (fun i j => e i j * e' i j) := by
  ext i j
  by_cases hij : i = j
  · subst hij; simp [Qeps]
  · apply mul_left_cancel₀ (hπ i)
    rw [Qeps_off hπ hij, Qeps_off hπ hij, sigma_Qeps hπ he hij, flux_Qeps hπ he hij]
    ring

end QepsLemmas

/-! ### Lists of reversals -/

section Lists

variable {π : ι → ℝ}

theorem revList_perm (hπ : ∀ i, π i ≠ 0) {l l' : List (Finset ι)} (h : l.Perm l')
    (Q : Matrix ι ι ℝ) : revList π l Q = revList π l' Q := by
  ext i j
  apply mul_left_cancel₀ (hπ i)
  rw [revList_entry hπ l Q i j, revList_entry hπ l' Q i j, h.countP_eq]

theorem revList_star (hπ : ∀ i, π i ≠ 0) (l : List (Finset ι)) (R : Matrix ι ι ℝ) :
    starMat π (revList π l R) = revList π l (starMat π R) := by
  induction l with
  | nil => rfl
  | cons B l ih =>
    show starMat π (blockRev B π (revList π l R)) = blockRev B π (revList π l (starMat π R))
    rw [starMat_blockRev hπ, ih]

theorem blockRev_univ (R : Matrix ι ι ℝ) : blockRev (univ : Finset ι) π R = starMat π R := by
  ext i j; simp [blockRev, starMat]

end Lists

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/FiberCountMain.lean <==
import Mathlib
import PaperC.C2.FiberCount

/-!
# Paper C2: the stationary fiber is `{Q^ε}` and has `2^k` elements (`thm:fiber-count`)

Paper C2 (`c2/sec_exactlaw.tex`), Theorem `thm:fiber-count`, Theorem 4.17. See `C2.FiberCount` for the list of statements, and `C2.FiberStrong` for
the strong blocks. Notation: `Good π Q` says that `Q` is an irreducible generator with `πQ = 0`;
`FiberSet π Q` is the set of generators of Theorem `thm:stationary-fiber`; `strongFam π Q` is `𝓛`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {π : ι → ℝ} {Q : Matrix ι ι ℝ}

/-- The generators of Theorem `thm:stationary-fiber`: reached from `Q` or from `Q*` by
reversals of memoryless blocks, each a memoryless block of the current generator. -/
def FiberSet (π : ι → ℝ) (Q : Matrix ι ι ℝ) : Set (Matrix ι ι ℝ) :=
  {R | (∃ n, RevReach π Q n R) ∨ (∃ n, RevReach π (starMat π Q) n R)}

section Reach

theorem memBlock_revReach (hpos : ∀ i, 0 < π i) {Q0 R : Matrix ι ι ℝ} {n : ℕ} (hQ0 : Good π Q0)
    (h : RevReach π Q0 n R) (B' : Finset ι) : MemBlock π R B' ↔ MemBlock π Q0 B' := by
  induction h with
  | base => exact Iff.rfl
  | @step n R B κ ν c hr h2 hB hm ih =>
    rw [memBlock_blockRev_iff (RevReach.good hpos hQ0 hr).2.2 hm B', ih]

theorem memBlock_star (hpos : ∀ i, 0 < π i) (hQ : Good π Q) (B' : Finset ι) :
    MemBlock π (starMat π Q) B' ↔ MemBlock π Q B' :=
  memBlock_star_iff hQ.2.2 hQ.1 hQ.2.1 hpos B'

/-- **`lem:invariance` along the fiber.** Every member of the fiber has the memoryless blocks of
`Q`. -/
theorem memBlock_fiber (hpos : ∀ i, 0 < π i) (hQ : Good π Q) {R : Matrix ι ι ℝ}
    (hR : R ∈ FiberSet π Q) (B' : Finset ι) : MemBlock π R B' ↔ MemBlock π Q B' := by
  rcases hR with ⟨n, h⟩ | ⟨n, h⟩
  · exact memBlock_revReach hpos hQ h B'
  · exact (memBlock_revReach hpos (good_star hpos hQ) h B').trans (memBlock_star hpos hQ B')

theorem revList_revReach (hpos : ∀ i, 0 < π i) {Q0 : Matrix ι ι ℝ} (hQ0 : Good π Q0) :
    ∀ l : List (Finset ι),
      (∀ B ∈ l, MemBlock π Q0 B ∧ 2 ≤ B.card ∧ B.card < Fintype.card ι) →
      RevReach π Q0 l.length (revList π l Q0)
  | [], _ => RevReach.base
  | B :: l, h => by
    have ih := revList_revReach hpos hQ0 l (fun B' hB' => h B' (List.mem_cons_of_mem _ hB'))
    obtain ⟨hm, h2, hd⟩ := h B (by simp)
    obtain ⟨κ, ν, c, hmm⟩ := (memBlock_revReach hpos hQ0 ih B).mpr hm
    exact RevReach.step ih h2 hd hmm

end Reach

section Main

variable {ε : Finset ι → ℝ}

/-- **`thm:fiber-count`, `Q^ε` as a composition of strong reversals.** For a sign function `ε` on
the strong blocks, `Q^ε` is `ρ_{N_1} ⋯ ρ_{N_r}` applied to `Q` or to `Q*`, for distinct strong
blocks `N_t ≠ [d]` (the `ρ`'s commute; the time reversal is the case `ε_{[d]} = -1`). -/
theorem Qeps_as_revList {L : Finset (Finset ι)} (hπ : ∀ i, π i ≠ 0) (hL : Laminar L)
    (hε : Signs L ε) (Q : Matrix ι ι ℝ) :
    ∃ l : List (Finset ι), l.Nodup ∧ (∀ B ∈ l, B ∈ L ∧ B ≠ univ) ∧
      (Qeps π Q (fun i j => ε (nodeFn L i j)) = revList π l Q ∨
        Qeps π Q (fun i j => ε (nodeFn L i j)) = revList π l (starMat π Q)) := by
  classical
  have h : ∀ N : Finset ι, N ∈ L → N ≠ univ → ∃ P, IsParent L N P :=
    fun N hN hne => exists_parent hL hN hne
  choose! par hpar using h
  have hfs := fiber_signs hπ hε hpar hL.univ_mem (nodeFn L)
    (fun i j _ => nodeFn_isNode hL i j) Q
  set C := changedSet L ε par with hC
  have hCL : C ⊆ L := Finset.filter_subset _ _
  by_cases hu : (univ : Finset ι) ∈ C
  · refine ⟨(C.erase univ).toList, Finset.nodup_toList _, fun B hB => ?_, Or.inr ?_⟩
    · have := Finset.mem_erase.mp (Finset.mem_toList.mp hB)
      exact ⟨hCL this.2, this.1⟩
    · have hperm : C.toList.Perm (univ :: (C.erase univ).toList) := by
        rw [List.perm_ext_iff_of_nodup (Finset.nodup_toList _)]
        · intro a
          simp only [Finset.mem_toList, List.mem_cons, Finset.mem_erase]
          by_cases ha : a = univ
          · simp [ha, hu]
          · simp [ha]
        · exact List.nodup_cons.mpr ⟨by simp, Finset.nodup_toList _⟩
      rw [← hfs, revList_perm hπ hperm]
      show blockRev univ π (revList π (C.erase univ).toList Q) = _
      rw [blockRev_univ, revList_star hπ]
  · refine ⟨C.toList, Finset.nodup_toList _, fun B hB => ?_, Or.inl hfs.symm⟩
    have hBC := Finset.mem_toList.mp hB
    exact ⟨hCL hBC, fun e => hu (e ▸ hBC)⟩

variable (hpos : ∀ i, 0 < π i) (hQ : Good π Q) (hd : 2 ≤ Fintype.card ι)
include hpos hQ hd

omit hd in
theorem Qeps_mem_aux {l : List (Finset ι)} (hl : ∀ B ∈ l, B ∈ strongFam π Q ∧ B ≠ univ)
    {R : Matrix ι ι ℝ} (hR : R = revList π l Q ∨ R = revList π l (starMat π Q)) :
    R ∈ FiberSet π Q := by
  have hall : ∀ B ∈ l, MemBlock π Q B ∧ 2 ≤ B.card ∧ B.card < Fintype.card ι :=
    fun B hB => strong_memBlock (hl B hB).1 (hl B hB).2
  rcases hR with rfl | rfl
  · exact Or.inl ⟨_, revList_revReach hpos hQ l hall⟩
  · refine Or.inr ⟨_, revList_revReach hpos (good_star hpos hQ) l fun B hB => ?_⟩
    obtain ⟨h1, h2, h3⟩ := hall B hB
    exact ⟨(memBlock_star hpos hQ B).mpr h1, h2, h3⟩

/-- **`thm:fiber-count`, every `Q^ε` is in the fiber.** -/
theorem Qeps_mem_fiber (hε : Signs (strongFam π Q) ε) :
    Qeps π Q (fun i j => ε (nodeFn (strongFam π Q) i j)) ∈ FiberSet π Q := by
  obtain ⟨l, -, hl, hR⟩ := Qeps_as_revList (fun i => (hpos i).ne') (strongFam_laminar hd) hε Q
  exact Qeps_mem_aux hpos hQ hl hR

omit hQ in
/-- **`thm:fiber-count`, at most `d - 2` reversals.** Every member of the fiber, if it is a `Q^ε`,
is reached from `Q` or from `Q*` by at most `d - 2` reversals of distinct strong memoryless blocks
(which commute). -/
theorem Qeps_reversal_bound (hε : Signs (strongFam π Q) ε) :
    ∃ l : List (Finset ι), l.Nodup ∧
      (∀ B ∈ l, B ∈ strongFam π Q ∧ MemBlock π Q B ∧ 2 ≤ B.card ∧ B.card < Fintype.card ι) ∧
      l.length ≤ Fintype.card ι - 2 ∧
      (Qeps π Q (fun i j => ε (nodeFn (strongFam π Q) i j)) = revList π l Q ∨
        Qeps π Q (fun i j => ε (nodeFn (strongFam π Q) i j)) = revList π l (starMat π Q)) := by
  classical
  obtain ⟨l, hnd, hl, hR⟩ := Qeps_as_revList (fun i => (hpos i).ne') (strongFam_laminar hd) hε Q
  refine ⟨l, hnd, fun B hB => ⟨(hl B hB).1, strong_memBlock (hl B hB).1 (hl B hB).2⟩, ?_, hR⟩
  have hsub : l.toFinset ⊆ (strongFam π Q).erase univ := by
    intro B hB
    exact Finset.mem_erase.mpr ⟨(hl B (List.mem_toFinset.mp hB)).2, (hl B (List.mem_toFinset.mp hB)).1⟩
  have h1 := Finset.card_le_card hsub
  rw [List.toFinset_card_of_nodup hnd, Finset.card_erase_of_mem (mem_strongFam.mpr (univ_strong hd))]
    at h1
  have h2 := strongFam_card_le (π := π) (Q := Q) hd
  omega

/-- **`thm:fiber-count`, every member of the fiber is some `Q^ε`.** The members of the fiber are
reached from `Q` or `Q*` along memoryless blocks of the current generator, which are blocks of
`Q` (`memBlock_fiber`), and by the non-strong lemma each reversal changes the signs of `Φ` on the
pairs of disjoint strong blocks. -/
theorem fiber_subset_Qeps {R : Matrix ι ι ℝ} (hR : R ∈ FiberSet π Q) :
    ∃ ε : Finset ι → ℝ, Signs (strongFam π Q) ε ∧
      R = Qeps π Q (fun i j => ε (nodeFn (strongFam π Q) i j)) := by
  classical
  have hπ : ∀ i, π i ≠ 0 := fun i => (hpos i).ne'
  have hL := strongFam_laminar (π := π) (Q := Q) hd
  have key : ∀ (Q0 : Matrix ι ι ℝ), Good π Q0 → (∀ B', MemBlock π Q0 B' ↔ MemBlock π Q B') →
      (∃ ε, Signs (strongFam π Q) ε ∧
        Q0 = Qeps π Q (fun i j => ε (nodeFn (strongFam π Q) i j))) →
      ∀ n R, RevReach π Q0 n R → ∃ ε, Signs (strongFam π Q) ε ∧
        R = Qeps π Q (fun i j => ε (nodeFn (strongFam π Q) i j)) := by
    intro Q0 hQ0 hmem h0 n R h
    induction h with
    | base => exact h0
    | @step n R B κ ν c hr h2 hB hm ih =>
      obtain ⟨ε, hε, rfl⟩ := ih
      have hBQ : MemBlock π Q B :=
        (hmem B).mp ((memBlock_revReach hpos hQ0 hr B).mp ⟨κ, ν, c, hm⟩)
      obtain ⟨F, hF1, hF2, hF3, hF4⟩ := nonstrong hQ B.card B rfl (Or.inr (Or.inl hBQ))
      refine ⟨fun N => if ∃ N' ∈ F, N ⊆ N' then -ε N else ε N, ?_, ?_⟩
      · intro N hN
        by_cases h : ∃ N' ∈ F, N ⊆ N'
        · simp only [h, if_true]
          rcases hε N hN with h' | h' <;> simp [h']
        · simp only [h, if_false]; exact hε N hN
      · have he : ∀ i j, ε (nodeFn (strongFam π Q) i j) = ε (nodeFn (strongFam π Q) j i) :=
          fun i j => by rw [nodeFn_symm hL i j]
        rw [blockRev_Qeps hπ he]
        apply Qeps_congr
        intro i j hij hΦ
        have hiff : (i ∈ B ∧ j ∈ B) ↔ ∃ N' ∈ F, nodeFn (strongFam π Q) i j ⊆ N' := by
          rw [hF4 i j hij hΦ]
          constructor
          · rintro ⟨N, hN, hi, hj⟩
            exact ⟨N, hN, (nodeFn_isNode hL i j).2.2.2 N (hF1 hN) hi hj⟩
          · rintro ⟨N, hN, hsub⟩
            exact ⟨N, hN, hsub (nodeFn_isNode hL i j).2.1, hsub (nodeFn_isNode hL i j).2.2.1⟩
        by_cases h : i ∈ B ∧ j ∈ B
        · simp only [h, and_self, if_true, hiff.mp h]
        · have : ¬ ∃ N' ∈ F, nodeFn (strongFam π Q) i j ⊆ N' := fun e => h (hiff.mpr e)
          simp only [h, if_false, this]
  rcases hR with ⟨n, h⟩ | ⟨n, h⟩
  · exact key Q hQ (fun _ => Iff.rfl)
      ⟨fun _ => 1, fun _ _ => Or.inl rfl, (Qeps_one hπ).symm⟩ n R h
  · exact key (starMat π Q) (good_star hpos hQ) (memBlock_star hpos hQ)
      ⟨fun _ => -1, fun _ _ => Or.inr rfl, (Qeps_neg_one hπ).symm⟩ n R h

/-- **`thm:fiber-count`.** The generators of Theorem `thm:stationary-fiber` are exactly the `Q^ε`. -/
theorem fiber_eq_Qeps :
    FiberSet π Q = {R | ∃ ε : Finset ι → ℝ, Signs (strongFam π Q) ε ∧
      R = Qeps π Q (fun i j => ε (nodeFn (strongFam π Q) i j))} := by
  ext R
  constructor
  · exact fun h => fiber_subset_Qeps hpos hQ hd h
  · rintro ⟨ε, hε, rfl⟩
    exact Qeps_mem_fiber hpos hQ hd hε

/-- **`thm:fiber-count`, at most `d - 2` commuting reversals.** Every member of the fiber is
reached from `Q` or from `Q*` by at most `d - 2` reversals of distinct strong memoryless blocks. -/
theorem fiber_reversal_bound {R : Matrix ι ι ℝ} (hR : R ∈ FiberSet π Q) :
    ∃ l : List (Finset ι), l.Nodup ∧
      (∀ B ∈ l, B ∈ strongFam π Q ∧ MemBlock π Q B ∧ 2 ≤ B.card ∧ B.card < Fintype.card ι) ∧
      l.length ≤ Fintype.card ι - 2 ∧ (R = revList π l Q ∨ R = revList π l (starMat π Q)) := by
  obtain ⟨ε, hε, rfl⟩ := fiber_subset_Qeps hpos hQ hd hR
  exact Qeps_reversal_bound hpos hd hε

end Main

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/FiberIrreducible.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.ReducibleGenerators

/-!
# Paper C2: irreducibility of the fiber, and real similarities

Paper C2 (`c2/sec_minors.tex`), Corollary `cor:generator-fiber`, the proof of (a) and the
step (R).

**Hypotheses standing in for classical theorems.** The positivity `det(-Q_A) > 0` for a nonempty
proper `A` and an irreducible generator `Q` (every eigenvalue of `-Q_A` has positive real part, by
`lem:face-monotone`) is the hypothesis `hpos` of `fiber_irreducible`.

* `fiber_irreducible`: a matrix `M` with the principal minors of `A = -Q` is irreducible. If not,
  `M` is block triangular and `det M = det M_S det M_{S^c}`, a product of two positive proper
  minors, but `det M = det A = 0`;
* `real_similarity` (step (R)): if `Q' = E Q E⁻¹` with `E` complex diagonal and invertible and
  `Q` irreducible, then `E` is a complex multiple of a real diagonal matrix.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- **`cor:generator-fiber`(a), irreducibility of the members of the fiber.** -/
theorem fiber_irreducible {M A : Matrix ι ι ℝ} (hmin : ∀ S, pminor M S = pminor A S)
    (hpos : ∀ S : Finset ι, S.Nonempty → S ≠ univ → 0 < pminor A S)
    (hdet : pminor A univ = 0) : CutIrreducible M := by
  intro S hS hSne
  by_contra hno
  push_neg at hno
  let b : ι → Bool := fun i => decide (i ∈ S)
  have hM : M.BlockTriangular b := by
    intro i j hij
    by_cases hi : i ∈ S
    · by_cases hj : j ∈ S
      · simp [b, hi, hj] at hij
      · exact hno i hi j hj
    · by_cases hj : j ∈ S <;> simp [b, hi, hj] at hij <;> exact absurd hij (by decide)
  have key := pminor_blockTriangular M b hM univ
  have hnS : ∃ i, i ∉ S := by
    by_contra h; push_neg at h; exact hSne (eq_univ_of_forall h)
  have himg : (univ : Finset ι).image b = {true, false} := by
    ext x; cases x
    · obtain ⟨i, hi⟩ := hnS
      simp only [mem_image, mem_univ, true_and, mem_insert, mem_singleton, or_true, iff_true]
      exact ⟨i, by simp [b, hi]⟩
    · obtain ⟨i, hi⟩ := hS
      simp only [mem_image, mem_univ, true_and, mem_insert, mem_singleton, true_or, iff_true]
      exact ⟨i, by simp [b, hi]⟩
  have hf1 : (univ : Finset ι).filter (fun i => b i = true) = S := by
    ext i; simp [b]
  have hf2 : (univ : Finset ι).filter (fun i => b i = false) = Sᶜ := by
    ext i; simp [b]
  rw [himg, Finset.prod_pair (by decide), hf1, hf2] at key
  have h1 : 0 < pminor A S := hpos S hS hSne
  have h2 : 0 < pminor A Sᶜ := by
    refine hpos Sᶜ ?_ ?_
    · obtain ⟨i, hi⟩ := hnS; exact ⟨i, by simpa using hi⟩
    · intro h
      obtain ⟨i, hi⟩ := hS
      have : i ∈ Sᶜ := h ▸ mem_univ i
      exact (mem_compl.mp this) hi
  rw [hmin univ, hdet, hmin S, hmin Sᶜ] at key
  have := mul_pos h1 h2
  linarith

/-- **Step (R).** If `Q` is irreducible and `Q'_ij e_j = e_i Q_ij` for a vector `e` of nonzero
complex numbers, then `e = c r` with `c` a complex number and `r` real. -/
theorem real_similarity [Nonempty ι] {Q Q' : Matrix ι ι ℝ} (hirr : CutIrreducible Q)
    (e : ι → ℂ) (he : ∀ i, e i ≠ 0) (h : ∀ i j, (Q' i j : ℂ) * e j = e i * Q i j) :
    ∃ (c : ℂ) (r : ι → ℝ), c ≠ 0 ∧ ∀ i, e i = c * r i := by
  obtain ⟨i0⟩ := ‹Nonempty ι›
  have reach := (cutIrreducible_iff_reach Q).mp hirr
  have step : ∀ i, ∃ r : ℝ, e i = (r : ℂ) * e i0 := by
    intro i
    induction reach i0 i with
    | refl => exact ⟨1, by simp⟩
    | @tail a b _ hab ih =>
      obtain ⟨r, hr⟩ := ih
      have hq : Q a b ≠ 0 := hab.2
      have hq' : Q' a b ≠ 0 := by
        intro h0
        have := h a b
        rw [h0] at this
        simp at this
        rcases this with h1 | h1
        · exact he a h1
        · exact hq (by exact_mod_cast h1)
      refine ⟨r * Q a b / Q' a b, ?_⟩
      have hq'c : (Q' a b : ℂ) ≠ 0 := by exact_mod_cast hq'
      have := h a b
      have hb : e b = (Q a b : ℂ) / (Q' a b : ℂ) * e a := by
        field_simp
        linear_combination this
      rw [hb, hr]
      push_cast
      ring
  choose r hr using step
  exact ⟨e i0, r, he i0, fun i => by rw [hr i]; ring⟩

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/FiberSigns.lean <==
import Mathlib
import PaperC.C2.ReversalInvariance
import PaperC.C2.HidingTimeReversal

/-!
# Paper C2: the combinatorics of the count of the stationary fiber (`thm:fiber-count`, Theorem 4.17)

Paper C2 (`c2/sec_exactlaw.tex`), Theorem `thm:fiber-count`, the finite combinatorics. For a fixed positive `π`, write
`Σ_ij = π_i q_ij + π_j q_ji` (`sigmaMat`) and `Φ_ij = π_i q_ij - π_j q_ji` (`flux`).

* `blockRev_diag`, `sigma_blockRev`, `flux_blockRev_in`, `flux_blockRev_out`: `ρ_B = blockRev B π`
  keeps the diagonal and `Σ`, and changes the sign of `Φ_ij` for `i`, `j` in `B`;
* `eq_of_diag_sigma_flux`: a matrix is determined by its diagonal, `Σ` and `Φ`;
* `blockRev_blockRev`, `blockRev_comm_general`: the `ρ_B` are involutions and commute, for every
  two sets (also overlapping ones);
* `revList`, `revList_entry`: the composition of `ρ_B` along a list `l` has
  `π_i q_ij = (Σ_ij + (-1)^{n_ij} Φ_ij)/2`, where `n_ij` counts the sets of `l` that contain `i`
  and `j`;
* `Laminar`, `IsNode`, `IsParent`, `exists_node`, `exists_parent`: a laminar family `L` with `[d]`
  as a member has a node `N(i, j)`, the smallest member that contains `i` and `j`, and every
  member but `[d]` has a parent, the smallest member that contains it properly;
* `chain_telescope`, `changed_sign`: for a sign function `ε` on `L`, put `ε(parent [d]) = 1`. The
  signs `ε_N ε_{parent N}` multiply to `ε_M` along the members that contain `M`, so the parity of
  the number of members `N` with `ε_N ≠ ε_{parent N}` that contain `M` is the sign `ε_M`;
* `fiber_signs`: the composition of `ρ_N` over the members `N` where `ε` changes is the matrix
  `Q^ε` with `π_i q^ε_ij = (Σ_ij + ε_{N(i,j)} Φ_ij)/2` (`Qeps`); `fiber_signs_exists` states it
  for every `ε` without the parent function.

Not formalized: that the generators of Theorem `thm:stationary-fiber` are exactly the `Q^ε` (this needs the
decomposition of non-strong blocks by `overlap_sigma`, with the stationary fiber `stationary_fiber`
as a hypothesis), that `Q^ε = Q^η` exactly when `ε` and `η` agree on the active members, the count
`2^k`, and the bound `d - 2` on the number of reversals.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- `Σ_ij = π_i q_ij + π_j q_ji`. -/
def sigmaMat (π : ι → ℝ) (Q : Matrix ι ι ℝ) (i j : ι) : ℝ := π i * Q i j + π j * Q j i

section Pair

variable {π : ι → ℝ} {Q : Matrix ι ι ℝ}

theorem blockRev_diag (hπ : ∀ i, π i ≠ 0) (B : Finset ι) (i : ι) :
    blockRev B π Q i i = Q i i := by
  by_cases h : i ∈ B
  · simp only [blockRev, h, and_self, if_true]; field_simp [hπ i]
  · simp [blockRev, h]

theorem sigma_blockRev (hπ : ∀ i, π i ≠ 0) (B : Finset ι) (i j : ι) :
    sigmaMat π (blockRev B π Q) i j = sigmaMat π Q i j := by
  by_cases h : i ∈ B ∧ j ∈ B
  · have h' : j ∈ B ∧ i ∈ B := ⟨h.2, h.1⟩
    simp only [sigmaMat, blockRev, h, h', and_self, if_true]
    field_simp [hπ i, hπ j]; ring
  · have h' : ¬ (j ∈ B ∧ i ∈ B) := fun e => h ⟨e.2, e.1⟩
    simp only [sigmaMat, blockRev, h, h', if_false]

theorem flux_blockRev_in (hπ : ∀ i, π i ≠ 0) {B : Finset ι} {i j : ι} (hi : i ∈ B) (hj : j ∈ B) :
    flux π (blockRev B π Q) i j = - flux π Q i j := by
  have h : i ∈ B ∧ j ∈ B := ⟨hi, hj⟩
  have h' : j ∈ B ∧ i ∈ B := ⟨hj, hi⟩
  rw [flux_apply, flux_apply]
  simp only [blockRev, h, h', and_self, if_true]
  field_simp [hπ i, hπ j]; ring

theorem flux_blockRev_out (B : Finset ι) {i j : ι} (h : ¬ (i ∈ B ∧ j ∈ B)) :
    flux π (blockRev B π Q) i j = flux π Q i j := by
  have h' : ¬ (j ∈ B ∧ i ∈ B) := fun e => h ⟨e.2, e.1⟩
  rw [flux_apply, flux_apply]
  simp only [blockRev, h, h', if_false]

/-- A matrix is determined by its diagonal, `Σ` and `Φ` (for `π` without zero entry). -/
theorem eq_of_diag_sigma_flux (hπ : ∀ i, π i ≠ 0) {R R' : Matrix ι ι ℝ}
    (hd : ∀ i, R i i = R' i i) (hs : ∀ i j, sigmaMat π R i j = sigmaMat π R' i j)
    (hf : ∀ i j, flux π R i j = flux π R' i j) : R = R' := by
  ext i j
  by_cases h : i = j
  · subst h; exact hd i
  · have e1 := hs i j
    have e2 := hf i j
    rw [flux_apply, flux_apply] at e2
    simp only [sigmaMat] at e1
    have : π i * R i j = π i * R' i j := by linarith
    exact mul_left_cancel₀ (hπ i) this

/-- The reversals `ρ_B` commute, also for sets that overlap. -/
theorem blockRev_comm_general (hπ : ∀ i, π i ≠ 0) (B₁ B₂ : Finset ι) (Q : Matrix ι ι ℝ) :
    blockRev B₁ π (blockRev B₂ π Q) = blockRev B₂ π (blockRev B₁ π Q) := by
  ext i j
  have hi := hπ i
  have hj := hπ j
  by_cases h1 : i ∈ B₁ ∧ j ∈ B₁ <;> by_cases h2 : i ∈ B₂ ∧ j ∈ B₂
  · have h1' : j ∈ B₁ ∧ i ∈ B₁ := ⟨h1.2, h1.1⟩
    have h2' : j ∈ B₂ ∧ i ∈ B₂ := ⟨h2.2, h2.1⟩
    simp only [blockRev, h1, h2, h1', h2', and_self, if_true]
    try field_simp
  · have h2' : ¬ (j ∈ B₂ ∧ i ∈ B₂) := fun e => h2 ⟨e.2, e.1⟩
    simp only [blockRev, h1, h2, h2', if_true, if_false]
  · have h1' : ¬ (j ∈ B₁ ∧ i ∈ B₁) := fun e => h1 ⟨e.2, e.1⟩
    simp only [blockRev, h1, h2, h1', if_true, if_false]
  · simp only [blockRev, h1, h2, if_false]

end Pair

section Composition

variable {π : ι → ℝ}

/-- The composition `ρ_{B_1} ∘ ⋯ ∘ ρ_{B_n}` along a list. -/
noncomputable def revList (π : ι → ℝ) : List (Finset ι) → Matrix ι ι ℝ → Matrix ι ι ℝ
  | [], Q => Q
  | B :: l, Q => blockRev B π (revList π l Q)

/-- The entries of a composition of reversals. -/
theorem revList_entry (hπ : ∀ i, π i ≠ 0) (l : List (Finset ι)) (Q : Matrix ι ι ℝ) :
    ∀ i j, π i * revList π l Q i j = (sigmaMat π Q i j +
      (-1 : ℝ) ^ (l.countP (fun B => decide (i ∈ B ∧ j ∈ B))) * flux π Q i j) / 2 := by
  induction l with
  | nil => intro i j; simp [revList, sigmaMat, flux_apply]
  | cons B l ih =>
    intro i j
    by_cases h : i ∈ B ∧ j ∈ B
    · have e := ih j i
      have hc : (B :: l).countP (fun B => decide (i ∈ B ∧ j ∈ B)) =
          l.countP (fun B => decide (i ∈ B ∧ j ∈ B)) + 1 := by
        simp [List.countP_cons, h]
      have hc' : l.countP (fun B => decide (j ∈ B ∧ i ∈ B)) =
          l.countP (fun B => decide (i ∈ B ∧ j ∈ B)) := by
        congr 1; funext B; simp [and_comm]
      rw [hc'] at e
      have hi := hπ i
      have e2 : π i * blockRev B π (revList π l Q) i j = π j * revList π l Q j i := by
        simp only [blockRev, h, and_self, if_true]; field_simp
      show π i * blockRev B π (revList π l Q) i j = _
      rw [e2, e, hc, pow_succ, flux_anti]
      simp only [sigmaMat]; ring
    · have hc : (B :: l).countP (fun B => decide (i ∈ B ∧ j ∈ B)) =
          l.countP (fun B => decide (i ∈ B ∧ j ∈ B)) := by
        simp [List.countP_cons, h]
      show π i * blockRev B π (revList π l Q) i j = _
      rw [hc, ← ih i j]
      simp only [blockRev, h, if_false]

end Composition

section Tree

/-- A laminar family of nonempty sets that contains `[d]`. -/
structure Laminar (L : Finset (Finset ι)) : Prop where
  univ_mem : (univ : Finset ι) ∈ L
  nonempty : ∀ N ∈ L, N.Nonempty
  lam : ∀ N ∈ L, ∀ N' ∈ L, N ⊆ N' ∨ N' ⊆ N ∨ Disjoint N N'

/-- `M = N(i, j)` is the smallest member of `L` that contains `i` and `j`. -/
def IsNode (L : Finset (Finset ι)) (i j : ι) (M : Finset ι) : Prop :=
  M ∈ L ∧ i ∈ M ∧ j ∈ M ∧ ∀ N ∈ L, i ∈ N → j ∈ N → M ⊆ N

/-- `P` is the parent of `N`: the smallest member of `L` that contains `N` properly. -/
def IsParent (L : Finset (Finset ι)) (N P : Finset ι) : Prop :=
  P ∈ L ∧ N ⊂ P ∧ ∀ N' ∈ L, N ⊂ N' → P ⊆ N'

theorem exists_node {L : Finset (Finset ι)} (hL : Laminar L) (i j : ι) :
    ∃ M, IsNode L i j M := by
  classical
  let S := L.filter (fun N => i ∈ N ∧ j ∈ N)
  have hS : S.Nonempty := ⟨univ, by simp [S, hL.univ_mem]⟩
  obtain ⟨M, hM, hmin⟩ := Finset.exists_min_image S Finset.card hS
  simp only [S, mem_filter] at hM
  refine ⟨M, hM.1, hM.2.1, hM.2.2, fun N hN hiN hjN => ?_⟩
  have hN' : N ∈ S := by simp [S, hN, hiN, hjN]
  have hc := hmin N hN'
  rcases hL.lam M hM.1 N hN with h | h | h
  · exact h
  · exact (Finset.eq_of_subset_of_card_le h hc) ▸ Finset.Subset.refl _
  · exact absurd hM.2.1 (fun hi => Finset.disjoint_left.mp h hi hiN)

theorem exists_parent {L : Finset (Finset ι)} (hL : Laminar L) {N : Finset ι} (hN : N ∈ L)
    (hne : N ≠ univ) : ∃ P, IsParent L N P := by
  classical
  let S := L.filter (fun N' => N ⊂ N')
  have hS : S.Nonempty :=
    ⟨univ, by simp [S, hL.univ_mem, Finset.ssubset_univ_iff, hne]⟩
  obtain ⟨P, hP, hmin⟩ := Finset.exists_min_image S Finset.card hS
  simp only [S, mem_filter] at hP
  refine ⟨P, hP.1, hP.2, fun N' hN' hss => ?_⟩
  have hN'S : N' ∈ S := by simp [S, hN', hss]
  have hc := hmin N' hN'S
  obtain ⟨n, hn⟩ := hL.nonempty N hN
  rcases hL.lam P hP.1 N' hN' with h | h | h
  · exact h
  · exact (Finset.eq_of_subset_of_card_le h hc) ▸ Finset.Subset.refl _
  · exact absurd (hP.2.1 hn) (fun hi => Finset.disjoint_left.mp h hi (hss.1 hn))

variable {L : Finset (Finset ι)} {ε : Finset ι → ℝ} {par : Finset ι → Finset ι}

/-- The sign of the parent, `1` above `[d]`. -/
noncomputable def parSign (ε : Finset ι → ℝ) (par : Finset ι → Finset ι) (N : Finset ι) : ℝ :=
  if N = univ then 1 else ε (par N)

/-- The members of `L` where `ε` differs from the sign of the parent. -/
noncomputable def changedSet (L : Finset (Finset ι)) (ε : Finset ι → ℝ)
    (par : Finset ι → Finset ι) : Finset (Finset ι) :=
  L.filter (fun N => ε N ≠ parSign ε par N)

/-- The product of `ε_N ε_{parent N}` over the members that contain `N` is `ε_N`. -/
theorem chain_telescope (hε : ∀ N ∈ L, ε N = 1 ∨ ε N = -1)
    (hpar : ∀ N ∈ L, N ≠ univ → IsParent L N (par N)) (huniv : (univ : Finset ι) ∈ L) :
    ∀ N ∈ L, ∏ N' ∈ L.filter (fun N' => N ⊆ N'), (ε N' * parSign ε par N') = ε N := by
  classical
  have key : ∀ m : ℕ, ∀ N ∈ L, Fintype.card ι - N.card = m →
      ∏ N' ∈ L.filter (fun N' => N ⊆ N'), (ε N' * parSign ε par N') = ε N := by
    intro m
    induction m using Nat.strong_induction_on with
    | _ m ih =>
      intro N hN hm
      by_cases hu : N = univ
      · subst hu
        have : L.filter (fun N' => (univ : Finset ι) ⊆ N') = {univ} := by
          ext N'
          simp only [mem_filter, mem_singleton]
          constructor
          · rintro ⟨_, h⟩; exact Finset.eq_univ_of_forall (fun x => h (mem_univ x))
          · rintro rfl; exact ⟨huniv, Finset.Subset.refl _⟩
        rw [this, prod_singleton]
        simp [parSign]
      · have hp := hpar N hN hu
        set P := par N with hP
        have hsplit : L.filter (fun N' => N ⊆ N') =
            insert N (L.filter (fun N' => P ⊆ N')) := by
          ext N'
          simp only [mem_filter, mem_insert]
          constructor
          · rintro ⟨h1, h2⟩
            by_cases he : N' = N
            · exact Or.inl he
            · exact Or.inr ⟨h1, hp.2.2 N' h1 (Finset.ssubset_iff_subset_ne.mpr ⟨h2, Ne.symm he⟩)⟩
          · rintro (rfl | ⟨h1, h2⟩)
            · exact ⟨hN, Finset.Subset.refl _⟩
            · exact ⟨h1, hp.2.1.1.trans h2⟩
        have hnot : N ∉ L.filter (fun N' => P ⊆ N') := by
          simp only [mem_filter, not_and]
          intro _ h
          exact hp.2.1.2 h
        have hlt : Fintype.card ι - P.card < m := by
          have := Finset.card_lt_card hp.2.1
          have := Finset.card_le_univ P
          omega
        rw [hsplit, prod_insert hnot, ih _ hlt P hp.1 rfl]
        have hs : parSign ε par N = ε P := by simp [parSign, hu, hP]
        rw [hs]
        rcases hε P hp.1 with h | h <;> rw [h] <;> ring
  exact fun N hN => key _ N hN rfl

theorem parSign_pm (hε : ∀ N ∈ L, ε N = 1 ∨ ε N = -1)
    (hpar : ∀ N ∈ L, N ≠ univ → IsParent L N (par N)) {N : Finset ι} (hN : N ∈ L) :
    parSign ε par N = 1 ∨ parSign ε par N = -1 := by
  by_cases hu : N = univ
  · left; simp [parSign, hu]
  · simp only [parSign, hu, if_false]; exact hε _ (hpar N hN hu).1

/-- The parity of the number of changes of `ε` along the chain above `M` is the sign `ε_M`. -/
theorem changed_sign (hε : ∀ N ∈ L, ε N = 1 ∨ ε N = -1)
    (hpar : ∀ N ∈ L, N ≠ univ → IsParent L N (par N)) (huniv : (univ : Finset ι) ∈ L)
    {M : Finset ι} (hM : M ∈ L) :
    (-1 : ℝ) ^ ((changedSet L ε par).filter (fun N => M ⊆ N)).card = ε M := by
  classical
  rw [← chain_telescope hε hpar huniv M hM]
  have hterm : ∀ N ∈ L.filter (fun N' => M ⊆ N'), ε N * parSign ε par N =
      if ε N ≠ parSign ε par N then (-1 : ℝ) else 1 := by
    intro N hN
    have hN' := (mem_filter.mp hN).1
    rcases hε N hN' with h | h <;> rcases parSign_pm hε hpar hN' with h' | h' <;>
      simp [h, h'] <;> norm_num
  have hset : (L.filter (fun N' => M ⊆ N')).filter (fun N => ε N ≠ parSign ε par N) =
      (changedSet L ε par).filter (fun N => M ⊆ N) := by
    ext N
    simp only [changedSet, mem_filter]
    tauto
  rw [prod_congr rfl hterm, prod_ite]
  simp only [prod_const, one_pow, mul_one, hset]

end Tree

section Result

variable {π : ι → ℝ} {Q : Matrix ι ι ℝ} {L : Finset (Finset ι)} {ε : Finset ι → ℝ}
  {par : Finset ι → Finset ι}

/-- The matrix `Q^ε`: the diagonal of `Q` and `π_i q^ε_ij = (Σ_ij + ε_{ij} Φ_ij)/2` for `i ≠ j`,
where `ε_ij` is the sign of the node `N(i, j)`. -/
noncomputable def Qeps (π : ι → ℝ) (Q : Matrix ι ι ℝ) (e : ι → ι → ℝ) : Matrix ι ι ℝ :=
  fun i j => if i = j then Q i i else (sigmaMat π Q i j + e i j * flux π Q i j) / 2 / π i

theorem countP_toList {α : Type*} (C : Finset α) (p : α → Prop) [DecidablePred p] :
    C.toList.countP (fun a => decide (p a)) = (C.filter p).card := by
  rw [← Multiset.coe_countP, Finset.coe_toList, Multiset.countP_eq_card_filter]
  rfl

/-- **`thm:fiber-count`, the sign pattern.** The composition of `ρ_N` over the members `N` of `L`
where `ε_N ≠ ε_{parent N}` (with `ε` above `[d]` equal to `1`) is `Q^ε`, for the node map `N(i, j)`
of `L`. -/
theorem fiber_signs (hπ : ∀ i, π i ≠ 0) (hε : ∀ N ∈ L, ε N = 1 ∨ ε N = -1)
    (hpar : ∀ N ∈ L, N ≠ univ → IsParent L N (par N)) (huniv : (univ : Finset ι) ∈ L)
    (Nf : ι → ι → Finset ι) (hN : ∀ i j, i ≠ j → IsNode L i j (Nf i j)) (Q : Matrix ι ι ℝ) :
    revList π (changedSet L ε par).toList Q = Qeps π Q (fun i j => ε (Nf i j)) := by
  classical
  ext i j
  have hcount : ∀ i j, i ≠ j →
      (changedSet L ε par).toList.countP (fun B => decide (i ∈ B ∧ j ∈ B)) =
      ((changedSet L ε par).filter (fun N => Nf i j ⊆ N)).card := by
    intro i j hij
    rw [countP_toList]
    congr 1
    refine Finset.filter_congr fun N hNC => ?_
    have hNL : N ∈ L := (mem_filter.mp hNC).1
    have hn := hN i j hij
    constructor
    · rintro ⟨h1, h2⟩; exact hn.2.2.2 N hNL h1 h2
    · intro h; exact ⟨h hn.2.1, h hn.2.2.1⟩
  have e := revList_entry hπ (changedSet L ε par).toList Q i j
  by_cases hij : i = j
  · subst hij
    simp only [Qeps, if_true]
    simp only [sigmaMat, flux_apply, sub_self, mul_zero, add_zero] at e
    apply mul_left_cancel₀ (hπ i)
    rw [e]; ring
  · simp only [Qeps, hij, if_false]
    rw [hcount i j hij, changed_sign hε hpar huniv (hN i j hij).1] at e
    rw [eq_div_iff (hπ i)]
    linear_combination e

/-- `fiber_signs` for every sign function `ε` on a laminar family, with the parent function
obtained from the family. -/
theorem fiber_signs_exists (hπ : ∀ i, π i ≠ 0) (hL : Laminar L)
    (hε : ∀ N ∈ L, ε N = 1 ∨ ε N = -1)
    (Nf : ι → ι → Finset ι) (hN : ∀ i j, i ≠ j → IsNode L i j (Nf i j)) (Q : Matrix ι ι ℝ) :
    ∃ C : Finset (Finset ι), C ⊆ L ∧
      revList π C.toList Q = Qeps π Q (fun i j => ε (Nf i j)) := by
  classical
  have h : ∀ N : Finset ι, N ∈ L → N ≠ univ → ∃ P, IsParent L N P :=
    fun N hN hne => exists_parent hL hN hne
  choose! par hpar using h
  exact ⟨changedSet L ε par, Finset.filter_subset _ _,
    fiber_signs hπ hε hpar hL.univ_mem Nf hN Q⟩

end Result

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/FiberStrong.lean <==
import Mathlib
import PaperC.C2.LaminarBound
import PaperC.C2.FiberSigns
import PaperC.C2.StationaryFiber

/-!
# Paper C2: the strong memoryless blocks (`thm:fiber-count`, Theorem 4.17)

Paper C2 (`c2/sec_exactlaw.tex`), the definition of the strong blocks and the first half of the proof
of Theorem `thm:fiber-count`.

Let `Q` be an irreducible generator with stationary vector `π > 0` on at least two states. `MemBlock`
is the set `ℳ(Q)` of memoryless blocks (it contains the singletons, which carry no pair and change
nothing below). A member of `ℳ(Q) ∪ {[d]}` is *strong* if it has at least two states and overlaps no
member of `ℳ(Q)` (`Strong`). `strongFam π Q` is the finite family `𝓛` of the strong members.

* `strongFam_laminar`: `𝓛` is laminar, contains `[d]`, and has nonempty members;
* `strongFam_card_le`: `|𝓛| ≤ d - 1` (by `laminar_card_le`);
* `strong_memBlock`: a member of `𝓛` other than `[d]` is a memoryless block with
  `2 ≤ |N| ≤ d - 1`;
* `nonstrong`: the lemma of the proof of the theorem. For every `B ∈ ℳ(Q) ∪ {[d]}` there are pairwise
  disjoint `N_1, …, N_r ∈ 𝓛` inside `B` such that a pair `{i, j}` with `Φ_ij ≠ 0` lies in `B`
  exactly when it lies in some `N_t`. The proof is by induction on `|B|`: a non-strong block
  overlaps a memoryless `B'`, and by `overlap_sigma` the parts `B ∩ B'` and `B \ B'` are memoryless
  blocks (`overlap_union_memoryless`) or singletons, with `Φ = 0` between them
  (`overlap_flux_zero`).
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- Two sets *overlap* if they meet and neither contains the other. -/
def Overlap (B B' : Finset ι) : Prop := (B ∩ B').Nonempty ∧ ¬ B ⊆ B' ∧ ¬ B' ⊆ B

/-- `N` is strong: a member of `ℳ(Q) ∪ {[d]}` with at least two states that overlaps no member of
`ℳ(Q)`. -/
def Strong (π : ι → ℝ) (Q : Matrix ι ι ℝ) (N : Finset ι) : Prop :=
  (N = univ ∨ MemBlock π Q N) ∧ 2 ≤ N.card ∧ ∀ B', MemBlock π Q B' → ¬ Overlap N B'

open scoped Classical in
/-- The family `𝓛` of the strong members. -/
noncomputable def strongFam (π : ι → ℝ) (Q : Matrix ι ι ℝ) : Finset (Finset ι) :=
  Finset.univ.filter (Strong π Q)

theorem mem_strongFam {π : ι → ℝ} {Q : Matrix ι ι ℝ} {N : Finset ι} :
    N ∈ strongFam π Q ↔ Strong π Q N := by
  classical
  simp [strongFam]

section Fam

variable {π : ι → ℝ} {Q : Matrix ι ι ℝ}

theorem univ_strong (hd : 2 ≤ Fintype.card ι) : Strong π Q (univ : Finset ι) := by
  refine ⟨Or.inl rfl, by simpa using hd, fun B' _ h => h.2.2 (Finset.subset_univ _)⟩

theorem strongFam_laminar (hd : 2 ≤ Fintype.card ι) : Laminar (strongFam π Q) where
  univ_mem := mem_strongFam.mpr (univ_strong hd)
  nonempty N hN := by
    have := (mem_strongFam.mp hN).2.1
    exact Finset.card_pos.mp (by omega)
  lam N hN N' hN' := by
    by_contra hcon
    push Not at hcon
    obtain ⟨h1, h2, h3⟩ := hcon
    have hs := mem_strongFam.mp hN
    have hs' := mem_strongFam.mp hN'
    have hmeet : (N ∩ N').Nonempty := by
      by_contra h
      exact h3 (Finset.disjoint_iff_inter_eq_empty.mpr (Finset.not_nonempty_iff_eq_empty.mp h))
    rcases hs'.1 with rfl | hm
    · exact h1 (Finset.subset_univ _)
    · exact hs.2.2 N' hm ⟨hmeet, h1, h2⟩

theorem strongFam_card_le (hd : 2 ≤ Fintype.card ι) :
    (strongFam π Q).card ≤ Fintype.card ι - 1 := by
  have := laminar_card_le (Finset.univ : Finset ι).card Finset.univ (strongFam π Q) rfl
    (fun _ _ => Finset.subset_univ _) (fun N hN => (mem_strongFam.mp hN).2.1)
    (strongFam_laminar (π := π) (Q := Q) hd).lam
  simpa using this

theorem strong_memBlock {N : Finset ι} (hN : N ∈ strongFam π Q) (hne : N ≠ univ) :
    MemBlock π Q N ∧ 2 ≤ N.card ∧ N.card < Fintype.card ι := by
  have hs := mem_strongFam.mp hN
  have hm : MemBlock π Q N := hs.1.resolve_left hne
  refine ⟨hm, hs.2.1, ?_⟩
  obtain ⟨κ, ν, c, h⟩ := hm
  have := Finset.card_lt_card (Finset.ssubset_univ_iff.mpr h.ne_univ)
  simpa using this

/-- **`thm:fiber-count`, the non-strong lemma.** For every `B ∈ ℳ(Q) ∪ {[d]}` there are pairwise
disjoint strong members `N_1, …, N_r ⊆ B` such that a pair `{i, j}` with `Φ_ij ≠ 0` lies in `B`
exactly when it lies in some `N_t`. -/
theorem nonstrong (hQ : Good π Q) :
    ∀ (n : ℕ) (B : Finset ι), B.card = n → (B = univ ∨ MemBlock π Q B ∨ B.card < 2) →
      ∃ F : Finset (Finset ι), F ⊆ strongFam π Q ∧ (∀ N ∈ F, N ⊆ B) ∧
        (∀ N ∈ F, ∀ N' ∈ F, N ≠ N' → Disjoint N N') ∧
        ∀ i j, i ≠ j → flux π Q i j ≠ 0 →
          ((i ∈ B ∧ j ∈ B) ↔ ∃ N ∈ F, i ∈ N ∧ j ∈ N) := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
  intro B hn hB
  by_cases hsmall : B.card < 2
  · refine ⟨∅, by simp, by simp, by simp, fun i j hij _ => ?_⟩
    simp only [Finset.notMem_empty, false_and, exists_false, iff_false, not_and]
    intro hi hj
    have : 2 ≤ B.card := Finset.one_lt_card.mpr ⟨i, hi, j, hj, hij⟩
    omega
  push Not at hsmall
  have hB' : B = univ ∨ MemBlock π Q B := by
    rcases hB with h | h | h
    · exact Or.inl h
    · exact Or.inr h
    · omega
  by_cases hstr : Strong π Q B
  · refine ⟨{B}, ?_, ?_, ?_, ?_⟩
    · intro N hN; rw [Finset.mem_singleton.mp hN]; exact mem_strongFam.mpr hstr
    · intro N hN; rw [Finset.mem_singleton.mp hN]
    · intro N hN N' hN' hne
      rw [Finset.mem_singleton.mp hN, Finset.mem_singleton.mp hN'] at hne
      exact absurd rfl hne
    · intro i j _ _
      simp
  · obtain ⟨B', hB'm, hov⟩ : ∃ B', MemBlock π Q B' ∧ Overlap B B' := by
      by_contra hno
      push Not at hno
      exact hstr ⟨hB', hsmall, hno⟩
    have hBne : B ≠ univ := by
      intro e; exact hov.2.2 (by rw [e]; exact Finset.subset_univ _)
    have hBm : MemBlock π Q B := hB'.resolve_left hBne
    obtain ⟨κ, ν, c, h1⟩ := hBm
    obtain ⟨κ', ν', c', h2⟩ := hB'm
    obtain ⟨hmeet, hBB', hB'B⟩ := hov
    have hirr := hQ.2.2
    obtain ⟨x0, hx0B, hx0⟩ := Finset.not_subset.mp hBB'
    obtain ⟨a0, ha0⟩ := hmeet
    have hAcard : (B ∩ B').card + (B \ B').card = B.card := by
      rw [add_comm]; exact Finset.card_sdiff_add_card_inter B B'
    have hApos : 0 < (B ∩ B').card := Finset.card_pos.mpr ⟨a0, ha0⟩
    have hXpos : 0 < (B \ B').card := Finset.card_pos.mpr ⟨x0, Finset.mem_sdiff.mpr ⟨hx0B, hx0⟩⟩
    have hBd : B.card < Fintype.card ι := by
      have := Finset.card_lt_card (Finset.ssubset_univ_iff.mpr hBne)
      simpa using this
    have part : ∀ P : Finset ι, P ⊆ B → P.card < B.card →
        (∀ i ∈ P, ∀ j ∈ B ∪ B', ((i ∈ B ↔ j ∈ B) ∧ (i ∈ B' ↔ j ∈ B')) → j ∈ P) →
        ∃ F : Finset (Finset ι), F ⊆ strongFam π Q ∧ (∀ N ∈ F, N ⊆ P) ∧
          (∀ N ∈ F, ∀ N' ∈ F, N ≠ N' → Disjoint N N') ∧
          ∀ i j, i ≠ j → flux π Q i j ≠ 0 →
            ((i ∈ P ∧ j ∈ P) ↔ ∃ N ∈ F, i ∈ N ∧ j ∈ N) := by
      intro P hPB hlt hsat
      refine ih P.card (by omega) P rfl ?_
      by_cases hP2 : 2 ≤ P.card
      · right; left
        have hPU : P ⊆ B ∪ B' := hPB.trans Finset.subset_union_left
        obtain ⟨κ'', ν'', c'', hm⟩ := overlap_union_memoryless h1 h2 ⟨a0, ha0⟩ hBB' hB'B hirr
          hPU hsat hP2 (by omega)
        exact ⟨κ'', ν'', c'', hm⟩
      · right; right; omega
    obtain ⟨FA, hFA1, hFA2, hFA3, hFA4⟩ := part (B ∩ B') Finset.inter_subset_left (by omega) (by
      intro i hi j hj hs
      exact Finset.mem_inter.mpr ⟨hs.1.mp (Finset.mem_inter.mp hi).1, hs.2.mp (Finset.mem_inter.mp hi).2⟩)
    obtain ⟨FX, hFX1, hFX2, hFX3, hFX4⟩ := part (B \ B') Finset.sdiff_subset (by omega) (by
      intro i hi j hj hs
      have hi' := Finset.mem_sdiff.mp hi
      have hjB : j ∈ B := hs.1.mp hi'.1
      have hjB' : j ∉ B' := fun e => hi'.2 (hs.2.mpr e)
      exact Finset.mem_sdiff.mpr ⟨hjB, hjB'⟩)
    have hAX : Disjoint (B ∩ B') (B \ B') := by
      rw [Finset.disjoint_left]
      intro x hxA hxX
      exact (Finset.mem_sdiff.mp hxX).2 (Finset.mem_inter.mp hxA).2
    refine ⟨FA ∪ FX, Finset.union_subset hFA1 hFX1, ?_, ?_, ?_⟩
    · intro N hN
      rcases Finset.mem_union.mp hN with h | h
      · exact (hFA2 N h).trans Finset.inter_subset_left
      · exact (hFX2 N h).trans Finset.sdiff_subset
    · intro N hN N' hN' hne
      rcases Finset.mem_union.mp hN with h | h <;> rcases Finset.mem_union.mp hN' with h' | h'
      · exact hFA3 N h N' h' hne
      · exact Finset.disjoint_of_subset_left (hFA2 N h) (Finset.disjoint_of_subset_right (hFX2 N' h') hAX)
      · exact Finset.disjoint_of_subset_left (hFX2 N h) (Finset.disjoint_of_subset_right (hFA2 N' h') hAX.symm)
      · exact hFX3 N h N' h' hne
    · intro i j hij hΦ
      constructor
      · rintro ⟨hi, hj⟩
        by_cases hiB' : i ∈ B'
        · have hjB' : j ∈ B' := by
            by_contra hjB'
            have hn : ¬ ((i ∈ B ↔ j ∈ B) ∧ (i ∈ B' ↔ j ∈ B')) := fun e => hjB' (e.2.mp hiB')
            have := overlap_flux_zero h1 h2 ⟨a0, ha0⟩ hBB' hB'B (Finset.mem_union_left _ hi)
              (Finset.mem_union_left _ hj) hn
            exact hΦ (by rw [flux_apply]; exact this)
          obtain ⟨N, hN, hiN, hjN⟩ := (hFA4 i j hij hΦ).mp
            ⟨Finset.mem_inter.mpr ⟨hi, hiB'⟩, Finset.mem_inter.mpr ⟨hj, hjB'⟩⟩
          exact ⟨N, Finset.mem_union_left _ hN, hiN, hjN⟩
        · have hjB' : j ∉ B' := by
            intro hjB'
            have hn : ¬ ((i ∈ B ↔ j ∈ B) ∧ (i ∈ B' ↔ j ∈ B')) := fun e => hiB' (e.2.mpr hjB')
            have := overlap_flux_zero h1 h2 ⟨a0, ha0⟩ hBB' hB'B (Finset.mem_union_left _ hi)
              (Finset.mem_union_left _ hj) hn
            exact hΦ (by rw [flux_apply]; exact this)
          obtain ⟨N, hN, hiN, hjN⟩ := (hFX4 i j hij hΦ).mp
            ⟨Finset.mem_sdiff.mpr ⟨hi, hiB'⟩, Finset.mem_sdiff.mpr ⟨hj, hjB'⟩⟩
          exact ⟨N, Finset.mem_union_right _ hN, hiN, hjN⟩
      · rintro ⟨N, hN, hiN, hjN⟩
        rcases Finset.mem_union.mp hN with h | h
        · exact ⟨(hFA2 N h hiN |> Finset.mem_inter.mp).1, (hFA2 N h hjN |> Finset.mem_inter.mp).1⟩
        · exact ⟨(hFX2 N h hiN |> Finset.mem_sdiff.mp).1, (hFX2 N h hjN |> Finset.mem_sdiff.mp).1⟩

end Fam

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/FiberTorsor.lean <==
import Mathlib
import PaperC.C2.FiberCountMain

/-!
# Paper C2: the fiber is a torsor, and its count `2^k` (`thm:fiber-count`)

Paper C2 (`c2/sec_exactlaw.tex`), Theorem `thm:fiber-count`, the last part. Continuing `C2.FiberCountMain`.

* `activeFam`: the active members (`N ∈ 𝓛` with `Φ_ij ≠ 0` for some `i ≠ j` with `N(i, j) = N`);
* `Qeps_eq_iff`: `Q^ε = Q^η` exactly when `ε` and `η` agree on the active members;
* `fiber_card`: `|fiber| = 2^k` for `k = |activeFam|`;
* `actFib`: the group `↥A → ℤˣ ≅ (ℤ/2)^k` acts on the fiber by multiplying the signs of `Φ` on the
  pairs of the active members. `actFib_one`, `actFib_mul`, `actFib_mem` are the action laws, and
  `actFib_unique` says that for two members `R`, `R'` of the fiber there is exactly one `g` with
  `g • R = R'` (simply transitive);
* `fiber_subset_pair_iff`: the fiber lies in `{Q, Q*}` exactly when `k ≤ 1`;
* `fiber_of_cggr`: the conclusion "the stationary fiber equals `{Q^ε}`" from the theorem of
  Chatterjee, Ghosh, Gurjar and Raj, taken as the hypothesis of `stationary_fiber`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {π : ι → ℝ} {Q : Matrix ι ι ℝ}

/-- `N` is active: `Φ_ij ≠ 0` for some pair `i ≠ j` with `N(i, j) = N`. -/
def Active (π : ι → ℝ) (Q : Matrix ι ι ℝ) (N : Finset ι) : Prop :=
  ∃ i j, i ≠ j ∧ IsNode (strongFam π Q) i j N ∧ flux π Q i j ≠ 0

open scoped Classical in
/-- The set of active members. -/
noncomputable def activeFam (π : ι → ℝ) (Q : Matrix ι ι ℝ) : Finset (Finset ι) :=
  (strongFam π Q).filter (Active π Q)

theorem mem_activeFam {N : Finset ι} : N ∈ activeFam π Q ↔ Active π Q N := by
  classical
  simp only [activeFam, Finset.mem_filter]
  constructor
  · exact fun h => h.2
  · intro h
    rcases h with ⟨i, j, hij, hn, hΦ⟩
    exact ⟨hn.1, i, j, hij, hn, hΦ⟩

section Distinct

variable {L : Finset (Finset ι)}

/-- **`thm:fiber-count`, distinctness.** `Q^ε = Q^η` exactly when `ε` and `η` agree on the nodes
`N` with a pair `i ≠ j`, `N(i, j) = N`, `Φ_ij ≠ 0`. -/
theorem Qeps_eq_iff (hπ : ∀ i, π i ≠ 0) (hL : Laminar L) {ε η : Finset ι → ℝ} :
    Qeps π Q (fun i j => ε (nodeFn L i j)) = Qeps π Q (fun i j => η (nodeFn L i j)) ↔
      ∀ N, (∃ i j, i ≠ j ∧ IsNode L i j N ∧ flux π Q i j ≠ 0) → ε N = η N := by
  have hsym : ∀ f : Finset ι → ℝ, ∀ i j, f (nodeFn L i j) = f (nodeFn L j i) :=
    fun f i j => by rw [nodeFn_symm hL i j]
  constructor
  · rintro h N ⟨i, j, hij, hn, hΦ⟩
    have h1 := congrArg (fun R => flux π R i j) h
    rw [flux_Qeps hπ (hsym ε) hij, flux_Qeps hπ (hsym η) hij] at h1
    have hN : nodeFn L i j = N := IsNode.unique (nodeFn_isNode hL i j) hn
    rw [hN] at h1
    exact mul_right_cancel₀ hΦ h1
  · intro h
    apply Qeps_congr
    intro i j hij hΦ
    exact h _ ⟨i, j, hij, nodeFn_isNode hL i j, hΦ⟩

end Distinct

/-- The extension by `1` of a sign pattern on the active members. -/
noncomputable def sgnFn (A : Finset (Finset ι)) (f : ↥A → Bool) (N : Finset ι) : ℝ :=
  if h : N ∈ A then (if f ⟨N, h⟩ then 1 else -1) else 1

omit [Fintype ι] in
theorem sgnFn_signs (A L : Finset (Finset ι)) (f : ↥A → Bool) : Signs L (sgnFn A f) := by
  intro N _
  unfold sgnFn
  split_ifs <;> first | (left; rfl) | (right; rfl)

section Count

variable (hpos : ∀ i, 0 < π i) (hQ : Good π Q) (hd : 2 ≤ Fintype.card ι)
include hpos hQ hd

/-- **`thm:fiber-count`, the count.** The stationary fiber has exactly `2^k` elements, where `k` is
the number of active members. -/
theorem fiber_card : (FiberSet π Q).ncard = 2 ^ (activeFam π Q).card := by
  classical
  have hπ : ∀ i, π i ≠ 0 := fun i => (hpos i).ne'
  have hL := strongFam_laminar (π := π) (Q := Q) hd
  set A := activeFam π Q with hA
  let Ψ : (↥A → Bool) → Matrix ι ι ℝ :=
    fun f => Qeps π Q (fun i j => sgnFn A f (nodeFn (strongFam π Q) i j))
  have hinj : Function.Injective Ψ := by
    intro f g h
    have h' := (Qeps_eq_iff hπ hL).mp h
    funext ⟨N, hN⟩
    have := h' N (mem_activeFam.mp hN)
    simp only [sgnFn, dif_pos hN] at this
    cases hf : f ⟨N, hN⟩ <;> cases hg : g ⟨N, hN⟩ <;> simp [hf, hg] at this ⊢ <;> norm_num at this
  have hrange : FiberSet π Q = Set.range Ψ := by
    ext R
    constructor
    · intro hR
      obtain ⟨ε, hε, rfl⟩ := fiber_subset_Qeps hpos hQ hd hR
      refine ⟨fun x => decide (ε x.1 = 1), ?_⟩
      refine (Qeps_eq_iff hπ hL).mpr fun N hN => ?_
      have hNA : N ∈ A := mem_activeFam.mpr hN
      simp only [sgnFn, dif_pos hNA]
      rcases hε N (by obtain ⟨i, j, -, hn, -⟩ := hN; exact hn.1) with h | h
      · simp [h]
      · simp [h]; norm_num
    · rintro ⟨f, rfl⟩
      exact Qeps_mem_fiber hpos hQ hd (sgnFn_signs A _ f)
  rw [hrange, ← Set.image_univ, Set.ncard_image_of_injective _ hinj, Set.ncard_univ,
    Nat.card_fun]
  simp [Nat.card_eq_fintype_card]

/-- The extension by `1` of a sign vector `g : A → ℤˣ`, as real numbers. -/
noncomputable def gext (A : Finset (Finset ι)) (g : ↥A → ℤˣ) (N : Finset ι) : ℝ :=
  if h : N ∈ A then (((g ⟨N, h⟩ : ℤˣ) : ℤ) : ℝ) else 1

omit [Fintype ι] hpos hQ hd in
theorem gext_signs (A : Finset (Finset ι)) (g : ↥A → ℤˣ) (N : Finset ι) :
    gext A g N = 1 ∨ gext A g N = -1 := by
  unfold gext
  split_ifs
  · rcases Int.units_eq_one_or (g ⟨N, ‹_›⟩) with h | h <;> simp [h]
  · simp

omit [Fintype ι] hpos hQ hd in
theorem gext_mul (A : Finset (Finset ι)) (g h : ↥A → ℤˣ) (N : Finset ι) :
    gext A (g * h) N = gext A g N * gext A h N := by
  unfold gext
  split_ifs <;> simp

omit [Fintype ι] hpos hQ hd in
theorem gext_one (A : Finset (Finset ι)) (N : Finset ι) : gext A (1 : ↥A → ℤˣ) N = 1 := by
  unfold gext
  split_ifs <;> simp

omit [Fintype ι] hpos hQ hd in
theorem gext_inj (A : Finset (Finset ι)) {g g' : ↥A → ℤˣ} {N : Finset ι} (hN : N ∈ A)
    (h : gext A g N = gext A g' N) : g ⟨N, hN⟩ = g' ⟨N, hN⟩ := by
  unfold gext at h
  rw [dif_pos hN, dif_pos hN] at h
  exact Units.ext (by exact_mod_cast h)

/-- The action of `(ℤ/2)^k ≅ ↥A → ℤˣ` on matrices: the signs of `Φ` on the pairs of the active
member `N` are multiplied by `g N`. -/
noncomputable def actFib (π : ι → ℝ) (Q : Matrix ι ι ℝ) (g : ↥(activeFam π Q) → ℤˣ)
    (R : Matrix ι ι ℝ) : Matrix ι ι ℝ :=
  Qeps π R (fun i j => gext (activeFam π Q) g (nodeFn (strongFam π Q) i j))

omit hQ in
theorem actFib_Qeps (g : ↥(activeFam π Q) → ℤˣ) (ε : Finset ι → ℝ) :
    actFib π Q g (Qeps π Q (fun i j => ε (nodeFn (strongFam π Q) i j))) =
      Qeps π Q (fun i j => ε (nodeFn (strongFam π Q) i j) *
        gext (activeFam π Q) g (nodeFn (strongFam π Q) i j)) := by
  have hL := strongFam_laminar (π := π) (Q := Q) hd
  exact Qeps_Qeps (fun i => (hpos i).ne') (fun i j => by rw [nodeFn_symm hL i j]) _

theorem actFib_one {R : Matrix ι ι ℝ} (hR : R ∈ FiberSet π Q) : actFib π Q 1 R = R := by
  obtain ⟨ε, hε, rfl⟩ := fiber_subset_Qeps hpos hQ hd hR
  rw [actFib_Qeps hpos hd]
  simp only [gext_one, mul_one]

theorem actFib_mem (g : ↥(activeFam π Q) → ℤˣ) {R : Matrix ι ι ℝ} (hR : R ∈ FiberSet π Q) :
    actFib π Q g R ∈ FiberSet π Q := by
  obtain ⟨ε, hε, rfl⟩ := fiber_subset_Qeps hpos hQ hd hR
  rw [actFib_Qeps hpos hd]
  refine Qeps_mem_fiber (ε := fun N => ε N * gext (activeFam π Q) g N) hpos hQ hd ?_
  intro N hN
  rcases hε N hN with h | h <;> rcases gext_signs (activeFam π Q) g N with h' | h' <;>
    simp [h, h']

theorem actFib_mul (g h : ↥(activeFam π Q) → ℤˣ) {R : Matrix ι ι ℝ} (hR : R ∈ FiberSet π Q) :
    actFib π Q (g * h) R = actFib π Q g (actFib π Q h R) := by
  obtain ⟨ε, hε, rfl⟩ := fiber_subset_Qeps hpos hQ hd hR
  rw [actFib_Qeps hpos hd, actFib_Qeps hpos hd,
    actFib_Qeps (ε := fun N => ε N * gext (activeFam π Q) h N) hpos hd]
  congr 1
  funext i j
  simp only [gext_mul]
  ring

/-- **`thm:fiber-count`, simply transitive.** For two members `R`, `R'` of the fiber there is exactly
one `g` with `g • R = R'`. -/
theorem actFib_unique {R R' : Matrix ι ι ℝ} (hR : R ∈ FiberSet π Q) (hR' : R' ∈ FiberSet π Q) :
    ∃! g : ↥(activeFam π Q) → ℤˣ, actFib π Q g R = R' := by
  classical
  have hπ : ∀ i, π i ≠ 0 := fun i => (hpos i).ne'
  have hL := strongFam_laminar (π := π) (Q := Q) hd
  obtain ⟨ε, hε, rfl⟩ := fiber_subset_Qeps hpos hQ hd hR
  obtain ⟨ε', hε', rfl⟩ := fiber_subset_Qeps hpos hQ hd hR'
  let g : ↥(activeFam π Q) → ℤˣ := fun x => if ε x.1 = ε' x.1 then 1 else -1
  have hg : actFib π Q g (Qeps π Q (fun i j => ε (nodeFn (strongFam π Q) i j))) =
      Qeps π Q (fun i j => ε' (nodeFn (strongFam π Q) i j)) := by
    rw [actFib_Qeps hpos hd]
    refine (Qeps_eq_iff hπ hL (ε := fun N => ε N * gext (activeFam π Q) g N) (η := ε')).mpr fun N hN => ?_
    have hNA : N ∈ activeFam π Q := mem_activeFam.mpr hN
    have hNL : N ∈ strongFam π Q := by obtain ⟨i, j, -, hn, -⟩ := hN; exact hn.1
    simp only [gext, dif_pos hNA, g]
    rcases hε N hNL with h | h <;> rcases hε' N hNL with h' | h' <;> simp [h, h'] <;> norm_num
  refine ⟨g, hg, fun g' hg' => ?_⟩
  have h2 := hg'.trans hg.symm
  rw [actFib_Qeps hpos hd, actFib_Qeps hpos hd] at h2
  have h3 := (Qeps_eq_iff hπ hL (ε := fun N => ε N * gext (activeFam π Q) g' N) (η := fun N => ε N * gext (activeFam π Q) g N)).mp h2
  funext ⟨N, hN⟩
  have hNL : N ∈ strongFam π Q := (mem_activeFam.mp hN).elim fun i h => h.elim fun j h' => h'.2.1.1
  have hNL : N ∈ strongFam π Q := (mem_activeFam.mp hN).elim fun i h => h.elim fun j h' => h'.2.1.1
  have h4 : ε N * gext (activeFam π Q) g' N = ε N * gext (activeFam π Q) g N :=
    h3 N (mem_activeFam.mp hN)
  rcases hε N hNL with h | h <;> rw [h] at h4
  · simp only [one_mul] at h4; exact gext_inj _ hN h4
  · simp only [neg_mul, one_mul, neg_inj] at h4; exact gext_inj _ hN h4

omit hQ hd in
theorem Q_ne_star_of_active {N : Finset ι} (hN : Active π Q N) : starMat π Q ≠ Q := by
  obtain ⟨i, j, hij, -, hΦ⟩ := hN
  intro h
  have hπ : ∀ i, π i ≠ 0 := fun i => (hpos i).ne'
  have h1 := flux_Qeps (π := π) (Q := Q) (e := fun _ _ => -1) hπ (fun _ _ => rfl) hij
  rw [Qeps_neg_one hπ, h] at h1
  apply hΦ
  linarith

/-- **`thm:fiber-count`, "only `Q` and `Q*` exactly when `k ≤ 1`".** -/
theorem fiber_subset_pair_iff :
    FiberSet π Q ⊆ {Q, starMat π Q} ↔ (activeFam π Q).card ≤ 1 := by
  classical
  have hQmem : Q ∈ FiberSet π Q := Or.inl ⟨0, RevReach.base⟩
  have hSmem : starMat π Q ∈ FiberSet π Q := Or.inr ⟨0, RevReach.base⟩
  have hcard := fiber_card hpos hQ hd
  constructor
  · intro hsub
    have h1 : (FiberSet π Q).ncard ≤ ({Q, starMat π Q} : Set (Matrix ι ι ℝ)).ncard :=
      Set.ncard_le_ncard hsub (Set.toFinite _)
    have h2 : ({Q, starMat π Q} : Set (Matrix ι ι ℝ)).ncard ≤ 2 := by
      refine (Set.ncard_insert_le _ _).trans ?_
      simp
    by_contra hk
    push Not at hk
    have : 2 ^ 2 ≤ 2 ^ (activeFam π Q).card := Nat.pow_le_pow_right (by norm_num) hk
    omega
  · intro hk
    interval_cases hk' : (activeFam π Q).card
    · -- no active member: the fiber is `{Q}`
      rw [pow_zero] at hcard
      obtain ⟨a, ha⟩ := Set.ncard_eq_one.mp hcard
      have hQa : Q = a := by rw [ha] at hQmem; exact hQmem
      intro R hR
      rw [ha] at hR
      left; rw [Set.mem_singleton_iff] at hR; rw [hR, hQa]
    · rw [pow_one] at hcard
      have hne : (activeFam π Q).Nonempty := Finset.card_pos.mp (by omega)
      obtain ⟨N, hN⟩ := hne
      have hQS : starMat π Q ≠ Q := Q_ne_star_of_active hpos (mem_activeFam.mp hN)
      have hfin : (FiberSet π Q).Finite := Set.finite_of_ncard_pos (by omega)
      have hpair : ({Q, starMat π Q} : Set (Matrix ι ι ℝ)).ncard = 2 :=
        Set.ncard_pair (Ne.symm hQS)
      have hsub : ({Q, starMat π Q} : Set (Matrix ι ι ℝ)) ⊆ FiberSet π Q := by
        intro R hR
        rcases hR with rfl | rfl
        · exact hQmem
        · exact hSmem
      have := Set.eq_of_subset_of_ncard_le hsub (by omega) hfin
      rw [← this]

end Count

section Cggr

/-- **`thm:stationary-fiber` with `thm:fiber-count`.** Assume the theorem of Chatterjee, Ghosh, Gurjar and Raj
as in `stationary_fiber`. Then every `Q'` whose bordered matrix is diagonally similar to the end of a
chain of cut-transposes of `H(Q)` is a `Q^ε`, for a sign function `ε` on the strong blocks. -/
theorem fiber_of_cggr {s : ι → ℝ} (hs : ∀ i, 0 < s i) (hπ : ∀ i, π i = s i ^ 2)
    {Q' : Matrix ι ι ℝ} (hQ : Good π Q) (hd : 2 ≤ Fintype.card ι) {k : ℕ}
    (hk : k < 2 * (Fintype.card ι + 1)) {C : ℕ → Matrix (ι ⊕ Unit) (ι ⊕ Unit) ℝ}
    (h0 : C 0 = bord (gmat s Q) s) (hC : ∀ m < k, CutTr (C m) (C (m + 1)))
    (hend : DSim (bord (gmat s Q') s) (C k) ∨ DSim (bord (gmat s Q') s) (C k)ᵀ) :
    ∃ ε : Finset ι → ℝ, Signs (strongFam π Q) ε ∧
      Q' = Qeps π Q (fun i j => ε (nodeFn (strongFam π Q) i j)) := by
  have hpos : ∀ i, 0 < π i := fun i => by rw [hπ]; exact pow_pos (hs i) 2
  apply fiber_subset_Qeps hpos hQ hd
  rcases stationary_fiber hs hπ hQ hk h0 hC hend with ⟨n, -, h⟩ | ⟨n, -, h⟩
  · exact Or.inl ⟨n, h⟩
  · exact Or.inr ⟨n, h⟩

end Cggr

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/GluingCut.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.TimeReversal

/-!
# Paper C2: gluing across a cut and the balance criterion

Companion (`c2/companion/companion.tex`): Proposition `prop:gluing` states only the generator
point of the cut-transpose. The formulas for `F_Q` and `F_Q - F_{Q'}` and the balance criterion
proved here are not in the paper. The computation `p₁ = p₂` is the direct computation of Remark
`rem:memoryless-ct` of the companion.

Notation of the paper, over a field `K`. For a cut `X ∪ Y`, `M = diag x - Q` has blocks `M_X`,
`M_Y` and off-diagonal blocks `-a bᵀ` and `-c uᵀ`; `R_X`, `R_Y` are the inverses of `M_X`,
`M_Y`. The scalars are `p₁ = π_X R_X a`, `p₂ = uᵀ R_X 1`, `α = uᵀ R_X a`, `E_X = π_X R_X 1`,
`q₁ = bᵀ R_Y 1`, `q₂ = π_Y R_Y c`, `β = bᵀ R_Y c`, `E_Y = π_Y R_Y 1`.

* `glue_solution`: if `M z = 1` and `1 - αβ ≠ 0`, then
  `π z = E_X + E_Y + (p₁q₁ + p₂q₂ + α q₁q₂ + β p₁p₂)/(1 - αβ)` (the first gluing formula, for
  `F_Q = π (diag x - Q)⁻¹ 1` at a point `x`);
* `starBlock`, `starBlock_eq`: the block `M'_Y = D_Y⁻¹ M_Yᵀ D_Y` of the cut-transposed generator
  point is `diag x - Q*_Y`, and its inverse is `D_Y⁻¹ R_Yᵀ D_Y`;
* `glue_difference`: for `Q'` with blocks `M_X`, `-a (D_Y c)ᵀ`, `-(D_Y⁻¹ b) uᵀ`, `M'_Y`,
  `F_Q - F_{Q'} = (p₁ - p₂)(q₁ - q₂)/(1 - αβ)` (the second gluing formula);
* `glue_eq_iff`, `glue_eq_of_balanced`: `F_Q = F_{Q'}` exactly when `(p₁-p₂)(q₁-q₂) = 0` at the
  point, so a balanced side (`p₁ = p₂` or `q₁ = q₂`) gives the same value (the algebraic part of
  the balance criterion; the passage from points to rational functions is the integral domain property);
* `p1_eq_p2_memoryless`: with `a = 1` and `u = π_X` one has `p₁ = p₂` (`rem:memoryless-ct`).
-/

namespace Kagey131.PaperC.C2

open Matrix Finset

set_option linter.unusedSectionVars false

variable {X Y : Type*} [Fintype X] [Fintype Y] [DecidableEq X] [DecidableEq Y]
  {K : Type*} [Field K]

section Scalars

variable (RX : Matrix X X K) (RY : Matrix Y Y K) (πX : X → K) (πY : Y → K)
  (a u : X → K) (b c : Y → K)

/-- `p₁ = π_X R_X a`. -/
def gp1 : K := πX ⬝ᵥ (RX *ᵥ a)
/-- `p₂ = uᵀ R_X 1`. -/
def gp2 : K := u ⬝ᵥ (RX *ᵥ fun _ => 1)
/-- `α = uᵀ R_X a`. -/
def galpha : K := u ⬝ᵥ (RX *ᵥ a)
/-- `E_X = π_X R_X 1`. -/
def gEX : K := πX ⬝ᵥ (RX *ᵥ fun _ => 1)
/-- `q₁ = bᵀ R_Y 1`. -/
def gq1 : K := b ⬝ᵥ (RY *ᵥ fun _ => 1)
/-- `q₂ = π_Y R_Y c`. -/
def gq2 : K := πY ⬝ᵥ (RY *ᵥ c)
/-- `β = bᵀ R_Y c`. -/
def gbeta : K := b ⬝ᵥ (RY *ᵥ c)
/-- `E_Y = π_Y R_Y 1`. -/
def gEY : K := πY ⬝ᵥ (RY *ᵥ fun _ => 1)

/-- The right side of the first formula of `prop:gluing`. -/
def gluedF (E_X E_Y p₁ p₂ α q₁ q₂ β : K) : K :=
  E_X + E_Y + (p₁ * q₁ + p₂ * q₂ + α * q₁ * q₂ + β * p₁ * p₂) / (1 - α * β)

end Scalars

/-- `prop:gluing`, first formula: the solution of `M z = 1` for the cut matrix has
`π z = E_X + E_Y + (p₁q₁ + p₂q₂ + αq₁q₂ + βp₁p₂)/(1 - αβ)`. -/
theorem glue_solution (MX : Matrix X X K) (MY : Matrix Y Y K) (RX : Matrix X X K)
    (RY : Matrix Y Y K) (hX : RX * MX = 1) (hY : RY * MY = 1) (πX : X → K) (πY : Y → K)
    (a u : X → K) (b c : Y → K) (z : X ⊕ Y → K)
    (hz : fromBlocks MX (-(vecMulVec a b)) (-(vecMulVec c u)) MY *ᵥ z = fun _ => 1)
    (hden : 1 - galpha RX a u * gbeta RY b c ≠ 0) :
    πX ⬝ᵥ (fun x => z (Sum.inl x)) + πY ⬝ᵥ (fun y => z (Sum.inr y))
      = gluedF (gEX RX πX) (gEY RY πY) (gp1 RX πX a) (gp2 RX u) (galpha RX a u)
          (gq1 RY b) (gq2 RY πY c) (gbeta RY b c) := by
  set zX : X → K := fun x => z (Sum.inl x) with hzX
  set zY : Y → K := fun y => z (Sum.inr y) with hzY
  have hz' : z = Sum.elim zX zY := by
    funext i; rcases i with i | i <;> rfl
  rw [hz', fromBlocks_mulVec] at hz
  have h1 : MX *ᵥ zX - (b ⬝ᵥ zY) • a = fun _ => 1 := by
    have := congrFun hz
    funext x
    have hx := this (Sum.inl x)
    simp only [Sum.elim_inl, Pi.add_apply] at hx
    simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul]
    rw [← hx]
    simp [Matrix.neg_mulVec, vecMulVec_mulVec]
    ring
  have h2 : MY *ᵥ zY - (u ⬝ᵥ zX) • c = fun _ => 1 := by
    have := congrFun hz
    funext y
    have hy := this (Sum.inr y)
    simp only [Sum.elim_inr, Pi.add_apply] at hy
    simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul]
    rw [← hy]
    simp [Matrix.neg_mulVec, vecMulVec_mulVec]
    ring
  set s : K := b ⬝ᵥ zY with hs
  set t : K := u ⬝ᵥ zX with ht
  have hzX' : zX = RX *ᵥ (fun _ => 1) + s • (RX *ᵥ a) := by
    have : MX *ᵥ zX = (fun _ => 1) + s • a := by
      rw [← h1]; abel
    calc zX = (RX * MX) *ᵥ zX := by rw [hX, one_mulVec]
      _ = RX *ᵥ (MX *ᵥ zX) := by rw [mulVec_mulVec]
      _ = _ := by rw [this, mulVec_add, mulVec_smul]
  have hzY' : zY = RY *ᵥ (fun _ => 1) + t • (RY *ᵥ c) := by
    have : MY *ᵥ zY = (fun _ => 1) + t • c := by
      rw [← h2]; abel
    calc zY = (RY * MY) *ᵥ zY := by rw [hY, one_mulVec]
      _ = RY *ᵥ (MY *ᵥ zY) := by rw [mulVec_mulVec]
      _ = _ := by rw [this, mulVec_add, mulVec_smul]
  have ht' : t = gp2 RX u + galpha RX a u * s := by
    rw [ht, hzX', dotProduct_add, dotProduct_smul, smul_eq_mul]; simp only [gp2, galpha]; ring
  have hs' : s = gq1 RY b + gbeta RY b c * t := by
    rw [hs, hzY', dotProduct_add, dotProduct_smul, smul_eq_mul]; simp only [gq1, gbeta]; ring
  have hsol_s : s * (1 - galpha RX a u * gbeta RY b c)
      = gq1 RY b + gbeta RY b c * gp2 RX u := by
    rw [ht'] at hs'; linear_combination hs'
  have hsol_t : t * (1 - galpha RX a u * gbeta RY b c)
      = gp2 RX u + galpha RX a u * gq1 RY b := by
    rw [hs'] at ht'; linear_combination ht'
  have hF : πX ⬝ᵥ zX + πY ⬝ᵥ zY = gEX RX πX + gEY RY πY + s * gp1 RX πX a + t * gq2 RY πY c := by
    rw [hzX', hzY', dotProduct_add, dotProduct_add, dotProduct_smul, dotProduct_smul]
    simp only [gEX, gEY, gp1, gq2, smul_eq_mul]; ring
  rw [hF]
  have e1 : s = (gq1 RY b + gbeta RY b c * gp2 RX u) / (1 - galpha RX a u * gbeta RY b c) := by
    rw [eq_div_iff hden]; exact hsol_s
  have e2 : t = (gp2 RX u + galpha RX a u * gq1 RY b) / (1 - galpha RX a u * gbeta RY b c) := by
    rw [eq_div_iff hden]; exact hsol_t
  rw [e1, e2, gluedF]
  field_simp
  ring


/-- The block `M'_Y = D_Y⁻¹ M_Yᵀ D_Y` of the cut-transposed generator point. -/
def starBlock (πY : Y → K) (M : Matrix Y Y K) : Matrix Y Y K :=
  Matrix.of fun i j => (πY i)⁻¹ * M j i * πY j

/-- `starBlock` of an inverse is the inverse of `starBlock`. -/
theorem starBlock_mul (πY : Y → K) (hπ : ∀ i, πY i ≠ 0) (R M : Matrix Y Y K) (h : R * M = 1) :
    starBlock πY R * starBlock πY M = 1 := by
  have h' : M * R = 1 := mul_eq_one_comm.mp h
  ext i j
  simp only [Matrix.mul_apply, starBlock, of_apply]
  have : ∀ k, (πY i)⁻¹ * R k i * πY k * ((πY k)⁻¹ * M j k * πY j)
      = (πY i)⁻¹ * πY j * (M j k * R k i) := fun k => by
    have := hπ k
    field_simp
  simp only [this, ← Finset.mul_sum]
  have h2 : ∑ k, M j k * R k i = (M * R) j i := rfl
  rw [h2, h']
  by_cases hij : i = j
  · subst hij; have := hπ i; simp; field_simp
  · simp [Matrix.one_apply_ne hij, Ne.symm hij]

omit [Fintype Y] in
/-- Over `ℝ`, `starBlock` of `diag x - Q_Y` is `diag x - Q*_Y`. -/
theorem starBlock_eq (πY : Y → ℝ) (hπ : ∀ i, πY i ≠ 0) (x : Y → ℝ) (QY : Matrix Y Y ℝ) :
    starBlock πY (diagonal x - QY) = diagonal x - starMat πY QY := by
  ext i j
  have := hπ i
  by_cases hij : i = j
  · subst hij; simp [starBlock, starMat]; field_simp
  · simp [starBlock, starMat, diagonal_apply_ne _ hij, diagonal_apply_ne _ (Ne.symm hij)]
    field_simp

section Quantities

variable (RY : Matrix Y Y K) (πY : Y → K) (b c : Y → K)

/-- For the cut-transposed generator point the factors are `(a, D_Y c, D_Y⁻¹ b, u)` and the block
`D_Y⁻¹ R_Yᵀ D_Y`; then `q₁` and `q₂` are exchanged. -/
theorem star_q1 (hπ : ∀ i, πY i ≠ 0) : gq1 (starBlock πY RY) (fun i => πY i * c i) = gq2 RY πY c := by
  simp only [gq1, gq2, dotProduct, mulVec, starBlock, of_apply, mul_one, Finset.mul_sum]
  rw [Finset.sum_comm]
  refine sum_congr rfl fun j _ => sum_congr rfl fun i _ => ?_
  have := hπ i
  field_simp

theorem star_q2 (hπ : ∀ i, πY i ≠ 0) : gq2 (starBlock πY RY) πY (fun i => (πY i)⁻¹ * b i) = gq1 RY b := by
  simp only [gq1, gq2, dotProduct, mulVec, starBlock, of_apply, mul_one, Finset.mul_sum]
  rw [Finset.sum_comm]
  refine sum_congr rfl fun j _ => sum_congr rfl fun i _ => ?_
  have := hπ i
  have := hπ j
  field_simp

theorem star_beta (hπ : ∀ i, πY i ≠ 0) : gbeta (starBlock πY RY) (fun i => πY i * c i) (fun i => (πY i)⁻¹ * b i)
    = gbeta RY b c := by
  simp only [gbeta, dotProduct, mulVec, starBlock, of_apply, Finset.mul_sum]
  rw [Finset.sum_comm]
  refine sum_congr rfl fun j _ => sum_congr rfl fun i _ => ?_
  have := hπ i
  have := hπ j
  field_simp

theorem star_EY (hπ : ∀ i, πY i ≠ 0) : gEY (starBlock πY RY) πY = gEY RY πY := by
  simp only [gEY, dotProduct, mulVec, starBlock, of_apply, mul_one, Finset.mul_sum]
  rw [Finset.sum_comm]
  refine sum_congr rfl fun j _ => sum_congr rfl fun i _ => ?_
  have := hπ i
  field_simp

end Quantities

/-- `prop:gluing`, second formula: `F_Q - F_{Q'} = (p₁ - p₂)(q₁ - q₂)/(1 - αβ)`, where `Q'` has the
blocks `M_X`, `-a (D_Y c)ᵀ`, `-(D_Y⁻¹ b) uᵀ` and `M'_Y = D_Y⁻¹ M_Yᵀ D_Y`. -/
theorem glue_difference (MX : Matrix X X K) (MY : Matrix Y Y K) (RX : Matrix X X K)
    (RY : Matrix Y Y K) (hX : RX * MX = 1) (hY : RY * MY = 1) (πX : X → K) (πY : Y → K)
    (hπ : ∀ i, πY i ≠ 0) (a u : X → K) (b c : Y → K) (z z' : X ⊕ Y → K)
    (hz : fromBlocks MX (-(vecMulVec a b)) (-(vecMulVec c u)) MY *ᵥ z = fun _ => 1)
    (hz' : fromBlocks MX (-(vecMulVec a (fun i => πY i * c i)))
        (-(vecMulVec (fun i => (πY i)⁻¹ * b i) u)) (starBlock πY MY) *ᵥ z' = fun _ => 1)
    (hden : 1 - galpha RX a u * gbeta RY b c ≠ 0) :
    (πX ⬝ᵥ (fun x => z (Sum.inl x)) + πY ⬝ᵥ (fun y => z (Sum.inr y)))
      - (πX ⬝ᵥ (fun x => z' (Sum.inl x)) + πY ⬝ᵥ (fun y => z' (Sum.inr y)))
    = (gp1 RX πX a - gp2 RX u) * (gq1 RY b - gq2 RY πY c) / (1 - galpha RX a u * gbeta RY b c) := by
  rw [glue_solution MX MY RX RY hX hY πX πY a u b c z hz hden]
  rw [glue_solution MX (starBlock πY MY) RX (starBlock πY RY) hX
    (starBlock_mul πY hπ RY MY hY) πX πY a u (fun i => πY i * c i)
    (fun i => (πY i)⁻¹ * b i) z' hz' (by rw [star_beta RY πY b c hπ]; exact hden)]
  rw [star_q1 RY πY c hπ, star_q2 RY πY b hπ, star_beta RY πY b c hπ, star_EY RY πY hπ]
  simp only [gluedF]
  field_simp
  ring

/-- The two values agree exactly when `(p₁ - p₂)(q₁ - q₂) = 0` (the algebraic part of
the balance criterion, at a point where `1 - αβ ≠ 0`). -/
theorem glue_eq_iff (p₁ p₂ q₁ q₂ d : K) (hd : d ≠ 0) :
    (p₁ - p₂) * (q₁ - q₂) / d = 0 ↔ p₁ = p₂ ∨ q₁ = q₂ := by
  rw [div_eq_zero_iff, mul_eq_zero, sub_eq_zero, sub_eq_zero]
  simp [hd]

/-- A balanced side (`p₁ = p₂`, or `q₁ = q₂` for `Y`) gives the same value for `Q` and `Q'`. -/
theorem glue_eq_of_balanced (MX : Matrix X X K) (MY : Matrix Y Y K) (RX : Matrix X X K)
    (RY : Matrix Y Y K) (hX : RX * MX = 1) (hY : RY * MY = 1) (πX : X → K) (πY : Y → K)
    (hπ : ∀ i, πY i ≠ 0) (a u : X → K) (b c : Y → K) (z z' : X ⊕ Y → K)
    (hz : fromBlocks MX (-(vecMulVec a b)) (-(vecMulVec c u)) MY *ᵥ z = fun _ => 1)
    (hz' : fromBlocks MX (-(vecMulVec a (fun i => πY i * c i)))
        (-(vecMulVec (fun i => (πY i)⁻¹ * b i) u)) (starBlock πY MY) *ᵥ z' = fun _ => 1)
    (hden : 1 - galpha RX a u * gbeta RY b c ≠ 0)
    (hbal : gp1 RX πX a = gp2 RX u ∨ gq1 RY b = gq2 RY πY c) :
    (πX ⬝ᵥ (fun x => z (Sum.inl x)) + πY ⬝ᵥ (fun y => z (Sum.inr y)))
      = (πX ⬝ᵥ (fun x => z' (Sum.inl x)) + πY ⬝ᵥ (fun y => z' (Sum.inr y))) := by
  have h := glue_difference MX MY RX RY hX hY πX πY hπ a u b c z z' hz hz' hden
  have h0 : (gp1 RX πX a - gp2 RX u) * (gq1 RY b - gq2 RY πY c)
      / (1 - galpha RX a u * gbeta RY b c) = 0 := (glue_eq_iff _ _ _ _ _ hden).mpr hbal
  rw [h0] at h
  exact sub_eq_zero.mp h

/-- `rem:memoryless-cut`: for the factors `a = 1`, `u = π_X` of a memoryless block, `p₁ = p₂`. -/
theorem p1_eq_p2_memoryless (RX : Matrix X X K) (πX : X → K) :
    gp1 RX πX (fun _ => 1) = gp2 RX πX := rfl

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/HidingOnlyIf.lean <==
import Mathlib
import PaperC.C2.AttachedChain
import PaperC.C2.HidingTimeReversal

/-!
# Paper C2: the "only if" half of `thm:hiding`, assembled

Paper C2 (`c2/sec_exactlaw.tex`), Theorem `thm:hiding` ("which starts hide time reversal"), the
"only if" half, and Lemmas `lem:closure`(b) and `lem:attached`.

`C2.AttachedChain` proves `lem:attached`(a) for the types `Lev κ k = Option (… Option κ)` and
`C2.HidingTimeReversal` proves `lem:closure`(b) for finsets of `ι`. This file connects the two: the
face `F ⊆ ι` is the type `↥F`, and adding a state `z` is the equivalence `Option ↥S ≃ ↥(insert z S)`.

* `adjZero_reindex`: `AdjZero` is invariant under a relabeling of the states;
* `Visible Q π S`: for the face `S`, the identity `(A_S⁻¹ 1)ᵀ Φ_S (A_S⁻¹ b) = 0` (as `AdjZero`, for all
  admissible `x_S`) forces `b` to be constant on `S`;
* `visible_base`: `S = C`, a circulation component (the graph of `Φ_ij ≠ 0` is connected on `C`);
* `visible_insert`: if `S` is visible and `z` is attached to `S`, then `S ∪ {z}` is visible (the
  step of `lem:attached`, through `attached_level`);
* `visible_union`: the same for a finite set of states, each attached to `S`;
* `visible_nbhd`, `visible_closureN`: `N(C)` of `lem:closure`(b) is visible;
* `hiding_only_if`: **`thm:hiding`, "only if"**: for a circulation component `C` of `Q`, if the
  identity `(A_F⁻¹ 1)ᵀ Φ_F (A_F⁻¹ f_F) = 0` holds for all admissible `x ∈ ℝ^F` on the face
  `F = N(C)`, then `f` is constant on `N(C)`.

The face identity is the second claim of `lem:flux-form` (the limit `x_j → ∞` for `j ∉ F`, which is
analysis and is the hypothesis `hface`). Together with `hiding_if` (the "if" half) this is
`thm:hiding` for the algebraic form `uᵀ Φ v`. The construction of the chain in the paper's proof
(the order `z_1, …, z_k` in which `lem:closure`(b) adds the states, and the least index with
`f_{z_j} ≠ c`) is replaced by the induction on the iterates of `nbhd`, and the final step uses
`attached_chain`'s argument for the whole face at once.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

section Reindex

variable {α β : Type*} [Fintype α] [DecidableEq α] [Fintype β] [DecidableEq β]

omit [DecidableEq α] [DecidableEq β] in
theorem dot_comp_equiv (e : α ≃ β) (p q : β → ℝ) : (p ∘ e) ⬝ᵥ (q ∘ e) = p ⬝ᵥ q := by
  unfold dotProduct
  exact Equiv.sum_comp e (fun i => p i * q i)

/-- `AdjZero` does not depend on the labeling of the states. -/
theorem adjZero_reindex (e : α ≃ β) {M Φ : Matrix β β ℝ} {b : β → ℝ} (h : AdjZero M Φ b) :
    AdjZero (M.submatrix e e) (Φ.submatrix e e) (b ∘ e) := by
  intro xP hx
  obtain ⟨hpos, hunit⟩ := hx
  have hA : diagonal xP - M.submatrix e e = (diagonal (xP ∘ e.symm) - M).submatrix e e := by
    ext i j
    simp only [Matrix.sub_apply, Matrix.submatrix_apply, diagonal_apply, Function.comp,
      Equiv.apply_eq_iff_eq, Equiv.symm_apply_apply]
  have hdet : IsUnit (diagonal (xP ∘ e.symm) - M).det := by
    rw [hA, Matrix.det_submatrix_equiv_self] at hunit
    exact hunit
  have h0 := h (xP ∘ e.symm) ⟨fun i => hpos _, hdet⟩
  rw [hA, Matrix.adjugate_submatrix_equiv_self]
  set J := (diagonal (xP ∘ e.symm) - M).adjugate with hJ
  have e1 : (J.submatrix e e) *ᵥ (fun _ => (1 : ℝ)) = (J *ᵥ (fun _ => (1 : ℝ))) ∘ e := by
    rw [Matrix.submatrix_mulVec_equiv]; rfl
  have e2 : (J.submatrix e e) *ᵥ (b ∘ e) = (J *ᵥ b) ∘ e := by
    rw [Matrix.submatrix_mulVec_equiv]
    congr 2
    funext i; simp
  have e3 : (Φ.submatrix e e) *ᵥ ((J *ᵥ b) ∘ e) = (Φ *ᵥ (J *ᵥ b)) ∘ e := by
    rw [Matrix.submatrix_mulVec_equiv]
    congr 2
    funext i; simp
  rw [e1, e2, e3, dot_comp_equiv]
  exact h0

end Reindex

section Visible

variable (Q : Matrix ι ι ℝ) (π : ι → ℝ)

/-- The matrix of a face `S`, on the type `↥S`. -/
def faceMat (M : Matrix ι ι ℝ) (S : Finset ι) : Matrix S S ℝ := M.submatrix Subtype.val Subtype.val

/-- The face `S` is *visible*: if `(A_S⁻¹ 1)ᵀ Φ_S (A_S⁻¹ b) = 0` for all admissible `x_S`, then `b`
is constant on `S`. -/
def Visible (S : Finset ι) : Prop :=
  ∀ b : S → ℝ, AdjZero (faceMat Q S) (faceMat (flux π Q) S) b → ∀ i j, b i = b j

/-- `lem:attached`(a), `k = 0`: a circulation component is visible. -/
theorem visible_base {C : Finset ι}
    (hconn : (SimpleGraph.fromRel fun i j : C => flux π Q i j ≠ 0).Connected) : Visible Q π C := by
  intro b hb
  refine attached_zero (M := faceMat Q C) (Φ := faceMat (flux π Q) C) ?_ hconn (adjZero_formZero hb)
  intro i j
  exact flux_anti π Q _ _

/-- The attached states stay attached when the set grows. -/
theorem Attached.mono {X Y : Finset ι} {z : ι} (h : Attached Q π X z) (hXY : X ⊆ Y) (hz : z ∉ Y) :
    Attached Q π Y z := by
  refine ⟨hz, ?_⟩
  rcases h.2 with ⟨i, hi, j, hj, hne⟩ | ⟨i, hi, hne⟩
  · exact Or.inl ⟨i, hXY hi, j, hXY hj, hne⟩
  · exact Or.inr ⟨i, hXY hi, hne⟩

/-- The relabeling `Option ↥S ≃ ↥(insert z S)`. -/
def optEquiv (S : Finset ι) (z : ι) (hz : z ∉ S) : Option S ≃ (insert z S : Finset ι) where
  toFun o := match o with
    | none => ⟨z, Finset.mem_insert_self z S⟩
    | some i => ⟨i.1, Finset.mem_insert_of_mem i.2⟩
  invFun x := if h : x.1 ∈ S then some ⟨x.1, h⟩ else none
  left_inv o := by
    rcases o with _ | i
    · simp [hz]
    · simp [i.2]
  right_inv x := by
    obtain ⟨x, hx⟩ := x
    by_cases h : x ∈ S
    · simp [h]
    · have : x = z := by
        rcases Finset.mem_insert.mp hx with h' | h'
        · exact h'
        · exact absurd h' h
      subst this
      simp [h]

/-- **`lem:attached`, the step.** If `S` is visible and `z` is attached to `S`, then `S ∪ {z}` is
visible. -/
theorem visible_insert {S : Finset ι} {z : ι} (hS : Visible Q π S) (hz : Attached Q π S z) :
    Visible Q π (insert z S) := by
  classical
  intro b hb
  set e := optEquiv S z hz.1 with he
  have hb' := adjZero_reindex e hb
  have hΦ : ∀ i j, ((faceMat (flux π Q) (insert z S)).submatrix e e) j i =
      -((faceMat (flux π Q) (insert z S)).submatrix e e) i j := by
    intro i j
    simp only [faceMat, Matrix.submatrix_apply]
    exact flux_anti π Q _ _
  have hsubM : ((faceMat Q (insert z S)).submatrix e e).submatrix some some = faceMat Q S := by
    ext i j; simp [faceMat, he, optEquiv]
  have hsubΦ : ((faceMat (flux π Q) (insert z S)).submatrix e e).submatrix some some =
      faceMat (flux π Q) S := by
    ext i j; simp [faceMat, he, optEquiv]
  have IH : ∀ b', AdjZero (((faceMat Q (insert z S)).submatrix e e).submatrix some some)
      (((faceMat (flux π Q) (insert z S)).submatrix e e).submatrix some some) b' →
      ∀ i j, b' i = b' j := by
    intro b'
    rw [hsubM, hsubΦ]
    exact hS b'
  have hatt : ¬ (colPhi ((faceMat (flux π Q) (insert z S)).submatrix e e) = 0 ∧
      ∀ i j, colA ((faceMat Q (insert z S)).submatrix e e) i =
        colA ((faceMat Q (insert z S)).submatrix e e) j) := by
    rintro ⟨h1, h2⟩
    rcases hz.2 with ⟨i, hi, j, hj, hne⟩ | ⟨i, hi, hne⟩
    · apply hne
      have := h2 ⟨i, hi⟩ ⟨j, hj⟩
      simpa [colA, faceMat, he, optEquiv] using this
    · apply hne
      have := congrFun h1 ⟨i, hi⟩
      simpa [colPhi, faceMat, he, optEquiv] using this
  have key := attached_level hΦ IH hatt (b ∘ e) hb'
  intro x y
  have := key (e.symm x) (e.symm y)
  simpa using this

/-- Adding a finite set of states, each attached to `S`. -/
theorem visible_union {S : Finset ι} (hS : Visible Q π S) :
    ∀ T : Finset ι, (∀ z ∈ T, Attached Q π S z) → Visible Q π (S ∪ T) := by
  classical
  intro T
  induction T using Finset.induction_on with
  | empty => intro _; simpa using hS
  | insert z T hzT ih =>
    intro hT
    have h1 : Visible Q π (S ∪ T) := ih fun w hw => hT w (Finset.mem_insert_of_mem hw)
    have hzS : z ∉ S ∪ T := by
      intro hm
      rcases Finset.mem_union.mp hm with h | h
      · exact (hT z (Finset.mem_insert_self _ _)).1 h
      · exact hzT h
    have hat := (hT z (Finset.mem_insert_self _ _)).mono Q π Finset.subset_union_left hzS
    have := visible_insert Q π h1 hat
    rw [Finset.union_insert]; exact this

/-- One step of `lem:closure`(b): `nbhd` preserves visibility. -/
theorem visible_nbhd {S : Finset ι} (hS : Visible Q π S) : Visible Q π (nbhd Q π S) := by
  classical
  unfold nbhd
  exact visible_union Q π hS _ fun z hz => ⟨(Finset.mem_filter.mp hz).2.1,
    (Finset.mem_filter.mp hz).2.2⟩

theorem visible_iterate {S : Finset ι} (hS : Visible Q π S) (n : ℕ) :
    Visible Q π ((nbhd Q π)^[n] S) := by
  induction n with
  | zero => exact hS
  | succ n ih =>
    rw [Function.iterate_succ_apply']
    exact visible_nbhd Q π ih

/-- **`lem:closure`(b) with `lem:attached`.** `N(C)` is visible. -/
theorem visible_closureN {C : Finset ι} (hC : Visible Q π C) : Visible Q π (closureN Q π C) :=
  visible_iterate Q π hC _

/-- **`thm:hiding`, "only if".** Let `C` be a circulation component of `Q` (the graph of the edges
with `Φ_ij ≠ 0` is connected on `C`) and `F = N(C)` (`closureN`). If the identity
`(A_F⁻¹ 1)ᵀ Φ_F (A_F⁻¹ f_F) = 0` holds for all admissible `x ∈ ℝ^F`, which is the face restriction
of `uᵀ Φ v = 0` (`lem:flux-form`), then `f` is constant on `N(C)`. -/
theorem hiding_only_if {C : Finset ι}
    (hconn : (SimpleGraph.fromRel fun i j : C => flux π Q i j ≠ 0).Connected) (f : ι → ℝ)
    (hface : AdjZero (faceMat Q (closureN Q π C)) (faceMat (flux π Q) (closureN Q π C))
      (fun i => f i.1)) :
    ∀ i ∈ closureN Q π C, ∀ j ∈ closureN Q π C, f i = f j := by
  intro i hi j hj
  exact visible_closureN Q π (visible_base Q π hconn) _ hface ⟨i, hi⟩ ⟨j, hj⟩

end Visible

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/HidingTimeReversal.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.TimeReversal
import PaperC.C2.MemorylessBlock
import PaperC.C2.ResolventOrders

/-!
# Paper C2: which starts hide time reversal (Section `sec:law-hiding`)

Paper C2 (`c2/sec_exactlaw.tex`): `lem:flux-form`, `lem:closure`, the "if" half of
`thm:hiding`, and the algebraic parts of `lem:attached`. The flux matrix is
`Φ = D_π Q - Qᵀ D_π`, `Φ_ij = π_i q_ij - π_j q_ji`.

* `flux_form`, `flux_form_star` (`lem:flux-form`): for solutions `u`, `v` of
  `(diag x - Q) u = 1`, `(diag x - Q) v = f` we have `π·v - (π∘f)·u = uᵀ Φ v`, and for a solution
  `z` of `(diag x - Q*) z = 1`, `(π∘f)·z = π·v`, so `F_{Q*} - F_Q = uᵀ Φ v`. The solutions are
  hypotheses (they exist when `diag x - Q` is invertible); `π` has no zero entries.
  The restriction to a face (the limit `x_j → ∞`, `j ∉ F`) is not formalized.
* `Attached`, `Closed`, `closed_memoryless`, `memoryless_closed` (`lem:closure`(a)); `nbhd`,
  `closureN`, `closureN_subset_of_closed`, `closureN_fixed`, `closureN_eq_univ`
  (`lem:closure`(b)): the iteration `X_{k+1} = X_k ∪ {attached states}`.
* `hiding_if` (`thm:hiding`, "if"): for a block `B` with uniform exit rows `Q i y = κ ν y` and
  `f = c` on `B`, `β u_B = α v_B` with `α = 1 + κ ν·u_{Bᶜ}`, `β = c + κ ν·v_{Bᶜ}`, so for `C ⊆ B`
  the form `u_Cᵀ Φ_C v_C` vanishes. The invertibility of `A_B` is the hypothesis `hinj`.
* `schur_reduce`, `schur_form` (`eq:schur-form`, `lem:attached`): the Schur complement and the
  splitting of the quadratic form; `attached_base` (`lem:attached`(a), `k = 0`, the coefficient
  step): a quadratic form `∑ Φ_ij b_j η_i η_j` that vanishes on the positive orthant, with a
  connected graph of the edges `Φ_ij ≠ 0`, forces `b` constant.
  The asymptotic steps (`s → ∞`, `x = tξ`) and `lem:attached`(b) are not formalized.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The flux matrix `Φ = D_π Q - Qᵀ D_π`. -/
def flux (π : ι → ℝ) (Q : Matrix ι ι ℝ) : Matrix ι ι ℝ := diagonal π * Q - Qᵀ * diagonal π

theorem flux_apply (π : ι → ℝ) (Q : Matrix ι ι ℝ) (i j : ι) :
    flux π Q i j = π i * Q i j - π j * Q j i := by
  simp [flux, Matrix.sub_apply, diagonal_mul, mul_diagonal, mul_comm]

theorem flux_anti (π : ι → ℝ) (Q : Matrix ι ι ℝ) (i j : ι) : flux π Q j i = -flux π Q i j := by
  rw [flux_apply, flux_apply]; ring

/-- **`lem:flux-form`, the identity.** -/
theorem flux_form {Q : Matrix ι ι ℝ} {π f x u v : ι → ℝ}
    (hu : ∀ i, x i * u i - (Q *ᵥ u) i = 1) (hv : ∀ i, x i * v i - (Q *ᵥ v) i = f i) :
    π ⬝ᵥ v - (π * f) ⬝ᵥ u = u ⬝ᵥ (flux π Q *ᵥ v) := by
  have e1 : π ⬝ᵥ v = ∑ i, π i * v i * (x i * u i - (Q *ᵥ u) i) := by
    simp only [dotProduct, hu, mul_one]
  have e2 : (π * f) ⬝ᵥ u = ∑ i, π i * u i * (x i * v i - (Q *ᵥ v) i) := by
    simp only [dotProduct, hv, Pi.mul_apply]
    exact Finset.sum_congr rfl fun i _ => by ring
  have key : u ⬝ᵥ (flux π Q *ᵥ v) =
      ∑ i, π i * u i * (Q *ᵥ v) i - ∑ i, π i * v i * (Q *ᵥ u) i := by
    have h1 : flux π Q *ᵥ v = diagonal π *ᵥ (Q *ᵥ v) - Qᵀ *ᵥ (diagonal π *ᵥ v) := by
      unfold flux; rw [sub_mulVec, mulVec_mulVec, mulVec_mulVec]
    have h2 : u ⬝ᵥ (Qᵀ *ᵥ (diagonal π *ᵥ v)) = (Q *ᵥ u) ⬝ᵥ (diagonal π *ᵥ v) := by
      rw [dotProduct_mulVec, vecMul_transpose]
    rw [h1, dotProduct_sub, h2]
    simp only [dotProduct, mulVec_diagonal]
    congr 1
    · exact Finset.sum_congr rfl fun i _ => by ring
    · exact Finset.sum_congr rfl fun i _ => by ring
  rw [e1, e2, key, ← Finset.sum_sub_distrib, ← Finset.sum_sub_distrib]
  exact Finset.sum_congr rfl fun i _ => by ring

/-- **`lem:flux-form`, the time reversal.** If `(diag x - Q*) z = 1` and
`(diag x - Q) v = f`, then `(π∘f)·z = π·v`. -/
theorem flux_form_star {Q : Matrix ι ι ℝ} {π f x z v : ι → ℝ} (hπ : ∀ i, π i ≠ 0)
    (hz : ∀ i, x i * z i - (starMat π Q *ᵥ z) i = 1) (hv : ∀ i, x i * v i - (Q *ᵥ v) i = f i) :
    (π * f) ⬝ᵥ z = π ⬝ᵥ v := by
  have hz' : ∀ i, π i = x i * π i * z i - ∑ j, Q j i * (π j * z j) := by
    intro i
    have := hz i
    simp only [mulVec, dotProduct, starMat] at this
    have h2 : ∑ j, π j * Q j i / π i * z j = (∑ j, Q j i * (π j * z j)) / π i := by
      rw [Finset.sum_div]; exact Finset.sum_congr rfl fun j _ => by ring
    rw [h2] at this
    field_simp [hπ i] at this
    have hs : ∑ x, Q x i * π x * z x = ∑ j, Q j i * (π j * z j) :=
      Finset.sum_congr rfl fun _ _ => by ring
    linarith
  have e1 : π ⬝ᵥ v = ∑ i, v i * (x i * π i * z i - ∑ j, Q j i * (π j * z j)) := by
    simp only [dotProduct]
    exact Finset.sum_congr rfl fun i _ => by rw [← hz' i]; ring
  have e2 : (π * f) ⬝ᵥ z = ∑ j, π j * z j * (x j * v j - (Q *ᵥ v) j) := by
    simp only [dotProduct, hv, Pi.mul_apply]
    exact Finset.sum_congr rfl fun i _ => by ring
  have swap : ∑ i, v i * ∑ j, Q j i * (π j * z j) = ∑ j, π j * z j * (Q *ᵥ v) j := by
    simp only [mulVec, dotProduct, Finset.mul_sum]
    rw [Finset.sum_comm]
    exact Finset.sum_congr rfl fun j _ => Finset.sum_congr rfl fun i _ => by ring
  rw [e1, e2]
  simp only [mul_sub, Finset.sum_sub_distrib, swap]
  congr 1
  exact Finset.sum_congr rfl fun i _ => by ring

/-- **`lem:flux-form`.** `F_{Q*} - F_Q = uᵀ Φ v`, for the starts `μ = π∘f`. -/
theorem flux_form_diff {Q : Matrix ι ι ℝ} {π f x z u v : ι → ℝ} (hπ : ∀ i, π i ≠ 0)
    (hz : ∀ i, x i * z i - (starMat π Q *ᵥ z) i = 1) (hu : ∀ i, x i * u i - (Q *ᵥ u) i = 1)
    (hv : ∀ i, x i * v i - (Q *ᵥ v) i = f i) :
    (π * f) ⬝ᵥ z - (π * f) ⬝ᵥ u = u ⬝ᵥ (flux π Q *ᵥ v) := by
  rw [flux_form_star hπ hz hv]; exact flux_form hu hv

/-! ### Closed blocks -/

section Closure

variable (Q : Matrix ι ι ℝ) (π : ι → ℝ)

/-- A state `z ∉ X` is attached to `X` if the rates `q_iz`, `i ∈ X`, are not all equal, or
`Φ_iz ≠ 0` for some `i ∈ X`. -/
def Attached (X : Finset ι) (z : ι) : Prop :=
  z ∉ X ∧ ((∃ i ∈ X, ∃ j ∈ X, Q i z ≠ Q j z) ∨ ∃ i ∈ X, flux π Q i z ≠ 0)

/-- A closed block: equal rates out, zero net flux across the boundary. -/
def Closed (B : Finset ι) : Prop :=
  (∀ z ∉ B, ∀ i ∈ B, ∀ j ∈ B, Q i z = Q j z) ∧ ∀ i ∈ B, ∀ z ∉ B, flux π Q i z = 0

theorem noAttached_iff_closed (B : Finset ι) : (∀ z, ¬ Attached Q π B z) ↔ Closed Q π B := by
  constructor
  · intro h
    refine ⟨fun z hz i hi j hj => ?_, fun i hi z hz => ?_⟩
    · by_contra hne
      exact h z ⟨hz, Or.inl ⟨i, hi, j, hj, hne⟩⟩
    · by_contra hne
      exact h z ⟨hz, Or.inr ⟨i, hi, hne⟩⟩
  · rintro ⟨h1, h2⟩ z ⟨hz, hh⟩
    rcases hh with ⟨i, hi, j, hj, hne⟩ | ⟨i, hi, hne⟩
    · exact hne (h1 z hz i hi j hj)
    · exact hne (h2 i hi z hz)

/-- **`lem:closure`(a).** A closed block of an irreducible generator with stationary `π > 0` is a
memoryless block. -/
theorem closed_memoryless (hπ : ∀ i, 0 < π i) (hgen : IsGenerator Q)
    (hstat : ∀ j, ∑ i, π i * Q i j = 0) (hirr : CutIrreducible Q) {B : Finset ι}
    (hB : B.Nonempty) (hBu : B ≠ univ) (hcl : Closed Q π B) :
    ∃ κ ν c, 0 < κ ∧ Memoryless Q π B κ ν c := by
  obtain ⟨i0, hi0⟩ := hB
  set κ : ℝ := ∑ y ∈ Bᶜ, Q i0 y with hκ
  have hnn : ∀ y ∈ Bᶜ, 0 ≤ Q i0 y := fun y hy =>
    hgen.1 i0 y (fun e => (mem_compl.mp hy) (e ▸ hi0))
  obtain ⟨i1, hi1, j1, hj1, hne⟩ := hirr B ⟨i0, hi0⟩ hBu
  have hκpos : 0 < κ := by
    have h1 : Q i0 j1 = Q i1 j1 := hcl.1 j1 hj1 i0 hi0 i1 hi1
    have h2 : 0 < Q i0 j1 := by
      have := hgen.1 i1 j1 (fun e => hj1 (e ▸ hi1))
      rw [h1]; exact lt_of_le_of_ne this (Ne.symm hne)
    exact lt_of_lt_of_le h2 (Finset.single_le_sum (f := fun y => Q i0 y) hnn
      (mem_compl.mpr hj1))
  refine ⟨κ, fun y => Q i0 y / κ, fun y => (∑ j ∈ B, π j) * Q i0 y / π y, hκpos, ?_⟩
  refine ⟨hπ, hgen, hstat, ?_, ?_, ?_, ⟨i0, hi0⟩⟩
  · intro i hi y hy
    rw [hcl.1 y hy i hi i0 hi0]; field_simp
  · rw [← Finset.sum_div, ← hκ]; exact div_self hκpos.ne'
  · intro y hy i hi
    have hf := hcl.2 i hi y hy
    rw [flux_apply] at hf
    have hpy := (hπ y).ne'
    have hsB : (∑ j ∈ B, π j) ≠ 0 := (sum_pos (fun j _ => hπ j) ⟨i0, hi0⟩).ne'
    have : Q y i = π i * Q i y / π y := by field_simp; linarith
    rw [this, hcl.1 y hy i hi i0 hi0]
    field_simp

/-- One step of the iteration: add the attached states. -/
noncomputable def nbhd (X : Finset ι) : Finset ι := by
  classical exact X ∪ univ.filter (fun z => Attached Q π X z)

theorem subset_nbhd (X : Finset ι) : X ⊆ nbhd Q π X := by
  classical
  unfold nbhd; exact Finset.subset_union_left

/-- The final set `N(X)`. -/
noncomputable def closureN (X : Finset ι) : Finset ι := (nbhd Q π)^[Fintype.card ι] X

theorem subset_closureN_aux (X : Finset ι) (n : ℕ) : X ⊆ (nbhd Q π)^[n] X := by
  induction n with
  | zero => exact Finset.Subset.refl _
  | succ n ih =>
    rw [Function.iterate_succ_apply']
    exact ih.trans (subset_nbhd Q π _)

/-- **`lem:closure`(b), minimality.** A closed block containing `X` contains every `X_k`. -/
theorem closureN_subset_of_closed {X B : Finset ι} (hX : X ⊆ B) (hcl : Closed Q π B) (n : ℕ) :
    (nbhd Q π)^[n] X ⊆ B := by
  classical
  induction n with
  | zero => exact hX
  | succ n ih =>
    rw [Function.iterate_succ_apply']
    intro z hz
    unfold nbhd at hz
    rcases Finset.mem_union.mp hz with h | h
    · exact ih h
    · by_contra hzB
      obtain ⟨-, hat⟩ := (Finset.mem_filter.mp h).2
      rcases hat with ⟨i, hi, j, hj, hne⟩ | ⟨i, hi, hne⟩
      · exact hne (hcl.1 z hzB i (ih hi) j (ih hj))
      · exact hne (hcl.2 i (ih hi) z hzB)

/-- The iteration stabilizes within `|ι|` steps. -/
theorem closureN_fixed {X : Finset ι} (hX : X.Nonempty) : nbhd Q π (closureN Q π X) = closureN Q π X := by
  classical
  have claim : ∀ n, nbhd Q π ((nbhd Q π)^[n] X) = (nbhd Q π)^[n] X ∨
      n + X.card ≤ ((nbhd Q π)^[n] X).card := by
    intro n
    induction n with
    | zero => right; simp
    | succ n ih =>
      rcases ih with h | h
      · left
        rw [Function.iterate_succ_apply', h, h]
      · by_cases hfix : nbhd Q π ((nbhd Q π)^[n] X) = (nbhd Q π)^[n] X
        · left; rw [Function.iterate_succ_apply', hfix, hfix]
        · right
          rw [Function.iterate_succ_apply']
          have hss : (nbhd Q π)^[n] X ⊂ nbhd Q π ((nbhd Q π)^[n] X) :=
            (subset_nbhd Q π _).ssubset_of_ne (Ne.symm hfix)
          have := Finset.card_lt_card hss
          omega
  unfold closureN
  rcases claim (Fintype.card ι) with h | h
  · exact h
  · exfalso
    have := Finset.card_le_univ ((nbhd Q π)^[Fintype.card ι] X)
    have := Finset.card_pos.mpr hX
    omega

/-- **`lem:closure`(b).** The set `N(X)` has no attached state. -/
theorem closureN_closed {X : Finset ι} (hX : X.Nonempty) : Closed Q π (closureN Q π X) := by
  classical
  rw [← noAttached_iff_closed]
  intro z hz
  have hfix := closureN_fixed Q π hX
  have hmem : z ∈ nbhd Q π (closureN Q π X) :=
    Finset.mem_union_right _ (Finset.mem_filter.mpr ⟨Finset.mem_univ z, hz⟩)
  rw [hfix] at hmem
  exact hz.1 hmem

/-- **`lem:closure`(b).** If `X` lies in no proper closed block, then `N(X) = [d]`, and if it lies
in a closed block `B`, then `N(X) ⊆ B`. -/
theorem closureN_eq_univ {X : Finset ι} (hX : X.Nonempty)
    (h : ∀ B : Finset ι, X ⊆ B → B ≠ univ → ¬ Closed Q π B) : closureN Q π X = univ := by
  by_contra hne
  exact h _ ((subset_closureN_aux Q π X _)) hne (closureN_closed Q π hX)

theorem closureN_subset {X B : Finset ι} (hX : X ⊆ B) (hcl : Closed Q π B) :
    closureN Q π X ⊆ B := closureN_subset_of_closed Q π hX hcl _

end Closure

/-! ### The "if" half of `thm:hiding` -/

/-- Quadratic form of antisymmetric matrices on proportional vectors vanishes. -/
theorem form_prop_zero (Φ : Matrix ι ι ℝ) (hΦ : ∀ i j, Φ j i = -Φ i j) (u : ι → ℝ) (C : Finset ι) :
    ∑ i ∈ C, ∑ j ∈ C, u i * Φ i j * u j = 0 := by
  have h : ∑ i ∈ C, ∑ j ∈ C, u i * Φ i j * u j = -∑ i ∈ C, ∑ j ∈ C, u i * Φ i j * u j := by
    conv_lhs => rw [Finset.sum_comm]
    rw [← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [hΦ]; ring
  linarith

/-- **`thm:hiding`, the "if" part.** Let `B` have uniform exit rows `Q i y = κ ν y` and
`f = c` on `B`, and let `u`, `v` solve `(diag x - Q) u = 1`, `(diag x - Q) v = f`. If `A_B` is
injective (`hinj`), then `uᵀ Φ v` restricted to any `C ⊆ B` is `0`. -/
theorem hiding_if {Q : Matrix ι ι ℝ} {π f x u v ν : ι → ℝ} {B C : Finset ι} {κ c : ℝ}
    (hCB : C ⊆ B) (hout : ∀ i ∈ B, ∀ y ∉ B, Q i y = κ * ν y)
    (hfc : ∀ i ∈ B, f i = c)
    (hu : ∀ i, x i * u i - (Q *ᵥ u) i = 1) (hv : ∀ i, x i * v i - (Q *ᵥ v) i = f i)
    (hinj : ∀ y : ι → ℝ, (∀ i ∈ B, x i * y i - ∑ j ∈ B, Q i j * y j = 0) → ∀ i ∈ B, y i = 0) :
    ∑ i ∈ C, ∑ j ∈ C, u i * flux π Q i j * v j = 0 := by
  obtain ⟨α, hα⟩ : ∃ α : ℝ, α = 1 + κ * ∑ y ∈ Bᶜ, ν y * u y := ⟨_, rfl⟩
  obtain ⟨β, hβ⟩ : ∃ β : ℝ, β = c + κ * ∑ y ∈ Bᶜ, ν y * v y := ⟨_, rfl⟩
  have rowB : ∀ (w : ι → ℝ) (r : ℝ), (∀ i ∈ B, x i * w i - (Q *ᵥ w) i = r) →
      ∀ i ∈ B, x i * w i - ∑ j ∈ B, Q i j * w j = r + κ * ∑ y ∈ Bᶜ, ν y * w y := by
    intro w r h i hi
    have := h i hi
    simp only [mulVec, dotProduct] at this
    rw [← Finset.sum_add_sum_compl B] at this
    have h2 : ∑ y ∈ Bᶜ, Q i y * w y = κ * ∑ y ∈ Bᶜ, ν y * w y := by
      rw [Finset.mul_sum]
      exact Finset.sum_congr rfl fun y hy => by rw [hout i hi y (mem_compl.mp hy)]; ring
    linarith
  have hA : ∀ i ∈ B, x i * u i - ∑ j ∈ B, Q i j * u j = α := fun i hi => by
    rw [hα]; exact rowB u 1 (fun i _ => hu i) i hi
  have hB' : ∀ i ∈ B, x i * v i - ∑ j ∈ B, Q i j * v j = β := fun i hi => by
    rw [hβ]; exact rowB v c (fun i hi => by rw [hv i, hfc i hi]) i hi
  -- β u = α v on B
  have hprop : ∀ i ∈ B, β * u i = α * v i := by
    have := hinj (fun i => β * u i - α * v i) (fun i hi => by
      have e1 := hA i hi
      have e2 := hB' i hi
      simp only [mul_sub, Finset.sum_sub_distrib]
      have : ∑ j ∈ B, Q i j * (β * u j) = β * ∑ j ∈ B, Q i j * u j := by
        rw [Finset.mul_sum]; exact Finset.sum_congr rfl fun j _ => by ring
      have h' : ∑ j ∈ B, Q i j * (α * v j) = α * ∑ j ∈ B, Q i j * v j := by
        rw [Finset.mul_sum]; exact Finset.sum_congr rfl fun j _ => by ring
      rw [this, h']
      linear_combination β * e1 - α * e2)
    intro i hi
    have := this i hi
    linarith
  by_cases hα0 : α = 0
  · -- then u = 0 on B
    have hu0 : ∀ i ∈ B, u i = 0 := hinj u (fun i hi => by
      have := hA i hi
      linarith)
    refine Finset.sum_eq_zero fun i hi => Finset.sum_eq_zero fun j hj => ?_
    rw [hu0 i (hCB hi)]; ring
  · have hvu : ∀ i ∈ B, v i = (β / α) * u i := fun i hi => by
      have := hprop i hi
      field_simp; linarith
    have hΦ := flux_anti π Q
    calc ∑ i ∈ C, ∑ j ∈ C, u i * flux π Q i j * v j
        = (β / α) * ∑ i ∈ C, ∑ j ∈ C, u i * flux π Q i j * u j := by
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl fun i hi => ?_
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl fun j hj => ?_
          rw [hvu j (hCB hj)]; ring
      _ = 0 := by rw [form_prop_zero _ hΦ u C, mul_zero]

/-! ### `lem:attached`: the Schur complement and the coefficient step -/

section Schur

variable {Q : Matrix ι ι ℝ} {x Y r : ι → ℝ} {z : ι}

/-- **`eq:schur-form`, the reduction.** Let `Y` solve `(diag x - Q) Y = r`, and `s = x_z - q_zz`
nonzero. Then `Y_z = (r_z + ∑_{i ≠ z} q_zi Y_i)/s`, and for `i ≠ z`, `((A_P - a eᵀ/s) y)_i =
r_i + a_i r_z / s`. -/
theorem schur_reduce (hY : ∀ i, x i * Y i - (Q *ᵥ Y) i = r i) (hs : x z - Q z z ≠ 0) :
    Y z = (r z + ∑ i ∈ univ.erase z, Q z i * Y i) / (x z - Q z z) ∧
      ∀ i ≠ z, x i * Y i - ∑ j ∈ univ.erase z, Q i j * Y j -
        Q i z * ((r z + ∑ j ∈ univ.erase z, Q z j * Y j) / (x z - Q z z)) = r i := by
  have hz := hY z
  simp only [mulVec, dotProduct] at hz
  rw [← Finset.add_sum_erase _ _ (Finset.mem_univ z)] at hz
  have ht : Y z = (r z + ∑ i ∈ univ.erase z, Q z i * Y i) / (x z - Q z z) := by
    rw [eq_div_iff hs]; linarith
  refine ⟨ht, fun i hi => ?_⟩
  have h := hY i
  simp only [mulVec, dotProduct] at h
  rw [← Finset.add_sum_erase _ _ (Finset.mem_univ z)] at h
  rw [← ht]
  linarith

/-- **`eq:schur-form`, the splitting of the form.** For `Φ` antisymmetric,
`Yᵀ Φ Y' = y ᵀ Φ_P y' + t' (y·φ) - t (y'·φ)`. -/
theorem schur_form (Φ : Matrix ι ι ℝ) (hΦ : ∀ i j, Φ j i = -Φ i j) (Y Y' : ι → ℝ) (z : ι) :
    ∑ i, ∑ j, Y i * Φ i j * Y' j =
      ∑ i ∈ univ.erase z, ∑ j ∈ univ.erase z, Y i * Φ i j * Y' j +
        Y' z * ∑ i ∈ univ.erase z, Y i * Φ i z - Y z * ∑ j ∈ univ.erase z, Y' j * Φ j z := by
  have hzz : Φ z z = 0 := by have := hΦ z z; linarith
  rw [← Finset.add_sum_erase _ _ (Finset.mem_univ z)]
  have h1 : ∀ i, ∑ j, Y i * Φ i j * Y' j =
      Y i * Φ i z * Y' z + ∑ j ∈ univ.erase z, Y i * Φ i j * Y' j := fun i => by
    rw [← Finset.add_sum_erase _ _ (Finset.mem_univ z)]
  simp only [h1]
  rw [Finset.sum_add_distrib]
  have h2 : ∑ j ∈ univ.erase z, Y z * Φ z j * Y' j =
      -(Y z * ∑ j ∈ univ.erase z, Y' j * Φ j z) := by
    rw [Finset.mul_sum, ← Finset.sum_neg_distrib]
    exact Finset.sum_congr rfl fun j _ => by rw [hΦ]; ring
  have h4 : ∑ i ∈ univ.erase z, Y i * Φ i z * Y' z = Y' z * ∑ i ∈ univ.erase z, Y i * Φ i z := by
    rw [Finset.mul_sum]; exact Finset.sum_congr rfl fun i _ => by ring
  have h3 : Y z * Φ z z * Y' z = 0 := by rw [hzz]; ring
  rw [h4, h2, h3]
  ring

/-- **`lem:attached`(a), `k = 0`, the coefficient step.** If the quadratic form
`∑ Φ_ij b_j η_i η_j` vanishes on the positive orthant, then `Φ_ij (b_j - b_i) = 0`. If the graph of
the edges `Φ_ij ≠ 0` is connected, `b` is constant. -/
theorem attached_base (Φ : Matrix ι ι ℝ) (hΦ : ∀ i j, Φ j i = -Φ i j) (b : ι → ℝ)
    (h : ∀ η : ι → ℝ, (∀ i, 0 < η i) → ∑ i, ∑ j, η i * (Φ i j * b j) * η j = 0) :
    ∀ i j, i ≠ j → Φ i j * (b j - b i) = 0 := by
  intro i j hij
  have := polar (γ := Matrix.of fun i j => Φ i j * b j) (fun m hm => by
    have := h m hm
    simpa [dotProduct, mulVec, Finset.mul_sum, mul_assoc] using this) (i := i) (j := j)
  rcases this with h1 | h1
  · simp only [Matrix.of_apply] at h1
    rw [hΦ i j] at h1
    linear_combination h1
  · exact absurd h1 hij

theorem const_of_connected (Φ : Matrix ι ι ℝ) (b : ι → ℝ)
    (hcoef : ∀ i j, i ≠ j → Φ i j * (b j - b i) = 0)
    (hconn : (SimpleGraph.fromRel fun i j => Φ i j ≠ 0).Connected) : ∀ i j, b i = b j := by
  intro i j
  have hreach := hconn.preconnected i j
  rw [SimpleGraph.reachable_iff_reflTransGen] at hreach
  induction hreach with
  | refl => rfl
  | @tail a c _ hstep ih =>
    rw [ih]
    rw [SimpleGraph.fromRel_adj] at hstep
    obtain ⟨hne, hr⟩ := hstep
    rcases hr with h1 | h1
    · have := hcoef a c hne
      rcases mul_eq_zero.mp this with h0 | h0
      · exact absurd h0 h1
      · linarith
    · have := hcoef c a (Ne.symm hne)
      rcases mul_eq_zero.mp this with h0 | h0
      · exact absurd h0 h1
      · linarith

end Schur

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/HittingCoords.lean <==
import Mathlib
import PaperC.C2.HittingTimes

/-!
# Paper C2: the coordinates `(π, S, α)` (`research/cumulant_jets.tex`, `lem:hitting`, `lem:coords`)

Continuation of `C2.HittingTimes`. In the companion (`c2/companion/companion.tex`) the statements are
Lemma `lem:hitting`, whose parts (b), (c), (d) are the parts (b) and (c), (d), `lem:coords` of the note.
Notation: `Sm H = (H + Hᵀ)/2`, `Am H = (H - Hᵀ)/2`, `alpha H x y z = A_xy + A_yz + A_zx`.

* `green_diag`, `green_two`: `lem:hitting`(c), the entries of `G^{(i)}`: `G_jj = 2π_j S_ij` and the
  `2 × 2` determinant `π_j π_k (4 S_ij S_ik - σ² + α²)`;
* `green_star`: `G^{*(i)}_{jk} = G^{(i)}_{kj} π_k / π_j`, from `(-Q*)_{-i} = D⁻¹ (-Q)ᵀ_{-i} D`;
* `star_sym`, `star_alt`: `lem:hitting`(d), `S* = S` and `α* = -α`; `rev_alt_zero`: `α = 0` for a
  reversible generator;
* `cocycle_exact`: a 1-cochain with zero coboundary on the complete simplex is a coboundary;
* `coords_injective`: `lem:coords`, the map `Q ↦ (π, S, α)` is injective.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The symmetric part `S = (H + Hᵀ)/2` (commute times are `2 S`). -/
noncomputable def Sm (H : Matrix ι ι ℝ) (x y : ι) : ℝ := (H x y + H y x) / 2

/-- The antisymmetric part `A = (H - Hᵀ)/2`. -/
noncomputable def Am (H : Matrix ι ι ℝ) (x y : ι) : ℝ := (H x y - H y x) / 2

/-- `α_xyz = A_xy + A_yz + A_zx`. -/
noncomputable def alpha (H : Matrix ι ι ℝ) (x y z : ι) : ℝ := Am H x y + Am H y z + Am H z x

omit [Fintype ι] [DecidableEq ι] in
theorem green_diag (H : Matrix ι ι ℝ) (π : ι → ℝ) (i j : ι) (hjj : H j j = 0) :
    π j * (H j i + H i j - H j j) = 2 * π j * Sm H i j := by
  simp only [Sm, hjj]; ring

omit [Fintype ι] [DecidableEq ι] in
/-- **`lem:hitting`(c), the `2 × 2` minor of the Green function.** -/
theorem green_two (H : Matrix ι ι ℝ) (π : ι → ℝ) (i j k : ι) (hjj : H j j = 0) (hkk : H k k = 0) :
    (π j * (H j i + H i j - H j j)) * (π k * (H k i + H i k - H k k)) -
      (π k * (H j i + H i k - H j k)) * (π j * (H k i + H i j - H k j)) =
    π j * π k * (4 * Sm H i j * Sm H i k -
      (Sm H i j + Sm H i k - Sm H j k) ^ 2 + (alpha H i j k) ^ 2) := by
  simp only [Sm, Am, alpha, hjj, hkk]
  ring

section Star

variable {Q Hs H : Matrix ι ι ℝ} {π : ι → ℝ}

/-- **`lem:hitting`(d), the Green function of `Q*`.** -/
theorem green_star (h : HitData Q π H) (hs : HitData (starMat π Q) π Hs) (i : ι)
    (j k : {x // x ≠ i}) :
    Gi Hs π i j k = (π j)⁻¹ * Gi H π i k j * π k := by
  classical
  set D : Matrix {x // x ≠ i} {x // x ≠ i} ℝ := diagonal fun x => π x with hD
  set Dinv : Matrix {x // x ≠ i} {x // x ≠ i} ℝ := diagonal fun x => (π x)⁻¹ with hDinv
  have hp : ∀ x, π x ≠ 0 := fun x => (h.pos x).ne'
  have hDD : D * Dinv = 1 := by
    rw [hD, hDinv, diagonal_mul_diagonal, ← diagonal_one]
    congr 1; funext x; exact mul_inv_cancel₀ (hp x)
  have hDD' : Dinv * D = 1 := by
    rw [hD, hDinv, diagonal_mul_diagonal, ← diagonal_one]
    congr 1; funext x; exact inv_mul_cancel₀ (hp x)
  have hMs : Mi (starMat π Q) i = Dinv * (Mi Q i)ᵀ * D := by
    ext x z
    rw [hD, hDinv, Matrix.mul_diagonal, Matrix.diagonal_mul]
    have := hp x; have := hp z
    simp only [Mi, starMat, Matrix.transpose_apply]
    field_simp
  have hG1 : Gi H π i * Mi Q i = 1 := mul_eq_one_comm.mp (green_mul h i)
  have hP : Mi (starMat π Q) i * (Dinv * (Gi H π i)ᵀ * D) = 1 := by
    rw [hMs]
    calc Dinv * (Mi Q i)ᵀ * D * (Dinv * (Gi H π i)ᵀ * D)
        = Dinv * (Mi Q i)ᵀ * (D * Dinv) * (Gi H π i)ᵀ * D := by simp only [Matrix.mul_assoc]
      _ = Dinv * (Mi Q i)ᵀ * (Gi H π i)ᵀ * D := by rw [hDD, Matrix.mul_one]
      _ = Dinv * (Gi H π i * Mi Q i)ᵀ * D := by
          rw [Matrix.transpose_mul]; simp only [Matrix.mul_assoc]
      _ = 1 := by rw [hG1, Matrix.transpose_one, Matrix.mul_one, hDD']
  have hGs1 : Gi Hs π i * Mi (starMat π Q) i = 1 :=
    mul_eq_one_comm.mp (green_mul hs i)
  have hEq : Gi Hs π i = Dinv * (Gi H π i)ᵀ * D := by
    calc Gi Hs π i = Gi Hs π i * (Mi (starMat π Q) i * (Dinv * (Gi H π i)ᵀ * D)) := by
          rw [hP, Matrix.mul_one]
      _ = (Gi Hs π i * Mi (starMat π Q) i) * (Dinv * (Gi H π i)ᵀ * D) := by
          simp only [Matrix.mul_assoc]
      _ = _ := by rw [hGs1, Matrix.one_mul]
  rw [hEq]
  rw [hD, hDinv, Matrix.mul_diagonal, Matrix.diagonal_mul]
  simp [Matrix.transpose_apply]

/-- The relation behind `S* = S` and `α* = -α`. -/
theorem hit_star_rel (h : HitData Q π H) (hs : HitData (starMat π Q) π Hs) (i j k : ι)
    (hj : j ≠ i) (hk : k ≠ i) :
    Hs j i + Hs i k - Hs j k = H k i + H i j - H k j := by
  have := green_star h hs i ⟨j, hj⟩ ⟨k, hk⟩
  simp only [Gi] at this
  have hpj := (h.pos j).ne'
  have hpk := (h.pos k).ne'
  have e : π k * (Hs j i + Hs i k - Hs j k) = π k * (H k i + H i j - H k j) := by
    rw [this]; field_simp
  exact mul_left_cancel₀ hpk e

/-- **`lem:hitting`(d), `S* = S`.** -/
theorem star_sym (h : HitData Q π H) (hs : HitData (starMat π Q) π Hs) (a b : ι) :
    Sm Hs a b = Sm H a b := by
  by_cases hab : b = a
  · subst hab; simp [Sm, h.diag, hs.diag]
  · have := hit_star_rel h hs a b b hab hab
    simp only [Sm, h.diag, hs.diag] at this ⊢
    linarith

/-- **`lem:hitting`(d), `α* = -α`.** -/
theorem star_alt (h : HitData Q π H) (hs : HitData (starMat π Q) π Hs) (j i k : ι)
    (hj : j ≠ i) (hk : k ≠ i) : alpha Hs j i k = - alpha H j i k := by
  have r := hit_star_rel h hs i j k hj hk
  have s1 := star_sym h hs j i
  have s2 := star_sym h hs i k
  have s3 := star_sym h hs j k
  simp only [Sm] at s1 s2 s3
  simp only [alpha, Am]
  linarith

/-- `α = 0` for a reversible generator. -/
theorem rev_alt_zero (h : HitData Q π H) (hrev : starMat π Q = Q) (j i k : ι) (hj : j ≠ i)
    (hk : k ≠ i) : alpha H j i k = 0 := by
  have hs : HitData (starMat π Q) π H := by rw [hrev]; exact h
  have := star_alt h hs j i k hj hk
  linarith

end Star
omit [Fintype ι] [DecidableEq ι] in

/-- **`lem:coords`, the cochain step.** If `B` is antisymmetric with `B_xy + B_yz + B_zx = 0` for
all `x, y, z`, then `B_xy = f_y - f_x`, with `f_y = B_{x0 y}`. -/
theorem cocycle_exact (B : ι → ι → ℝ) (hB : ∀ x y, B y x = - B x y)
    (hc : ∀ x y z, B x y + B y z + B z x = 0) (x0 : ι) :
    ∀ x y, B x y = B x0 y - B x0 x := by
  intro x y
  have := hc x0 x y
  rw [hB x0 y] at this
  linarith

section Coords

variable {Q Q' H H' : Matrix ι ι ℝ} {π : ι → ℝ}

/-- **`lem:coords`.** The map `Q ↦ (π, S, α)` is injective on irreducible generators. -/
theorem coords_injective (h : HitData Q π H) (h' : HitData Q' π H')
    (hM : IsMetzler Q) (hirr : CutIrreducible Q) (hM' : IsMetzler Q') (hirr' : CutIrreducible Q')
    (hnn : ∀ x y, 0 ≤ H x y) (hd : 2 ≤ Fintype.card ι)
    (hS : ∀ x y, Sm H' x y = Sm H x y) (hα : ∀ x y z, alpha H' x y z = alpha H x y z) :
    Q' = Q := by
  obtain ⟨a, b, hab⟩ := Fintype.one_lt_card_iff.mp hd
  obtain ⟨K, hK⟩ := hit_Hpi h hM hirr
  obtain ⟨K', hK'⟩ := hit_Hpi h' hM' hirr'
  set B : ι → ι → ℝ := fun x y => Am H' x y - Am H x y with hBdef
  have hBa : ∀ x y, B y x = - B x y := fun x y => by simp only [hBdef, Am]; ring
  have hBc : ∀ x y z, B x y + B y z + B z x = 0 := by
    intro x y z
    have := hα x y z
    simp only [hBdef, alpha] at this ⊢
    linarith
  have hHH : ∀ x y, H' x y = H x y + B x y := by
    intro x y
    have := hS x y
    simp only [hBdef, Sm, Am] at this ⊢
    linarith
  have hex := cocycle_exact B hBa hBc a
  have hrow : ∀ x, ∑ y, H' x y * π y = ∑ y, H x y * π y + (∑ y, B a y * π y - B a x) := by
    intro x
    have : ∀ y, H' x y * π y = H x y * π y + (B a y * π y - B a x * π y) := by
      intro y; rw [hHH, hex x y]; ring
    rw [sum_congr rfl fun y _ => this y, sum_add_distrib, sum_sub_distrib, ← mul_sum, h.sum_one, mul_one]
  have hKK : ∀ x, K' = K + (∑ y, B a y * π y - B a x) := by
    intro x
    have e1 := congrFun hK x
    have e2 := congrFun hK' x
    simp only [mulVec, dotProduct, Pi.smul_apply, smul_eq_mul, mul_one] at e1 e2
    rw [← e2, hrow x, e1]
  have hconst : ∀ x, B a x = B a a := by
    intro x
    have := hKK x
    have := hKK a
    linarith
  have hB0 : ∀ x y, B x y = 0 := by
    intro x y
    rw [hex x y, hconst x, hconst y]; ring
  have hHeq : H' = H := by
    ext x y; rw [hHH, hB0]; ring
  have hQH : Q' * H = Q * H := by
    have e1 := hit_QH h'
    rw [hHeq] at e1
    exact e1.trans (hit_QH h).symm
  have hdet : IsUnit H.det := (Matrix.isUnit_iff_isUnit_det H).mp (hit_inv h hM hirr hnn hd)
  calc Q' = Q' * (H * H⁻¹) := by rw [Matrix.mul_nonsing_inv _ hdet, Matrix.mul_one]
    _ = (Q' * H) * H⁻¹ := by rw [Matrix.mul_assoc]
    _ = (Q * H) * H⁻¹ := by rw [hQH]
    _ = Q := by rw [Matrix.mul_assoc, Matrix.mul_nonsing_inv _ hdet, Matrix.mul_one]

end Coords

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/HittingTimes.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.TimeReversal

/-!
# Paper C2: the hitting-time identities (`research/cumulant_jets.tex`, `lem:hitting`, `lem:coords`)

Companion note `c2/research/cumulant_jets.tex`; in the companion (`c2/companion/companion.tex`) the
corresponding statement is Lemma `lem:hitting`.

The matrix `H` of expected hitting times is a hypothesis-defined matrix: `HitData Q π H` says that
`Q` has zero row sums, `πQ = 0`, `π > 0`, `∑ π = 1`, and that `H` has zero diagonal and satisfies
the first-step equations `(QH)_xy = -1` for `x ≠ y`. (That the expected hitting times satisfy them is
first-step analysis and is not in Lean.)

* `hit_QH_diag`, `hit_QH`: `QH = D⁻¹ - J`;
* `hit_Hpi`, `hit_inv` (`lem:hitting`(a)): `Hπ = K 1` and `H` is invertible, for an irreducible
  generator and `H ≥ 0` on at least two states;
* `green_mul` (`lem:hitting`(b)): the matrix `G^{(i)}_{xy} = π_y (H_xi + H_iy - H_xy)` on the states
  `≠ i` is the inverse of `(-Q)_{-i}`;
* `green_diag`, `green_two` (`lem:hitting`(c)): `G_jj = 2 π_j S_ij` and the `2 × 2` determinant
  `G_jj G_kk - G_jk G_kj = π_j π_k (4 S_ij S_ik - σ² + α²)` with `S = (H+Hᵀ)/2`, `A = (H-Hᵀ)/2`,
  `α_xyz = A_xy + A_yz + A_zx`, `σ = S_ij + S_ik - S_jk` (Jacobi's identity, which turns this
  into `n_{-ijk}`, and the matrix-tree theorem `π_i = m_{-i}/c` are not in Lean);
* `green_star`, `star_sym_alt` (`lem:hitting`(d)): if `H*` is the matrix of `Q*`, then
  `S* = S` and `α*_xyz = -α_xyz`; `rev_alt_zero`: `α = 0` when `Q* = Q`;
* `coords_injective` (`lem:coords`): `(π, S, α)` determines `Q` (`cocycle_exact`: a 1-cochain with
  zero coboundary on the complete simplex is exact). The openness of the image is not in Lean.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The first-step equations of the matrix `H` of hitting times of a generator `Q` with stationary
law `π`. -/
structure HitData (Q : Matrix ι ι ℝ) (π : ι → ℝ) (H : Matrix ι ι ℝ) : Prop where
  pos : ∀ i, 0 < π i
  sum_one : ∑ i, π i = 1
  rows : ∀ i, ∑ j, Q i j = 0
  stat : ∀ j, ∑ i, π i * Q i j = 0
  diag : ∀ y, H y y = 0
  off : ∀ x y, x ≠ y → ∑ k, Q x k * H k y = -1

section Hit

variable {Q H : Matrix ι ι ℝ} {π : ι → ℝ}

theorem hit_QH_diag (h : HitData Q π H) (y : ι) : ∑ k, Q y k * H k y = (π y)⁻¹ - 1 := by
  have col : ∑ x, π x * ∑ k, Q x k * H k y = 0 := by
    calc ∑ x, π x * ∑ k, Q x k * H k y = ∑ x, ∑ k, π x * Q x k * H k y := by
          refine sum_congr rfl fun x _ => ?_
          rw [mul_sum]; exact sum_congr rfl fun k _ => by ring
      _ = ∑ k, (∑ x, π x * Q x k) * H k y := by
          rw [sum_comm]; exact sum_congr rfl fun k _ => by rw [sum_mul]
      _ = 0 := by simp [h.stat]
  rw [← Finset.add_sum_erase _ _ (mem_univ y)] at col
  have e1 : ∑ x ∈ univ.erase y, π x * ∑ k, Q x k * H k y = ∑ x ∈ univ.erase y, π x * (-1) :=
    sum_congr rfl fun x hx => by rw [h.off x y (Finset.ne_of_mem_erase hx)]
  rw [e1] at col
  have hs : ∑ x ∈ univ.erase y, π x = 1 - π y := by
    rw [Finset.sum_erase_eq_sub (mem_univ y), h.sum_one]
  simp only [mul_neg, mul_one, sum_neg_distrib, hs] at col
  have hp := (h.pos y).ne'
  have e : π y * ∑ k, Q y k * H k y = 1 - π y := by linarith
  field_simp
  linarith

/-- **`lem:hitting`(a), `QH = D⁻¹ - J`.** -/
theorem hit_QH (h : HitData Q π H) :
    Q * H = Matrix.of fun x y => (if x = y then (π x)⁻¹ else 0) - 1 := by
  ext x y
  simp only [Matrix.mul_apply, Matrix.of_apply]
  by_cases hxy : x = y
  · subst hxy; simp [hit_QH_diag h]
  · simp [hxy, h.off x y hxy]

/-- **`lem:hitting`(a), `Hπ = K·1`.** -/
theorem hit_Hpi (h : HitData Q π H) (hM : IsMetzler Q) (hirr : CutIrreducible Q) :
    ∃ K : ℝ, H *ᵥ π = K • (fun _ => (1 : ℝ)) := by
  have h1 : Q *ᵥ (H *ᵥ π) = 0 := by
    rw [mulVec_mulVec, hit_QH h]
    ext x
    simp only [mulVec, dotProduct, Matrix.of_apply, Pi.zero_apply, sub_mul, sum_sub_distrib,
      ite_mul, zero_mul, sum_ite_eq, mem_univ, if_true, one_mul, h.sum_one]
    have := (h.pos x).ne'
    field_simp
    simp
  have h2 : Q *ᵥ (fun _ => (1 : ℝ)) = 0 := by
    ext i; simp [mulVec, dotProduct, h.rows i]
  obtain ⟨c, hc⟩ := ker_eq_smul hM hirr (x := fun _ => (1 : ℝ)) (fun _ => one_pos) h2 h1
  exact ⟨c, hc⟩

/-- **`lem:hitting`(a), `H` is invertible.** Needs `H ≥ 0` (hitting times) and two states. -/
theorem hit_inv (h : HitData Q π H) (hM : IsMetzler Q) (hirr : CutIrreducible Q)
    (hnn : ∀ x y, 0 ≤ H x y) (hd : 2 ≤ Fintype.card ι) : IsUnit H := by
  obtain ⟨K, hK⟩ := hit_Hpi h hM hirr
  obtain ⟨a, b, hab⟩ := Fintype.one_lt_card_iff.mp hd
  have hK0 : K ≠ 0 := by
    intro hK0
    rw [hK0, zero_smul] at hK
    have hz : ∀ x y, H x y = 0 := by
      intro x y
      have hx := congrFun hK x
      simp only [mulVec, dotProduct, Pi.zero_apply] at hx
      have hnn' : ∀ y ∈ univ, 0 ≤ H x y * π y := fun y _ => mul_nonneg (hnn x y) (h.pos y).le
      have := (Finset.sum_eq_zero_iff_of_nonneg hnn').mp hx y (mem_univ y)
      rcases mul_eq_zero.mp this with h0 | h0
      · exact h0
      · exact absurd h0 (h.pos y).ne'
    have := h.off a b hab
    simp [hz] at this
  rw [← Matrix.mulVec_injective_iff_isUnit]
  intro u v huv
  suffices ∀ w, H *ᵥ w = 0 → w = 0 by
    have := this (u - v) (by rw [mulVec_sub, huv, sub_self])
    exact sub_eq_zero.mp this
  intro w hw
  have h1 : (Q * H) *ᵥ w = 0 := by rw [← mulVec_mulVec, hw, mulVec_zero]
  rw [hit_QH h] at h1
  have hw' : ∀ x, w x = (∑ k, w k) * π x := by
    intro x
    have := congrFun h1 x
    simp only [mulVec, dotProduct, Matrix.of_apply, Pi.zero_apply, sub_mul, sum_sub_distrib,
      ite_mul, zero_mul, sum_ite_eq, mem_univ, if_true, one_mul] at this
    have hp := (h.pos x).ne'
    field_simp at this
    linarith
  have hs : H *ᵥ w = (∑ k, w k) • (H *ᵥ π) := by
    rw [← mulVec_smul]; congr 1; funext x; simp [hw' x, mul_comm]
  rw [hs, hK] at hw
  have : (∑ k, w k) * K = 0 := by
    have := congrFun hw a
    simpa using this
  have hs0 : ∑ k, w k = 0 := (mul_eq_zero.mp this).resolve_right hK0
  funext x
  rw [hw' x, hs0]; simp

/-! ### The Green function killed at `i` -/

/-- `G^{(i)}_{xy} = π_y (H_xi + H_iy - H_xy)`. -/
def Gi (H : Matrix ι ι ℝ) (π : ι → ℝ) (i : ι) : Matrix {x // x ≠ i} {x // x ≠ i} ℝ :=
  fun x y => π y * (H x i + H i y - H x y)

/-- `(-Q)_{-i}`. -/
def Mi (Q : Matrix ι ι ℝ) (i : ι) : Matrix {x // x ≠ i} {x // x ≠ i} ℝ := fun x y => - Q x y

/-- **`lem:hitting`(b).** `G^{(i)}` is the inverse of `(-Q)_{-i}`. -/
theorem green_mul (h : HitData Q π H) (i : ι) : Mi Q i * Gi H π i = 1 := by
  ext x y
  simp only [Matrix.mul_apply, Mi, Gi]
  have hfull : ∑ z, (-Q x z) * (π y * (H z i + H i y - H z y)) =
      ∑ z : {z // z ≠ i}, (-Q x z) * (π y * (H z i + H i y - H z y)) := by
    rw [← Finset.sum_erase_add _ _ (mem_univ i)]
    have hi : (-Q x i) * (π y * (H i i + H i y - H i y)) = 0 := by simp [h.diag]
    rw [hi, add_zero]
    exact Finset.sum_subtype (univ.erase i) (fun z => by simp) _
  rw [← hfull]
  have e1 : ∑ z, (-Q x z) * (π y * (H z i + H i y - H z y)) =
      -π y * ((∑ z, Q x z * H z i) + H i y * (∑ z, Q x z) - ∑ z, Q x z * H z y) := by
    have hz : ∀ z, (-Q x z) * (π y * (H z i + H i y - H z y)) =
        -π y * (Q x z * H z i + H i y * Q x z - Q x z * H z y) := fun z => by ring
    rw [sum_congr rfl (fun z _ => hz z), ← mul_sum, sum_sub_distrib, sum_add_distrib, ← mul_sum]
  rw [e1, h.rows, h.off x i x.2]
  by_cases hxy : x = y
  · subst hxy
    have := hit_QH_diag h x
    have hp := (h.pos x).ne'
    simp only [Matrix.one_apply_eq]
    rw [this]; field_simp; ring
  · have hne : (x : ι) ≠ y := fun e => hxy (Subtype.ext e)
    rw [h.off x y hne]
    simp [Matrix.one_apply_ne hxy]

end Hit

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/LaminarBound.lean <==
import Mathlib

/-!
# Paper C2: a laminar family of sets with at least two elements has at most `d - 1` members

Paper C2 (`c2/sec_exactlaw.tex`), the statement before Theorem `thm:fiber-count`: the strong
memoryless blocks form a laminar family with at most `d - 1` members.

* `laminar_card_le`: let `T` be a finite set and `L` a family of subsets of `T`, each with at least
  2 elements, any two of which are nested or disjoint. Then `|L| ≤ |T| - 1`.

The proof removes a smallest member `M` of `L` and one of its elements `m`. Every other member that
meets `M` contains `M`, so deleting `m` from all the members keeps them laminar, of size at least 2,
and distinct.
-/

namespace Kagey131.PaperC.C2

open Finset

variable {ι : Type*} [DecidableEq ι]

theorem laminar_card_le (n : ℕ) : ∀ (T : Finset ι) (L : Finset (Finset ι)), T.card = n →
    (∀ N ∈ L, N ⊆ T) → (∀ N ∈ L, 2 ≤ N.card) →
    (∀ N ∈ L, ∀ N' ∈ L, N ⊆ N' ∨ N' ⊆ N ∨ Disjoint N N') → L.card ≤ T.card - 1 := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    intro T L hn hsub h2 hlam
    rcases L.eq_empty_or_nonempty with rfl | hne
    · simp
    obtain ⟨M, hM, hmin⟩ := Finset.exists_min_image L Finset.card hne
    have hMc := h2 M hM
    obtain ⟨m, hm⟩ : M.Nonempty := Finset.card_pos.mp (by omega)
    -- a member other than `M` that meets `M` contains `M`
    have key : ∀ N ∈ L.erase M, ∀ y, y ∈ N → y ∈ M → M ⊆ N := by
      intro N hN y hyN hyM
      have hNM := (Finset.mem_erase.mp hN).1
      have hNL := (Finset.mem_erase.mp hN).2
      rcases hlam M hM N hNL with h | h | h
      · exact h
      · exact absurd (Finset.eq_of_subset_of_card_le h (hmin N hNL)) hNM
      · exact absurd hyM (fun hy => Finset.disjoint_left.mp h hy hyN)
    have hTM : M ⊆ T := hsub M hM
    set T' := T.erase m with hT'
    set L' := (L.erase M).image (fun N => N.erase m) with hL'
    have hinj : Set.InjOn (fun N : Finset ι => N.erase m) (L.erase M : Set (Finset ι)) := by
      intro N1 h1 N2 h2' he
      simp only [Finset.mem_coe] at h1 h2'
      simp only at he
      by_cases a1 : m ∈ N1 <;> by_cases a2 : m ∈ N2
      · ext x
        by_cases hx : x = m
        · subst hx; simp [a1, a2]
        · have := congrArg (fun S => x ∈ S) he
          simpa [Finset.mem_erase, hx] using this
      · exfalso
        have hMN1 := key N1 h1 m a1 hm
        have hm2 : (M.erase m).Nonempty := Finset.card_pos.mp (by rw [Finset.card_erase_of_mem hm]; omega)
        obtain ⟨y, hy⟩ := hm2
        have hyM := (Finset.mem_erase.mp hy).2
        have hym := (Finset.mem_erase.mp hy).1
        have hyN1 : y ∈ N1.erase m := Finset.mem_erase.mpr ⟨hym, hMN1 hyM⟩
        rw [he] at hyN1
        have := key N2 h2' y (Finset.mem_erase.mp hyN1).2 hyM
        exact a2 (this hm)
      · exfalso
        have hMN2 := key N2 h2' m a2 hm
        have hm2 : (M.erase m).Nonempty := Finset.card_pos.mp (by rw [Finset.card_erase_of_mem hm]; omega)
        obtain ⟨y, hy⟩ := hm2
        have hyM := (Finset.mem_erase.mp hy).2
        have hym := (Finset.mem_erase.mp hy).1
        have hyN2 : y ∈ N2.erase m := Finset.mem_erase.mpr ⟨hym, hMN2 hyM⟩
        rw [← he] at hyN2
        have := key N1 h1 y (Finset.mem_erase.mp hyN2).2 hyM
        exact a1 (this hm)
      · ext x
        by_cases hx : x = m
        · subst hx; simp [a1, a2]
        · have := congrArg (fun S => x ∈ S) he
          simpa [Finset.mem_erase, hx] using this
    have hcardL' : L'.card = L.card - 1 := by
      rw [hL', Finset.card_image_of_injOn hinj, Finset.card_erase_of_mem hM]
    have hT'c : T'.card = T.card - 1 := Finset.card_erase_of_mem (hTM hm)
    have hTc : 2 ≤ T.card := le_trans hMc (Finset.card_le_card hTM)
    have := ih T'.card (by omega) T' L' rfl ?_ ?_ ?_
    · omega
    · intro N' hN'
      obtain ⟨N, hN, rfl⟩ := Finset.mem_image.mp hN'
      exact Finset.erase_subset_erase m (hsub N (Finset.mem_erase.mp hN).2)
    · intro N' hN'
      obtain ⟨N, hN, rfl⟩ := Finset.mem_image.mp hN'
      have hNL := (Finset.mem_erase.mp hN).2
      have := h2 N hNL
      by_cases hmN : m ∈ N
      · have hMN := key N hN m hmN hm
        have hlt : M.card < N.card := by
          refine lt_of_le_of_ne (Finset.card_le_card hMN) fun e => ?_
          exact (Finset.mem_erase.mp hN).1 (Finset.eq_of_subset_of_card_le hMN (le_of_eq e.symm)).symm
        rw [Finset.card_erase_of_mem hmN]; omega
      · rw [Finset.erase_eq_of_notMem hmN]; exact this
    · intro N1' h1 N2' h2'
      obtain ⟨N1, hN1, rfl⟩ := Finset.mem_image.mp h1
      obtain ⟨N2, hN2, rfl⟩ := Finset.mem_image.mp h2'
      rcases hlam N1 (Finset.mem_erase.mp hN1).2 N2 (Finset.mem_erase.mp hN2).2 with h | h | h
      · exact Or.inl (Finset.erase_subset_erase m h)
      · exact Or.inr (Or.inl (Finset.erase_subset_erase m h))
      · exact Or.inr (Or.inr (Finset.disjoint_of_subset_left (Finset.erase_subset _ _)
          (Finset.disjoint_of_subset_right (Finset.erase_subset _ _) h)))

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/MemorylessBlock.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.BlockReversal
import PaperC.C2.TimeReversal

/-!
# Paper C2: a memoryless block reversal is a generator with the same stationary law

Paper C2 (`c2/sec_exactlaw.tex`), Definition `def:memoryless` and the first part of
Theorem `thm:memoryless`. Let `Q` be a generator with a positive stationary vector `π`, and `B` a
set of states. `B` is a memoryless block if there are `κ`, a law `ν` on `Bᶜ` and `c` with
`q_iy = κ ν_y` and `q_yi = c_y π_i / π(B)` for `i ∈ B`, `y ∉ B`. `Q^[B] = blockRev B π Q` is `Q`
with `Q_B` replaced by `Q*_B = D_B⁻¹ Q_Bᵀ D_B`.

* `flux_balance`: `κ π(B) = ∑_{y ∉ B} π_y c_y`;
* `colB`, `rowB`: `π_B Q_B = -κ π_B` and `Q_B 1 = -κ 1`;
* `memoryless_isGenerator`: `Q^[B]` is a generator;
* `memoryless_stationary`: `π Q^[B] = 0`;
* `memoryless_eq_iff`: `Q^[B] = Q` exactly when `Q*_B = Q_B`;
* `memoryless_two`: this holds when `|B| = 2`;
* `memoryless_eq_star`: `Q^[B] = Q*` when `Bᶜ` is a single state.

The invariance of the composition law is `lawP_aBlock` in `BlockReversalLaw`; irreducibility of
`Q^[B]` is not formalized.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

section Block

variable {Q : Matrix ι ι ℝ} {π : ι → ℝ} {B : Finset ι} {κ : ℝ} {ν c : ι → ℝ}

/-- The hypotheses of a memoryless block. -/
structure Memoryless (Q : Matrix ι ι ℝ) (π : ι → ℝ) (B : Finset ι) (κ : ℝ) (ν c : ι → ℝ) :
    Prop where
  pos : ∀ i, 0 < π i
  gen : IsGenerator Q
  stat : ∀ j, ∑ i, π i * Q i j = 0
  out : ∀ i ∈ B, ∀ y ∉ B, Q i y = κ * ν y
  law : ∑ y ∈ Bᶜ, ν y = 1
  inn : ∀ y ∉ B, ∀ i ∈ B, Q y i = c y * π i / ∑ j ∈ B, π j
  nonempty : B.Nonempty

theorem Memoryless.sumB_pos (h : Memoryless Q π B κ ν c) : 0 < ∑ j ∈ B, π j :=
  sum_pos (fun i _ => h.pos i) h.nonempty

/-- Flux balance: `κ π(B) = ∑_{y ∉ B} π_y c_y`. -/
theorem flux_balance (h : Memoryless Q π B κ ν c) :
    κ * ∑ j ∈ B, π j = ∑ y ∈ Bᶜ, π y * c y := by
  have hB := h.sumB_pos.ne'
  -- sum over i in B of the column equations of `π Q = 0`
  have h1 : ∑ i ∈ B, ∑ j, π j * Q j i = 0 := sum_eq_zero fun i _ => h.stat i
  -- sum over j in B of `π_j` times the row sums
  have h2 : ∑ j ∈ B, π j * ∑ i, Q j i = 0 := sum_eq_zero fun j _ => by rw [h.gen.2 j, mul_zero]
  have split1 : ∑ i ∈ B, ∑ j, π j * Q j i
      = ∑ i ∈ B, ∑ j ∈ B, π j * Q j i + ∑ i ∈ B, ∑ j ∈ Bᶜ, π j * Q j i := by
    rw [← sum_add_distrib]
    exact sum_congr rfl fun i _ => by rw [← sum_add_sum_compl B]
  have split2 : ∑ j ∈ B, π j * ∑ i, Q j i
      = ∑ j ∈ B, ∑ i ∈ B, π j * Q j i + ∑ j ∈ B, ∑ i ∈ Bᶜ, π j * Q j i := by
    rw [← sum_add_distrib]
    exact sum_congr rfl fun j _ => by rw [← sum_add_sum_compl B, mul_add, ← mul_sum, ← mul_sum]
  have swap : ∑ i ∈ B, ∑ j ∈ B, π j * Q j i = ∑ j ∈ B, ∑ i ∈ B, π j * Q j i := sum_comm
  -- inflow and outflow
  have inflow : ∑ i ∈ B, ∑ j ∈ Bᶜ, π j * Q j i = ∑ y ∈ Bᶜ, π y * c y := by
    rw [sum_comm]
    refine sum_congr rfl fun y hy => ?_
    have hy' := mem_compl.mp hy
    have : ∀ i ∈ B, π y * Q y i = π y * c y * (π i / ∑ j ∈ B, π j) := fun i hi => by
      rw [h.inn y hy' i hi]; ring
    rw [sum_congr rfl this, ← mul_sum, ← sum_div, div_self hB, mul_one]
  have outflow : ∑ j ∈ B, ∑ i ∈ Bᶜ, π j * Q j i = κ * ∑ j ∈ B, π j := by
    have : ∀ j ∈ B, ∑ i ∈ Bᶜ, π j * Q j i = π j * κ := fun j hj => by
      have : ∀ i ∈ Bᶜ, π j * Q j i = π j * κ * ν i := fun i hi => by
        rw [h.out j hj i (mem_compl.mp hi)]; ring
      rw [sum_congr rfl this, ← mul_sum, h.law, mul_one]
    rw [sum_congr rfl this, ← sum_mul]; ring
  linarith

/-- The columns `B` of `π Q = 0`: `∑_{i ∈ B} π_i Q_ij = -κ π_j` for `j ∈ B`. -/
theorem colB (h : Memoryless Q π B κ ν c) {j : ι} (hj : j ∈ B) :
    ∑ i ∈ B, π i * Q i j = -κ * π j := by
  have hB := h.sumB_pos.ne'
  have e := h.stat j
  rw [← sum_add_sum_compl B] at e
  have : ∑ y ∈ Bᶜ, π y * Q y j = (∑ y ∈ Bᶜ, π y * c y) * π j / ∑ i ∈ B, π i := by
    have : ∀ y ∈ Bᶜ, π y * Q y j = π y * c y * π j / ∑ i ∈ B, π i := fun y hy => by
      rw [h.inn y (mem_compl.mp hy) j hj]; ring
    rw [sum_congr rfl this, ← sum_div, ← sum_mul]
  rw [this, ← flux_balance h] at e
  field_simp at e
  field_simp
  linarith

/-- The rows `B` of `Q 1 = 0`: `∑_{j ∈ B} Q_ij = -κ` for `i ∈ B`. -/
theorem rowB (h : Memoryless Q π B κ ν c) {i : ι} (hi : i ∈ B) :
    ∑ j ∈ B, Q i j = -κ := by
  have e := h.gen.2 i
  rw [← sum_add_sum_compl B] at e
  have : ∑ y ∈ Bᶜ, Q i y = κ := by
    have : ∀ y ∈ Bᶜ, Q i y = κ * ν y := fun y hy => h.out i hi y (mem_compl.mp hy)
    rw [sum_congr rfl this, ← mul_sum, h.law, mul_one]
  linarith

/-- `Q^[B]` is a generator. -/
theorem memoryless_isGenerator (h : Memoryless Q π B κ ν c) : IsGenerator (blockRev B π Q) := by
  refine ⟨fun i j hij => ?_, fun i => ?_⟩
  · unfold blockRev
    split_ifs with hb
    · exact div_nonneg (mul_nonneg (h.pos j).le (h.gen.1 j i (Ne.symm hij))) (h.pos i).le
    · exact h.gen.1 i j hij
  · by_cases hi : i ∈ B
    · have hpi := (h.pos i).ne'
      have e1 : ∑ j, blockRev B π Q i j
          = ∑ j ∈ B, π j * Q j i / π i + ∑ j ∈ Bᶜ, Q i j := by
        rw [← sum_add_sum_compl B]
        congr 1
        · exact sum_congr rfl fun j hj => by simp [blockRev, hi, hj]
        · exact sum_congr rfl fun j hj => by simp [blockRev, mem_compl.mp hj]
      have e2 : ∑ j ∈ Bᶜ, Q i j = κ := by
        have : ∀ y ∈ Bᶜ, Q i y = κ * ν y := fun y hy => h.out i hi y (mem_compl.mp hy)
        rw [sum_congr rfl this, ← mul_sum, h.law, mul_one]
      have e3 : ∑ j ∈ B, π j * Q j i / π i = -κ := by
        rw [← sum_div, colB h hi]; field_simp
      rw [e1, e2, e3]; ring
    · have : ∀ j, blockRev B π Q i j = Q i j := fun j => by simp [blockRev, hi]
      simp only [this]; exact h.gen.2 i

/-- `π Q^[B] = 0`. -/
theorem memoryless_stationary (h : Memoryless Q π B κ ν c) :
    ∀ j, ∑ i, π i * blockRev B π Q i j = 0 := by
  intro j
  by_cases hj : j ∈ B
  · have e1 : ∑ i, π i * blockRev B π Q i j
        = ∑ i ∈ B, π j * Q j i + ∑ i ∈ Bᶜ, π i * Q i j := by
      rw [← sum_add_sum_compl B]
      congr 1
      · exact sum_congr rfl fun i hi => by
          have := (h.pos i).ne'
          simp [blockRev, hi, hj]; field_simp
      · exact sum_congr rfl fun i hi => by simp [blockRev, mem_compl.mp hi]
    have e2 : ∑ i ∈ B, π j * Q j i = -(κ * π j) := by
      rw [← mul_sum, rowB h hj]; ring
    have hB := h.sumB_pos.ne'
    have e3 : ∑ i ∈ Bᶜ, π i * Q i j = κ * π j := by
      have : ∀ y ∈ Bᶜ, π y * Q y j = π y * c y * π j / ∑ i ∈ B, π i := fun y hy => by
        rw [h.inn y (mem_compl.mp hy) j hj]; ring
      rw [sum_congr rfl this, ← sum_div, ← sum_mul, ← flux_balance h]; field_simp
    rw [e1, e2, e3]; ring
  · have : ∀ i, π i * blockRev B π Q i j = π i * Q i j := fun i => by
      by_cases hi : i ∈ B
      · simp [blockRev, hj]
      · simp [blockRev, hi]
    simp only [this]; exact h.stat j

omit [Fintype ι] in
/-- `Q^[B] = Q` exactly when `Q*_B = Q_B`. -/
theorem memoryless_eq_iff :
    blockRev B π Q = Q ↔ ∀ i ∈ B, ∀ j ∈ B, π j * Q j i / π i = Q i j := by
  constructor
  · intro e i hi j hj
    have := congrFun (congrFun e i) j
    simpa [blockRev, hi, hj] using this
  · intro e
    ext i j
    by_cases hb : i ∈ B ∧ j ∈ B
    · simp [blockRev, hb, e i hb.1 j hb.2]
    · simp [blockRev, hb]

/-- For `|B| = 2`, `Q*_B = Q_B`, so `Q^[B] = Q`. -/
theorem memoryless_two (h : Memoryless Q π B κ ν c) {i₀ j₀ : ι} (hne : i₀ ≠ j₀)
    (hB : B = {i₀, j₀}) : blockRev B π Q = Q := by
  rw [memoryless_eq_iff]
  have hi₀ : i₀ ∈ B := by simp [hB]
  have hj₀ : j₀ ∈ B := by simp [hB]
  have cols : ∀ j ∈ B, ∑ i ∈ B, π i * Q i j = -κ * π j := fun j hj => colB h hj
  have rows : ∀ i ∈ B, ∑ j ∈ B, Q i j = -κ := fun i hi => rowB h hi
  have s : ∀ f : ι → ℝ, ∑ i ∈ B, f i = f i₀ + f j₀ := fun f => by
    rw [hB, sum_pair hne]
  have c1 := cols i₀ hi₀
  have c2 := cols j₀ hj₀
  have r1 := rows i₀ hi₀
  have r2 := rows j₀ hj₀
  rw [s] at c1 c2 r1 r2
  have p1 := (h.pos i₀).ne'
  have p2 := (h.pos j₀).ne'
  have key : π j₀ * Q j₀ i₀ = π i₀ * Q i₀ j₀ := by
    have e : Q i₀ i₀ = -κ - Q i₀ j₀ := by linarith
    rw [e] at c1; linarith
  intro i hi j hj
  rw [hB] at hi hj
  simp only [mem_insert, mem_singleton] at hi hj
  rcases hi with rfl | rfl <;> rcases hj with rfl | rfl
  · field_simp
  · field_simp; linarith [key]
  · field_simp; linarith [key]
  · field_simp

/-- When `Bᶜ` is a single state, `Q^[B]` is the time reversal `Q*`. -/
theorem memoryless_eq_star (h : Memoryless Q π B κ ν c) {y₀ : ι} (hB : Bᶜ = {y₀}) :
    blockRev B π Q = starMat π Q := by
  have hflux := flux_balance h
  rw [hB, sum_singleton] at hflux
  have hν : ν y₀ = 1 := by have := h.law; rwa [hB, sum_singleton] at this
  have hBpos := h.sumB_pos.ne'
  have hy₀ : y₀ ∉ B := by
    have : y₀ ∈ Bᶜ := by rw [hB]; simp
    exact mem_compl.mp this
  have hmem : ∀ j, j ∉ B → j = y₀ := fun j hj => by
    have : j ∈ Bᶜ := mem_compl.mpr hj
    rw [hB] at this; simpa using this
  ext i j
  unfold blockRev starMat
  by_cases hb : i ∈ B ∧ j ∈ B
  · simp [hb]
  · simp only [hb, if_false]
    have hpi := (h.pos i).ne'
    by_cases hi : i ∈ B
    · have hj : j ∉ B := fun hj => hb ⟨hi, hj⟩
      have hj' := hmem j hj
      subst hj'
      rw [h.out i hi j hj, hν, h.inn j hj i hi]
      field_simp
      nlinarith [hflux]
    · have hi' := hmem i hi
      subst hi'
      by_cases hj : j ∈ B
      · rw [h.inn i hi j hj, h.out j hj i hi, hν]
        have := (h.pos i).ne'
        field_simp
        linear_combination (-(π j)) * hflux
      · have hj' := hmem j hj
        subst hj'
        field_simp


/-- `Q^[B]` is irreducible when `Q` is, for `B` with `B ≠ ∅` and `Bᶜ ≠ ∅`
(`thm:memoryless`, the irreducibility of `Q^[B]`). -/
theorem memoryless_irreducible (h : Memoryless Q π B κ ν c) (hBc : Bᶜ.Nonempty)
    (hirr : CutIrreducible Q) : CutIrreducible (blockRev B π Q) := by
  -- arcs out of `B`, and arcs into `B`, exist
  have hc : ∃ y ∉ B, ∃ i ∈ B, Q y i ≠ 0 := by
    obtain ⟨i, hi, j, hj, hne⟩ := hirr Bᶜ hBc (by
      intro hu
      obtain ⟨b, hb⟩ := h.nonempty
      have : b ∈ Bᶜ := by rw [hu]; exact mem_univ b
      exact (mem_compl.mp this) hb)
    exact ⟨i, mem_compl.mp hi, j, by simpa using hj, hne⟩
  obtain ⟨y1, hy1, i1, hi1, hQyi⟩ := hc
  have hν : ∃ y ∉ B, ν y ≠ 0 := by
    by_contra hcon
    push Not at hcon
    have : ∑ y ∈ Bᶜ, ν y = 0 := sum_eq_zero fun y hy => hcon y (mem_compl.mp hy)
    rw [h.law] at this; exact one_ne_zero this
  obtain ⟨y2, hy2, hνy2⟩ := hν
  have hκ : κ ≠ 0 := by
    intro hk
    obtain ⟨i, hi, j, hj, hne⟩ := hirr B h.nonempty (by
      intro hu
      obtain ⟨b, hb⟩ := hBc
      have : b ∈ B := by rw [hu]; exact mem_univ b
      exact (mem_compl.mp hb) this)
    exact hne (by
      have hj' : j ∉ B := by simpa using hj
      rw [h.out i hi j hj', hk, zero_mul])
  intro S hS hSu
  by_contra hno
  push Not at hno
  -- `S` is closed under the arcs of `Q^[B]`
  have closed : ∀ i ∈ S, ∀ j, blockRev B π Q i j ≠ 0 → j ∈ S := fun i hi j hij => by
    by_contra hj; exact hij (hno i hi j hj)
  by_cases hSB : ∃ b ∈ S, b ∈ B
  · obtain ⟨b, hbS, hbB⟩ := hSB
    -- `T = S ∪ B` is closed under the arcs of `Q`
    have hT : S ∪ B = univ := by
      by_contra hTu
      obtain ⟨i, hi, j, hj, hne⟩ := hirr (S ∪ B) ⟨b, mem_union_left _ hbS⟩ hTu
      rw [mem_union, not_or] at hj
      rcases mem_union.mp hi with hiS | hiB
      · have : blockRev B π Q i j = Q i j := by
          simp [blockRev, hj.2]
        exact hj.1 (closed i hiS j (by rw [this]; exact hne))
      · have hjB : j ∉ B := hj.2
        have : blockRev B π Q b j = Q i j := by
          simp [blockRev, hjB, h.out i hiB j hjB, h.out b hbB j hjB]
        exact hj.1 (closed b hbS j (by rw [this]; exact hne))
    -- so `S` contains `Bᶜ`
    have hBcS : ∀ y, y ∉ B → y ∈ S := fun y hy => by
      have : y ∈ S ∪ B := by rw [hT]; exact mem_univ y
      rcases mem_union.mp this with h1 | h1
      · exact h1
      · exact absurd h1 hy
    -- and the states of `B` are reached from `y1`
    have hBS : ∀ j ∈ B, j ∈ S := fun j hj => by
      apply closed y1 (hBcS y1 hy1) j
      have : blockRev B π Q y1 j = Q y1 j := by simp [blockRev, hy1]
      rw [this, h.inn y1 hy1 j hj]
      have hc1 : c y1 ≠ 0 := by
        intro hz; apply hQyi; rw [h.inn y1 hy1 i1 hi1, hz]; simp
      have := h.pos j
      have := h.sumB_pos
      positivity
    exact hSu (eq_univ_iff_forall.mpr fun x => by
      by_cases hx : x ∈ B
      · exact hBS x hx
      · exact hBcS x hx)
  · push Not at hSB
    -- `S ⊆ Bᶜ`; then `S` is closed under the arcs of `Q`
    have hcl : ∀ i ∈ S, ∀ j, Q i j ≠ 0 → j ∈ S := fun i hi j hij => by
      have hiB : i ∉ B := hSB i hi
      by_cases hjB : j ∈ B
      · exfalso
        have hcz : c i = 0 := by
          by_contra hcz
          have hq : blockRev B π Q i j ≠ 0 := by
            have : blockRev B π Q i j = Q i j := by simp [blockRev, hiB]
            rw [this, h.inn i hiB j hjB]
            have := h.pos j
            have := h.sumB_pos
            positivity
          exact hSB j (closed i hi j hq) hjB
        apply hij; rw [h.inn i hiB j hjB, hcz]; simp
      · apply closed i hi j
        have : blockRev B π Q i j = Q i j := by simp [blockRev, hiB]
        rw [this]; exact hij
    have hS' : S = univ := by
      by_contra hne
      obtain ⟨i, hi, j, hj, hq⟩ := hirr S hS hne
      exact hj (hcl i hi j hq)
    exact hSu hS'

end Block

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/MemorylessExample5.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.MinorTools
import PaperC.C2.TimeReversal

/-!
# Paper C2: a five-state generator with the same minors, a third generator

The `d = 5` example of a memoryless block (Example `ex:five-state` of Paper C2), which shows that
the principal minors, and even the stationary law of the counts, do not separate `Q` from a third
generator. It complements the fiber description of Corollary `cor:generator-fiber` of Paper C2
(`c2/sec_minors.tex`).

States `0, 1, 2` form the block `B`; `3` and `4` are the outside states. The off-diagonal rates
are `q_01 = q_12 = q_20 = 2`, `q_10 = q_21 = q_02 = 1`; every `i ∈ B` goes to `3` at rate `1`
and to `4` at rate `2`; `3` goes to every `i ∈ B` at rate `1`, `4` at rate `2`; `q_34 = 1`,
`q_43 = 4`. The stationary law is `π = (4, 4, 4, 6, 3)/21`, uniform on `B`. `Q^[B]` is `Q` with
the `3 × 3` block on `B` transposed.

Everything is over `ℝ` with exact entries. Proved here:

* `memQ_isGenerator`, `memQB_isGenerator`: both are generators;
* `memQ_exit`, `memQ_enter`: every `i ∈ B` has the exit row `(1, 2)` outside `B`, and every
  outside state enters `B` proportionally to the uniform weight (rates `1` from `3`, `2` from `4`);
* `memPi_pos`, `memPi_sum`, `memQ_stationary`, `memQB_stationary`: `π` is a positive
  probability vector with `π Q = 0` and `π Q^[B] = 0`;
* `memQB_ne_Q`, `memQB_ne_star`: `Q^[B] ≠ Q` and `Q^[B] ≠ Q*`;
* `memory_example_minors`: all thirty-two principal minors of `-Q^[B]` and `-Q` agree (the
  thirty-one nonempty ones, and the empty minor `1`).
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

noncomputable section

/-- The off-diagonal rates of the memoryless-block example. -/
def memOff : Matrix (Fin 5) (Fin 5) ℝ :=
  !![0, 2, 1, 1, 2; 1, 0, 2, 1, 2; 2, 1, 0, 1, 2; 1, 1, 1, 0, 1; 2, 2, 2, 4, 0]

/-- The generator `Q`: the off-diagonal rates, with the diagonal minus the row sum. -/
def memQ : Matrix (Fin 5) (Fin 5) ℝ :=
  fun i j => if i = j then -(∑ k, memOff i k) else memOff i j

/-- `Q^[B]`: `Q` with the `3 × 3` block on `B = {0,1,2}` transposed, `Q^[B]_ij = π_j Q_ji / π_i`
on `B` with `π` uniform on `B`. -/
def memQB : Matrix (Fin 5) (Fin 5) ℝ :=
  fun i j => if i.val < 3 ∧ j.val < 3 then memQ j i else memQ i j

/-- `Q` as an explicit matrix. -/
theorem memQ_eq : memQ =
    !![-6, 2, 1, 1, 2; 1, -6, 2, 1, 2; 2, 1, -6, 1, 2; 1, 1, 1, -4, 1; 2, 2, 2, 4, -10] := by
  ext i j
  fin_cases i <;> fin_cases j <;> simp [memQ, memOff, Fin.sum_univ_five] <;> norm_num

/-- `Q^[B]` as an explicit matrix. -/
theorem memQB_eq : memQB =
    !![-6, 1, 2, 1, 2; 2, -6, 1, 1, 2; 1, 2, -6, 1, 2; 1, 1, 1, -4, 1; 2, 2, 2, 4, -10] := by
  ext i j
  rw [memQB]
  fin_cases i <;> fin_cases j <;> simp [memQ_eq]

/-- The stationary law `π = (4, 4, 4, 6, 3)/21`. -/
def memPi : Fin 5 → ℝ := fun i => ![4, 4, 4, 6, 3] i / 21

theorem memQ_isGenerator : IsGenerator memQ := by
  rw [memQ_eq]
  refine ⟨fun i j hij => ?_, fun i => ?_⟩
  · fin_cases i <;> fin_cases j <;> simp at hij ⊢
  · fin_cases i <;> simp [Fin.sum_univ_five] <;> norm_num

theorem memQB_isGenerator : IsGenerator memQB := by
  rw [memQB_eq]
  refine ⟨fun i j hij => ?_, fun i => ?_⟩
  · fin_cases i <;> fin_cases j <;> simp at hij ⊢
  · fin_cases i <;> simp [Fin.sum_univ_five] <;> norm_num

/-- Every state of the block `B` has the same exit row outside `B`, `(Q_i3, Q_i4) = (1, 2)`. -/
theorem memQ_exit (i : Fin 5) (hi : i.val < 3) : memQ i 3 = 1 ∧ memQ i 4 = 2 := by
  rw [memQ_eq]
  fin_cases i <;> simp at hi ⊢

/-- Every outside state enters `B` at a rate that does not depend on the state of `B`:
`Q_3i = 1` and `Q_4i = 2`, that is `c_y w_i` with `w` uniform on `B`. -/
theorem memQ_enter (i : Fin 5) (hi : i.val < 3) : memQ 3 i = 1 ∧ memQ 4 i = 2 := by
  rw [memQ_eq]
  fin_cases i <;> simp at hi ⊢

theorem memPi_pos (i : Fin 5) : 0 < memPi i := by
  fin_cases i <;> simp [memPi]

theorem memPi_sum : ∑ i, memPi i = 1 := by
  simp [memPi, Fin.sum_univ_five]; norm_num

/-- `π Q = 0`. -/
theorem memQ_stationary : memPi ᵥ* memQ = 0 := by
  rw [memQ_eq]
  ext j
  fin_cases j <;> simp [vecMul, dotProduct, Fin.sum_univ_five, memPi] <;> norm_num

/-- `π Q^[B] = 0`. -/
theorem memQB_stationary : memPi ᵥ* memQB = 0 := by
  rw [memQB_eq]
  ext j
  fin_cases j <;> simp [vecMul, dotProduct, Fin.sum_univ_five, memPi] <;> norm_num

/-- `Q^[B] ≠ Q`: the entries `(0,1)` are `1` and `2`. -/
theorem memQB_ne_Q : memQB ≠ memQ := by
  intro h
  have := congrFun (congrFun h 0) 1
  rw [memQB_eq, memQ_eq] at this
  simp at this

/-- `Q^[B] ≠ Q*`: the entries `(0,3)` are `1` and `π₃ Q_30/π₀ = 3/2`. -/
theorem memQB_ne_star : memQB ≠ starMat memPi memQ := by
  intro h
  have := congrFun (congrFun h 0) 3
  rw [memQB_eq, starMat, memQ_eq] at this
  simp [memPi] at this
  norm_num at this

set_option maxHeartbeats 4000000 in
/-- The memoryless-block example: `Q^[B]` has all the principal minors of `-Q`. -/
theorem memory_example_minors : ∀ S : Finset (Fin 5), pminor (-memQB) S = pminor (-memQ) S := by
  rw [memQ_eq, memQB_eq]
  intro S
  fin_cases S
  all_goals rw [pminor_eq_det_piecewise, pminor_eq_det_piecewise, det_fin_five, det_fin_five]
  all_goals simp [det4Expr]
  all_goals norm_num

end

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/MemorylessLaw.lean <==
import Mathlib
import PaperC.C2.MemorylessExample5
import PaperC.C2.BlockReversalLaw

/-!
# Paper C2: the five-state example has the same composition law

Paper C2, Example `ex:five-state`, with `BlockReversalLaw`. For the
five-state generator `Q` of `MemorylessExample5` and `Q^[B]` (block `B = {0,1,2}` transposed),
the composition laws of the chains `I + hQ` and `I + hQ^[B]` from the start `π` agree for every
`N`, every `h` and every composition `n`, although `Q^[B] ≠ Q` and `Q^[B] ≠ Q*`.

* `memOffQB_eq`: off the diagonal, `Q^[B]` has the rates `aBlock B 1 (memOff)`;
* `memory_example_law`: `lawP π (aBlock B 1 memOff) q h N n = lawP π memOff q h N n`, with `q`
  the exit rates `-Q_ii`.
-/

namespace Kagey131.PaperC.C2

open Finset Kagey131.PaperC

noncomputable section

/-- The block `B = {0,1,2}` of the example. -/
def memB : Finset (Fin 5) := {0, 1, 2}

/-- Off the diagonal, `Q^[B]` has the rates `aBlock B 1 memOff`. -/
theorem memOffQB_eq (i j : Fin 5) (hij : i ≠ j) : aBlock memB (fun _ => 1) memOff i j = memQB i j := by
  rw [memQB_eq]
  fin_cases i <;> fin_cases j <;> simp_all [aBlock, memB, memOff]

/-- The composition law is the same for `Q` and for `Q^[B]`, for every `N`, `h` and `n`. -/
theorem memory_example_law (h : ℝ) (N : ℕ) (n : Fin 5 → ℕ) :
    lawP memPi (aBlock memB (fun _ => 1) memOff) (fun i => -memQ i i) h N n
      = lawP memPi memOff (fun i => -memQ i i) h N n := by
  refine lawP_aBlock memB (fun _ => 1) ![0, 0, 0, 1, 2] ![0, 0, 0, 1, 2] memPi (4 / 21) memOff _ h
    (fun _ _ => one_ne_zero) ?_ ?_ ?_ N n
  · intro i hi y hy
    simp only [memB, mem_insert, mem_singleton] at hi hy
    rcases hi with rfl | rfl | rfl <;> fin_cases y <;> simp_all [memOff]
  · intro y hy i hi
    simp only [memB, mem_insert, mem_singleton] at hi hy
    rcases hi with rfl | rfl | rfl <;> fin_cases y <;> simp_all [memOff]
  · intro i hi
    simp only [memB, mem_insert, mem_singleton] at hi
    rcases hi with rfl | rfl | rfl <;> simp [memPi]

end

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/MinorTools.lean <==
import Mathlib
import PaperC.PrincipalMinors

/-!
# Paper C2: tools for checking principal minors of explicit matrices

Support for the exact examples of Paper C2 (the `d = 4` example of the companion after
`rem:memoryless-ct`, and Example `ex:five-state`). A principal minor
`pminor A S` is a determinant over the subtype `S`, which is awkward to evaluate for an explicit
matrix. Proved here:

* `pminor_eq_det_piecewise`: `pminor A S` is the determinant of the full matrix whose rows
  outside `S` are replaced by the rows of the identity (from `Matrix.det_piecewise_one_eq_submatrix_det`);
* `det_fin_four`, `det_fin_five`: the expansion of a `4 × 4` determinant along the first row, and of a `5 × 5`
  determinant into `det4Expr` of its cofactors.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

/-- A principal minor is the determinant of the matrix with the rows outside `S` replaced by
the rows of the identity. -/
theorem pminor_eq_det_piecewise {n : Type*} [Fintype n] [DecidableEq n] {R : Type*} [CommRing R]
    (A : Matrix n n R) (S : Finset n) :
    pminor A S = det (Matrix.of fun i j => if i ∈ S then A i j else (1 : Matrix n n R) i j) := by
  rw [pminor, ← det_piecewise_one_eq_submatrix_det]
  congr 1; ext i j; simp only [Finset.piecewise, Matrix.row, Matrix.of_apply]; split_ifs <;> rfl

/-- The Laplace expansion of a `4 × 4` determinant along the first row. -/
theorem det_fin_four {R : Type*} [CommRing R] (A : Matrix (Fin 4) (Fin 4) R) : A.det =
    A 0 0 * (A 1 1 * (A 2 2 * A 3 3 - A 2 3 * A 3 2) - A 1 2 * (A 2 1 * A 3 3 - A 2 3 * A 3 1)
      + A 1 3 * (A 2 1 * A 3 2 - A 2 2 * A 3 1))
    - A 0 1 * (A 1 0 * (A 2 2 * A 3 3 - A 2 3 * A 3 2) - A 1 2 * (A 2 0 * A 3 3 - A 2 3 * A 3 0)
      + A 1 3 * (A 2 0 * A 3 2 - A 2 2 * A 3 0))
    + A 0 2 * (A 1 0 * (A 2 1 * A 3 3 - A 2 3 * A 3 1) - A 1 1 * (A 2 0 * A 3 3 - A 2 3 * A 3 0)
      + A 1 3 * (A 2 0 * A 3 1 - A 2 1 * A 3 0))
    - A 0 3 * (A 1 0 * (A 2 1 * A 3 2 - A 2 2 * A 3 1) - A 1 1 * (A 2 0 * A 3 2 - A 2 2 * A 3 0)
      + A 1 2 * (A 2 0 * A 3 1 - A 2 1 * A 3 0)) := by
  simp [Matrix.det_succ_row_zero, Fin.sum_univ_succ, Fin.succAbove]
  ring

/-- The `4 × 4` determinant polynomial, as a function of the entries. -/
def det4Expr {R : Type*} [CommRing R] (A : Fin 4 → Fin 4 → R) : R :=
    A 0 0 * (A 1 1 * (A 2 2 * A 3 3 - A 2 3 * A 3 2) - A 1 2 * (A 2 1 * A 3 3 - A 2 3 * A 3 1)
      + A 1 3 * (A 2 1 * A 3 2 - A 2 2 * A 3 1))
    - A 0 1 * (A 1 0 * (A 2 2 * A 3 3 - A 2 3 * A 3 2) - A 1 2 * (A 2 0 * A 3 3 - A 2 3 * A 3 0)
      + A 1 3 * (A 2 0 * A 3 2 - A 2 2 * A 3 0))
    + A 0 2 * (A 1 0 * (A 2 1 * A 3 3 - A 2 3 * A 3 1) - A 1 1 * (A 2 0 * A 3 3 - A 2 3 * A 3 0)
      + A 1 3 * (A 2 0 * A 3 1 - A 2 1 * A 3 0))
    - A 0 3 * (A 1 0 * (A 2 1 * A 3 2 - A 2 2 * A 3 1) - A 1 1 * (A 2 0 * A 3 2 - A 2 2 * A 3 0)
      + A 1 2 * (A 2 0 * A 3 1 - A 2 1 * A 3 0))

/-- The Laplace expansion of a `5 × 5` determinant along the first row, in terms of `det4Expr`. -/
theorem det_fin_five {R : Type*} [CommRing R] (A : Matrix (Fin 5) (Fin 5) R) : A.det =
    A 0 0 * det4Expr (fun i j => A i.succ (![1, 2, 3, 4] j))
    - A 0 1 * det4Expr (fun i j => A i.succ (![0, 2, 3, 4] j))
    + A 0 2 * det4Expr (fun i j => A i.succ (![0, 1, 3, 4] j))
    - A 0 3 * det4Expr (fun i j => A i.succ (![0, 1, 2, 4] j))
    + A 0 4 * det4Expr (fun i j => A i.succ (![0, 1, 2, 3] j)) := by
  rw [det_succ_row_zero]
  simp only [Fin.sum_univ_succ, Fin.sum_univ_zero, add_zero]
  have h : ∀ j : Fin 5, (A.submatrix Fin.succ j.succAbove).det =
      det4Expr (fun i k => A i.succ (j.succAbove k)) := fun j => by
    rw [det_fin_four]; rfl
  simp only [h]
  simp [det4Expr, Fin.succAbove, Fin.lt_def]
  ring

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/MomentFiberMatrix.lean <==
import Mathlib
import PaperC.C2.MomentFiberOnlyIf

/-!
# The second-moment fiber, "only if": the matrix form

Companion note `c2/research/second_moment_fiber_unitary.tex`, Theorem `thm:moment-fiber`, "only if".

`moment_fiber_only_if_matrix` transfers `MomentFiberOnlyIf.moment_fiber_only_if_poly` to matrices
by `Matrix.toLpLin 2 2` (`= toEuclideanLin`): if `S` is symmetric, `K`, `K'` are antisymmetric and
`K' S^j K' = K S^j K` for all `j`, then there is an orthogonal matrix `U` commuting with `S` with
`K' = U K` and `U K U = K`.
-/

namespace Kagey131.PaperC.C2

open Matrix Polynomial

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

local notation "T" => (Matrix.toLpLinAlgEquiv (R := ℝ) (n := ι) 2)

theorem T_adjoint (A : Matrix ι ι ℝ) : LinearMap.adjoint (T A) = T Aᵀ := by
  have := Matrix.toEuclideanLin_conjTranspose_eq_adjoint A
  rw [Matrix.conjTranspose_eq_transpose_of_trivial] at this
  exact this.symm

theorem T_symm_inner {A : Matrix ι ι ℝ} (hA : Aᵀ = A) (x y : EuclideanSpace ℝ ι) :
    inner ℝ (T A x) y = inner ℝ x (T A y) := by
  rw [← LinearMap.adjoint_inner_left, T_adjoint, hA]

theorem T_anti_inner {A : Matrix ι ι ℝ} (hA : Aᵀ = -A) (x y : EuclideanSpace ℝ ι) :
    inner ℝ (T A x) y = -inner ℝ x (T A y) := by
  have : inner ℝ (T A x) y = inner ℝ x (T Aᵀ y) := by
    rw [← T_adjoint, LinearMap.adjoint_inner_right]
  rw [this, hA, map_neg]; simp

/-- **`thm:moment-fiber`, "only if", in matrix form.** -/
theorem moment_fiber_only_if_matrix {S K K' : Matrix ι ι ℝ} (hS : Sᵀ = S) (hK : Kᵀ = -K)
    (hK' : K'ᵀ = -K') (H : ∀ j : ℕ, K' * S ^ j * K' = K * S ^ j * K) :
    ∃ U : Matrix ι ι ℝ, Uᵀ * U = 1 ∧ U * S = S * U ∧ K' = U * K ∧ U * K * U = K := by
  have Hp : ∀ p : ℝ[X], K' * aeval S p * K' = K * aeval S p * K := by
    intro p
    induction p using Polynomial.induction_on' with
    | add p q hp hq => simp only [map_add, mul_add, add_mul, hp, hq]
    | monomial n a =>
      simp only [aeval_monomial, Algebra.algebraMap_eq_smul_one]
      have := H n
      rw [show (a • (1 : Matrix ι ι ℝ)) * S ^ n = a • S ^ n by rw [smul_mul_assoc, one_mul]]
      rw [Matrix.mul_smul, Matrix.smul_mul, Matrix.mul_smul, Matrix.smul_mul, this]
  have Hl : ∀ (p : ℝ[X]) (x : EuclideanSpace ℝ ι),
      T K' (aeval (T S) p (T K' x)) = T K (aeval (T S) p (T K x)) := by
    intro p x
    rw [Polynomial.aeval_algHom_apply]
    have := congrArg (fun A => T A x) (Hp p)
    simpa [map_mul] using this
  obtain ⟨U, h1, h2, h3⟩ := moment_fiber_only_if_poly (S := T S) (K := T K) (K' := T K')
    (fun x y => T_symm_inner hS x y) (fun x y => T_anti_inner hK x y)
    (fun x y => T_anti_inner hK' x y) Hl

  let Um : Matrix ι ι ℝ := (Matrix.toLpLin 2 2).symm (U : EuclideanSpace ℝ ι →ₗ[ℝ] EuclideanSpace ℝ ι)
  have hTU : ∀ x, T Um x = U x := fun x => by
    have : Matrix.toLpLin 2 2 Um = (U : EuclideanSpace ℝ ι →ₗ[ℝ] EuclideanSpace ℝ ι) :=
      LinearEquiv.apply_symm_apply _ _
    exact LinearMap.congr_fun this x
  have hinj : Function.Injective T := (Matrix.toLpLinAlgEquiv (R := ℝ) (n := ι) 2).injective
  refine ⟨Um, ?_, ?_, ?_, ?_⟩
  · apply hinj
    rw [map_mul, ← T_adjoint, map_one]
    ext x : 1
    apply ext_inner_left ℝ
    intro y
    rw [Module.End.mul_apply, LinearMap.adjoint_inner_right, hTU, hTU, Module.End.one_apply,
      LinearIsometryEquiv.inner_map_map]
  · apply hinj
    rw [map_mul, map_mul]
    ext x : 1
    rw [Module.End.mul_apply, Module.End.mul_apply, hTU, hTU]
    exact h1 x
  · apply hinj
    rw [map_mul]
    ext x : 1
    rw [Module.End.mul_apply, hTU]
    exact h2 x
  · apply hinj
    rw [map_mul, map_mul]
    ext x : 1
    rw [Module.End.mul_apply, Module.End.mul_apply, hTU, hTU]
    exact h3 x

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/MomentFiberOnlyIf.lean <==
import Mathlib

/-!
# The second-moment fiber: the "only if" half

Companion note `c2/research/second_moment_fiber_unitary.tex`, Theorem `thm:moment-fiber`, "only if".

The statement is made on an abstract finite-dimensional real inner product space `V`; for the
matrices of the note take `V = EuclideanSpace ℝ ι` and `toEuclideanLin`. The spectral theorem for
the symmetric operator `S` is Mathlib's `LinearMap.IsSymmetric.diagonalization` (an isometry
`D : V ≃ₗᵢ PiLp 2 (eigenspaces of S)`), so it is not a hypothesis.

* `exists_isometry_of_norm_eq`: if `T, T' : W → E` satisfy `‖T x‖ = ‖T' x‖`, there is an orthogonal
  map `U` of the finite-dimensional space `E` with `U ∘ T = T'` (the extension of the isometry
  `T x ↦ T' x` from `range T`, `LinearIsometry.extend`);
* `moment_fiber_only_if`: let `S` be symmetric and `K`, `K'` antisymmetric operators such that
  for every eigenspace `E_μ` of `S` the components of `K x` and `K' x` in `E_μ` have the same norm
  (`‖P_μ K x‖ = ‖P_μ K' x‖`, which is `K' P_μ K' = K P_μ K` since `‖P_μ K x‖² = -⟨x, K P_μ K x⟩`).
  Then there is an orthogonal `U` commuting with `S`, with `K' = U K` and `U K U = K`.

`moment_fiber_only_if_poly` passes from the polynomial identities `K' p(S) K' = K p(S) K` (all polynomials `p`, equivalently the powers `S^j` of `smf_backward`) to the projection condition: `diag_aeval` and `proj_sq_eq` (each `P_μ` is a polynomial in `S` by Lagrange interpolation). The matrix form (`toEuclideanLin`) is not written out.
-/

namespace Kagey131.PaperC.C2

open Module.End

/-- An isometry extending `T x ↦ T' x`. -/
theorem exists_isometry_of_norm_eq {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [FiniteDimensional ℝ E] {W : Type*} [AddCommGroup W] [Module ℝ W] (T T' : W →ₗ[ℝ] E)
    (h : ∀ x, ‖T x‖ = ‖T' x‖) : ∃ U : E ≃ₗᵢ[ℝ] E, ∀ x, U (T x) = T' x := by
  have hker : LinearMap.ker T ≤ LinearMap.ker T' := by
    intro x hx
    have h0 : ‖T x‖ = 0 := by rw [LinearMap.mem_ker.mp hx]; simp
    rw [LinearMap.mem_ker]
    have := h x
    rw [h0] at this
    exact norm_eq_zero.mp this.symm
  let T'' : (W ⧸ LinearMap.ker T) →ₗ[ℝ] E := (LinearMap.ker T).liftQ T' hker
  let φ0 : LinearMap.range T →ₗ[ℝ] E := T'' ∘ₗ (T.quotKerEquivRange.symm : _ →ₗ[ℝ] _)
  have hφ0 : ∀ x (hx : T x ∈ LinearMap.range T), φ0 ⟨T x, hx⟩ = T' x := by
    intro x hx
    simp only [φ0, LinearMap.comp_apply, LinearEquiv.coe_coe]
    rw [LinearMap.quotKerEquivRange_symm_apply_image T x hx]
    simp [T'']
  let φ : LinearMap.range T →ₗᵢ[ℝ] E :=
    { φ0 with
      norm_map' := by
        rintro ⟨r, x, rfl⟩
        show ‖φ0 ⟨T x, ⟨x, rfl⟩⟩‖ = ‖T x‖
        rw [hφ0 x ⟨x, rfl⟩, h x] }
  let U0 : E →ₗᵢ[ℝ] E := φ.extend
  refine ⟨U0.toLinearIsometryEquiv rfl, fun x => ?_⟩
  have := LinearIsometry.extend_apply φ ⟨T x, ⟨x, rfl⟩⟩
  show U0 (T x) = T' x
  rw [show U0 (T x) = φ ⟨T x, ⟨x, rfl⟩⟩ from this]
  exact hφ0 x ⟨x, rfl⟩

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- **`thm:moment-fiber`, "only if".** -/
theorem moment_fiber_only_if {S K K' : V →ₗ[ℝ] V} (hS : S.IsSymmetric)
    (hK : ∀ x y, inner ℝ (K x) y = -inner ℝ x (K y))
    (hK' : ∀ x y, inner ℝ (K' x) y = -inner ℝ x (K' y))
    (H : ∀ (μ : Module.End.Eigenvalues S) (x : V),
      ‖hS.diagonalization (K x) μ‖ = ‖hS.diagonalization (K' x) μ‖) :
    ∃ U : V ≃ₗᵢ[ℝ] V, (∀ x, U (S x) = S (U x)) ∧ (∀ x, K' x = U (K x)) ∧
      (∀ x, U (K (U x)) = K x) := by
  classical
  let D := hS.diagonalization
  let Tc : ∀ (μ : Module.End.Eigenvalues S), V →ₗ[ℝ] eigenspace S (μ : ℝ) := fun μ =>
    { toFun := fun x => D (K x) μ
      map_add' := fun x y => by simp
      map_smul' := fun c x => by simp }
  let Tc' : ∀ (μ : Module.End.Eigenvalues S), V →ₗ[ℝ] eigenspace S (μ : ℝ) := fun μ =>
    { toFun := fun x => D (K' x) μ
      map_add' := fun x y => by simp
      map_smul' := fun c x => by simp }
  have hU : ∀ μ : Module.End.Eigenvalues S, ∃ Uμ : eigenspace S (μ : ℝ) ≃ₗᵢ[ℝ] eigenspace S (μ : ℝ),
      ∀ x, Uμ (D (K x) μ) = D (K' x) μ := fun μ =>
    exists_isometry_of_norm_eq (Tc μ) (Tc' μ) (fun x => H μ x)
  choose Uc hUc using hU
  let U : V ≃ₗᵢ[ℝ] V :=
    D.trans ((LinearIsometryEquiv.piLpCongrRight 2 Uc).trans D.symm)
  have hDU : ∀ v μ, D (U v) μ = Uc μ (D v μ) := by
    intro v μ
    simp [U]
  have hKU : ∀ x, K' x = U (K x) := by
    intro x
    apply D.injective
    ext μ
    rw [hDU, hUc μ x]
  refine ⟨U, fun x => ?_, hKU, fun x => ?_⟩
  · apply D.injective
    ext μ
    rw [hDU, hS.diagonalization_apply_self_apply, map_smul, ← hDU, hS.diagonalization_apply_self_apply]
  · apply ext_inner_right ℝ
    intro y
    have h1 : inner ℝ (U (K (U x))) y = inner ℝ (K' (U x)) y := by rw [hKU (U x)]
    rw [h1, hK', hKU y, LinearIsometryEquiv.inner_map_map, hK]

open Polynomial in
/-- A polynomial in `S` acts on the `μ`-component of the spectral decomposition by its value at `μ`. -/
theorem diag_aeval {S : V →ₗ[ℝ] V} (hS : S.IsSymmetric) (p : ℝ[X]) (v : V)
    (μ : Module.End.Eigenvalues S) :
    hS.diagonalization (aeval S p v) μ = p.eval (μ : ℝ) • hS.diagonalization v μ := by
  induction p using Polynomial.induction_on' with
  | add p q hp hq => simp [add_smul, hp, hq]
  | monomial n a =>
    have hn : ∀ n : ℕ, hS.diagonalization ((S ^ n) v) μ = (μ : ℝ) ^ n • hS.diagonalization v μ := by
      intro n
      induction n with
      | zero => simp
      | succ n ih =>
        rw [pow_succ', Module.End.mul_apply, hS.diagonalization_apply_self_apply, ih, smul_smul,
          pow_succ']
    simp only [aeval_monomial, Module.End.smul_def, eval_monomial, Algebra.algebraMap_eq_smul_one]
    rw [show (a • (1 : Module.End ℝ V)) * S ^ n = a • S ^ n by rw [smul_mul_assoc, one_mul]]
    simp [hn, smul_smul]

open Polynomial in
/-- The squared norm of the `μ`-component is the quadratic form of a polynomial in `S`
(the projection `P_μ` is a polynomial in `S`, by Lagrange interpolation). -/
theorem proj_sq_eq {S : V →ₗ[ℝ] V} (hS : S.IsSymmetric) (μ : Module.End.Eigenvalues S) :
    ∃ q : ℝ[X], ∀ y : V, ‖hS.diagonalization y μ‖ ^ 2 = inner ℝ y (aeval S q y) := by
  classical
  let q : ℝ[X] := Lagrange.interpolate Finset.univ (fun ν : Module.End.Eigenvalues S => (ν : ℝ))
    (fun ν => if ν = μ then 1 else 0)
  have hinj : Set.InjOn (fun ν : Module.End.Eigenvalues S => (ν : ℝ)) ((Finset.univ : Finset (Module.End.Eigenvalues S)) : Set _) := by
    intro a _ b _ hab
    exact Subtype.ext hab
  have hq : ∀ ν : Module.End.Eigenvalues S, q.eval (ν : ℝ) = if ν = μ then 1 else 0 := fun ν =>
    Lagrange.eval_interpolate_at_node _ hinj (Finset.mem_univ ν)
  refine ⟨q, fun y => ?_⟩
  set D := hS.diagonalization
  rw [← D.inner_map_map y (aeval S q y), PiLp.inner_apply]
  rw [Finset.sum_eq_single μ]
  · rw [diag_aeval, hq]; simp [real_inner_self_eq_norm_sq, real_inner_comm]
    rw [real_inner_comm, real_inner_self_eq_norm_sq]
  · intro ν _ hν
    rw [diag_aeval, hq, if_neg hν]; simp
  · intro h; exact absurd (Finset.mem_univ μ) h

/-- **`thm:moment-fiber`, "only if", from the polynomial identities.** If `K' p(S) K' = K p(S) K`
for every polynomial `p` (equivalently, for the powers `S^j`, as in `smf_backward`), then the
conclusion of `moment_fiber_only_if` holds. -/
theorem moment_fiber_only_if_poly {S K K' : V →ₗ[ℝ] V} (hS : S.IsSymmetric)
    (hK : ∀ x y, inner ℝ (K x) y = -inner ℝ x (K y))
    (hK' : ∀ x y, inner ℝ (K' x) y = -inner ℝ x (K' y))
    (H : ∀ (p : Polynomial ℝ) (x : V), K' (Polynomial.aeval S p (K' x)) = K (Polynomial.aeval S p (K x))) :
    ∃ U : V ≃ₗᵢ[ℝ] V, (∀ x, U (S x) = S (U x)) ∧ (∀ x, K' x = U (K x)) ∧
      (∀ x, U (K (U x)) = K x) := by
  refine moment_fiber_only_if hS hK hK' (fun μ x => ?_)
  obtain ⟨q, hq⟩ := proj_sq_eq hS μ
  have h1 := hq (K x)
  have h2 := hq (K' x)
  have key : ‖hS.diagonalization (K x) μ‖ ^ 2 = ‖hS.diagonalization (K' x) μ‖ ^ 2 := by
    rw [h1, h2, hK x, hK' x, H q x]
  exact (sq_eq_sq₀ (norm_nonneg _) (norm_nonneg _)).mp key

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/OneN.lean <==
import Mathlib
import PaperC.ChainLaw
import PaperC.GeneratorFiber
import PaperC.C2.TimeReversal

/-!
# Paper C2: one fixed `N`

Not in the paper (the count law at one `N`; the remark was cut).

* `sum_choose_weighted`: the counting identity `∑_r (N - r) C(r,k) = C(N+1, k+2)` used in the
  second-moment formula `E_π[nnᵀ] = N²D + ∑_k h^k C(N+1,k+2) Σ_k`;
* `lawP_two_symm`: at `N = 2` the composition law from a start `π` depends on the off-diagonal
  rates only through the exit rates and the symmetrized products `π_i a_ij + π_j a_ji`;
* `circ`, `circQ`: three states with the uniform stationary law, `Q_k = S + kC` with `S`
  symmetric and `C` the unit circulation on the 3-cycle;
* `circQ_isGenerator`: `Q_k` is a generator for `|k| < 1` when the off-diagonal entries of `S`
  are at least `1`;
* `circQ_law_two`: the law at `N = 2` does not depend on `k`, for any `h`;
* `circQ_star`: `Q_k* = Q_{-k}`;
* `circQ_ne`, `circQ_ne_star`: for `|k| ≠ |k'|` the generators `Q_k` and `Q_{k'}` are neither
  equal nor time reversals of each other.
-/

namespace Kagey131.PaperC.C2

open Finset Matrix Kagey131.PaperC

/-- The hockey-stick identity `∑_{r ≤ N} C(r,k) = C(N+1, k+1)`. -/
theorem sum_range_choose_hockey (N k : ℕ) :
    ∑ r ∈ range (N + 1), r.choose k = (N + 1).choose (k + 1) := by
  induction N with
  | zero =>
    cases k with
    | zero => simp
    | succ k => simp [Nat.choose_eq_zero_of_lt (by omega : 1 < k + 1 + 1)]
  | succ N ih =>
    rw [sum_range_succ, ih]
    rw [show N + 1 + 1 = (N + 1) + 1 from rfl, Nat.choose_succ_succ' (N + 1) k]
    ring

/-- `∑_{r=0}^N (N - r) C(r,k) = C(N+1, k+2)`. -/
theorem sum_choose_weighted (N k : ℕ) :
    ∑ r ∈ range (N + 1), (N - r) * r.choose k = (N + 1).choose (k + 2) := by
  induction N with
  | zero => simp [Nat.choose_eq_zero_of_lt (by omega : 1 < k + 2)]
  | succ N ih =>
    have h1 : ∑ r ∈ range (N + 1 + 1), (N + 1 - r) * r.choose k
        = ∑ r ∈ range (N + 1), (N + 1 - r) * r.choose k := by
      rw [sum_range_succ]; simp
    have h2 : ∑ r ∈ range (N + 1), (N + 1 - r) * r.choose k
        = ∑ r ∈ range (N + 1), (N - r) * r.choose k + ∑ r ∈ range (N + 1), r.choose k := by
      rw [← sum_add_distrib]
      refine sum_congr rfl fun r hr => ?_
      have : r ≤ N := by have := mem_range.mp hr; omega
      have : N + 1 - r = (N - r) + 1 := by omega
      rw [this]; ring
    rw [h1, h2, ih, sum_range_choose_hockey]
    rw [Nat.choose_succ_succ' (N + 1) (k + 1)]
    ring

variable {d : ℕ}

noncomputable section

/-- The weight of a path of length `2` and of its reverse. -/
theorem wordWt_two (π : Fin d → ℝ) (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ)
    (x y : Fin d) : wordWt π a q h [x, y] = π x * stepP a q h x y := by
  simp [wordWt, chainWt]

/-- At `N = 2` the composition law depends on the rates only through the exit rates and the
symmetrized products `π_i a_ij + π_j a_ji`. -/
theorem lawP_two_symm (π : Fin d → ℝ) (a a' : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ)
    (hsym : ∀ x y, x ≠ y → π x * a x y + π y * a y x = π x * a' x y + π y * a' y x)
    (n : Fin d → ℕ) : lawP π a q h 2 n = lawP π a' q h 2 n := by
  have hrev : ∀ b : Fin d → Fin d → ℝ,
      ∑ w ∈ (words d 2).filter (fun w => occ w = n), wordWt π b q h w
        = ∑ w ∈ (words d 2).filter (fun w => occ w = n), wordWt π b q h w.reverse := by
    intro b
    refine Finset.sum_nbij' List.reverse List.reverse ?_ ?_ ?_ ?_ ?_
    · intro w hw
      simp only [mem_filter, mem_words] at hw ⊢
      refine ⟨by simpa using hw.1, ?_⟩
      rw [← hw.2]; funext i; simp [occ]
    · intro w hw
      simp only [mem_filter, mem_words] at hw ⊢
      refine ⟨by simpa using hw.1, ?_⟩
      rw [← hw.2]; funext i; simp [occ]
    · intro w _; simp
    · intro w _; simp
    · intro w _; simp
  have key : ∀ w ∈ (words d 2).filter (fun w => occ w = n),
      wordWt π a q h w + wordWt π a q h w.reverse
        = wordWt π a' q h w + wordWt π a' q h w.reverse := by
    intro w hw
    have hl : w.length = 2 := mem_words.mp (mem_filter.mp hw).1
    match w, hl with
    | [x, y], _ =>
      simp only [List.reverse_cons, List.reverse_nil, List.nil_append, List.cons_append,
        wordWt_two]
      by_cases hxy : x = y
      · subst hxy; simp [stepP]
      · simp only [stepP, hxy, Ne.symm hxy, if_false]
        have := hsym x y hxy
        linear_combination h * this
  unfold lawP
  have e1 := hrev a
  have e2 := hrev a'
  have : (2 : ℝ) * ∑ w ∈ (words d 2).filter (fun w => occ w = n), wordWt π a q h w
      = (2 : ℝ) * ∑ w ∈ (words d 2).filter (fun w => occ w = n), wordWt π a' q h w := by
    calc (2 : ℝ) * ∑ w ∈ (words d 2).filter (fun w => occ w = n), wordWt π a q h w
        = ∑ w ∈ (words d 2).filter (fun w => occ w = n),
            (wordWt π a q h w + wordWt π a q h w.reverse) := by
          rw [sum_add_distrib, ← e1]; ring
      _ = ∑ w ∈ (words d 2).filter (fun w => occ w = n),
            (wordWt π a' q h w + wordWt π a' q h w.reverse) := sum_congr rfl key
      _ = _ := by rw [sum_add_distrib, ← e2]; ring
  linarith

/-- The unit circulation on the 3-cycle `0 → 1 → 2 → 0`. -/
def circ : Matrix (Fin 3) (Fin 3) ℝ := !![0, 1, -1; -1, 0, 1; 1, -1, 0]

/-- `Q_k = S + k C` for a symmetric matrix `s` of off-diagonal rates, with zero row sums. -/
def circQ (s : Matrix (Fin 3) (Fin 3) ℝ) (k : ℝ) : Matrix (Fin 3) (Fin 3) ℝ :=
  Matrix.of fun i j =>
    if i = j then -(∑ l ∈ univ.erase i, (s i l + k * circ i l)) else s i j + k * circ i j

/-- The uniform stationary law. -/
def unif3 : Fin 3 → ℝ := fun _ => 1 / 3

/-- The exit rates `∑_{l ≠ i} s_il`, which do not depend on `k`. -/
def circExit (s : Matrix (Fin 3) (Fin 3) ℝ) : Fin 3 → ℝ := fun i => ∑ l ∈ univ.erase i, s i l

theorem circ_rowsum (i : Fin 3) : ∑ l ∈ univ.erase i, circ i l = 0 := by
  fin_cases i <;> simp [circ, Finset.sum_erase_eq_sub, Fin.sum_univ_three]

theorem circQ_exit (s : Matrix (Fin 3) (Fin 3) ℝ) (k : ℝ) (i : Fin 3) :
    -circQ s k i i = circExit s i := by
  simp only [circQ, of_apply, if_true, circExit, neg_neg]
  rw [sum_add_distrib, ← mul_sum, circ_rowsum, mul_zero, add_zero]

/-- `Q_k` is a generator for `|k| < 1` when the off-diagonal entries of `s` are at least `1`. -/
theorem circQ_isGenerator (s : Matrix (Fin 3) (Fin 3) ℝ) (hs : ∀ i j, i ≠ j → 1 ≤ s i j)
    {k : ℝ} (hk : |k| < 1) : IsGenerator (circQ s k) := by
  refine ⟨fun i j hij => ?_, fun i => ?_⟩
  · simp only [circQ, of_apply, hij, if_false]
    have h1 := hs i j hij
    have h2 : |circ i j| ≤ 1 := by
      fin_cases i <;> fin_cases j <;> simp [circ] at hij ⊢
    have h3 : -1 < k * circ i j := by
      have : |k * circ i j| ≤ |k| := by
        rw [abs_mul]; exact mul_le_of_le_one_right (abs_nonneg _) h2
      have := neg_abs_le (k * circ i j)
      linarith
    linarith
  · rw [← sum_erase_add _ _ (mem_univ i)]
    have h1 : ∀ j ∈ univ.erase i, circQ s k i j = s i j + k * circ i j := fun j hj => by
      simp [circQ, Ne.symm (mem_erase.mp hj).1]
    rw [sum_congr rfl h1]
    have h2 : circQ s k i i = -(∑ l ∈ univ.erase i, (s i l + k * circ i l)) := by simp [circQ]
    rw [h2]; ring

/-- The symmetrized products are independent of `k` when `s` is symmetric. -/
theorem circQ_sym (s : Matrix (Fin 3) (Fin 3) ℝ) (hs : ∀ i j, s i j = s j i) (k k' : ℝ)
    (x y : Fin 3) (hxy : x ≠ y) :
    unif3 x * circQ s k x y + unif3 y * circQ s k y x
      = unif3 x * circQ s k' x y + unif3 y * circQ s k' y x := by
  have h1 : circ y x = -circ x y := by fin_cases x <;> fin_cases y <;> simp [circ] at hxy ⊢
  simp [unif3, circQ, hxy, Ne.symm hxy, h1, hs y x]
  ring

/-- The law at `N = 2` from the uniform stationary law does not depend on
`k`, for any `h`. -/
theorem circQ_law_two (s : Matrix (Fin 3) (Fin 3) ℝ) (hs : ∀ i j, s i j = s j i) (k k' h : ℝ)
    (n : Fin 3 → ℕ) :
    lawP unif3 (fun i j => circQ s k i j) (circExit s) h 2 n
      = lawP unif3 (fun i j => circQ s k' i j) (circExit s) h 2 n :=
  lawP_two_symm unif3 _ _ _ h (fun x y hxy => circQ_sym s hs k k' x y hxy) n

/-- The time reversal of `Q_k` with respect to the uniform law is `Q_{-k}`. -/
theorem circQ_star (s : Matrix (Fin 3) (Fin 3) ℝ) (hs : ∀ i j, s i j = s j i) (k : ℝ) :
    starMat unif3 (circQ s k) = circQ s (-k) := by
  ext i j
  by_cases hij : i = j
  · subst hij
    have e1 := circQ_exit s k i
    have e2 := circQ_exit s (-k) i
    simp [starMat, unif3]
    linarith
  · have h1 : circ j i = -circ i j := by
      fin_cases i <;> fin_cases j <;> simp [circ] at hij ⊢
    simp [starMat, unif3, circQ, hij, Ne.symm hij, h1, hs j i]
    ring

/-- Different values of `k` give different generators. -/
theorem circQ_ne (s : Matrix (Fin 3) (Fin 3) ℝ) {k k' : ℝ} (hk : k ≠ k') :
    circQ s k' ≠ circQ s k := by
  intro h
  have := congrFun (congrFun h 0) 1
  simp [circQ, circ] at this
  exact hk this.symm

/-- For `k' ≠ -k`, `Q_{k'}` is not the time reversal of `Q_k`. -/
theorem circQ_ne_star (s : Matrix (Fin 3) (Fin 3) ℝ) (hs : ∀ i j, s i j = s j i) {k k' : ℝ}
    (hk : k' ≠ -k) : circQ s k' ≠ starMat unif3 (circQ s k) := by
  rw [circQ_star s hs]
  exact circQ_ne s (fun h => hk h.symm)

end

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/OneTimeCore.lean <==
import Mathlib
import PaperC.C2.ResultantGraph
import PaperC.GeneratorFiber

/-!
# Paper C2: the algebraic core of "one time determines every time"

Paper C2 (`c2/sec_exactlaw.tex`), Theorem `thm:one-horizon`, Steps 5 and 6, built on Lemma
`lem:graph` (`C2.ResultantGraph`). The analytic Steps 1 to 4 (the Laplace transform at one time,
the leading eigenvalue along a ray, and the transcendence of the exponential of a nonconstant
algebraic function) are not formalized. They give the hypothesis of `one_time_core`: two
eigenvalue branches `θ`, `θ'` of `Q - W` and `Q' - W` that differ by a constant `c` on an open set.

**Hypotheses standing in for classical theorems.** The irreducibility of `𝒫(s, w) =
det(sI - Q + W)` over `ℂ` (`lem:RF-irreducible`, Al Ahmadieh's Lemma 5.1) is the hypothesis
`hirr`. That every eigenvalue of a generator has real part at most `0` is proved here for real
eigenvalues (`real_eig_nonpos`), which is all that Step 5 uses.

* `Pmv Q`: the polynomial `𝒫` in `s` over `ℂ[w]`, the characteristic polynomial of `Q - diag w`;
  `evalAt_Pmv` evaluates it at `(θ(w), w)`;
* `shift_eq`: Step 5, from `𝒫'(θ + c, w) = 0` on an open set to `𝒫'(s + c, w) = 𝒫(s, w)`;
* `real_eig_nonpos`, `shift_const_zero`: Step 5, `c = 0` from the real parts of the spectra;
* `numerator_eq`: Step 6, two numerators of degree `< d` that agree on the graph are equal;
* `one_time_core`: Steps 5 and 6 together for the polynomials.

What is not here: the degree bound `deg_s μ adj(sI - Q + W) 1 < d` for the numerators (a hypothesis
of `numerator_eq`), and the extraction of the principal minors from the identity of polynomials
`𝒫' = 𝒫` (the coefficients of the multiaffine polynomial are the minors, see `PrincipalMinors`).
-/

namespace Kagey131.PaperC.C2

open Polynomial Matrix Kagey131.PaperC

section Poly

variable {σ : Type*} [Finite σ]

/-- Evaluation commutes with the shift of the variable. -/
theorem evalAt_comp_shift (θ : (σ → ℝ) → ℂ) (w : σ → ℝ) (P : (MvPolynomial σ ℂ)[X]) (c : ℂ) :
    evalAt θ w (P.comp (X + C (MvPolynomial.C c))) = evalAt (fun w' => θ w' + c) w P := by
  unfold evalAt
  simp only [RingHom.comp_apply, coe_evalRingHom, coe_mapRingHom]
  rw [Polynomial.map_comp]
  simp [eval_comp, add_comm]

/-- **Step 5, the shift.** If `P` is monic irreducible, `P'` monic of the same degree, and
`P'(θ + c) = 0` on the graph of `θ`, then `P'(s + c) = P(s)`. -/
theorem shift_eq {P P' : (MvPolynomial σ ℂ)[X]} (hirr : Irreducible P) (hm : P.Monic)
    (hm' : P'.Monic) (hd : 0 < P.natDegree) (hdeg : P'.natDegree = P.natDegree) (c : ℂ)
    (U : Set (σ → ℝ)) (hU : IsOpen U) (hne : U.Nonempty) (θ : (σ → ℝ) → ℂ)
    (hP : ∀ w ∈ U, evalAt θ w P = 0)
    (hP' : ∀ w ∈ U, evalAt (fun w' => θ w' + c) w P' = 0) :
    P'.comp (X + C (MvPolynomial.C c)) = P := by
  have hq : (X + C (MvPolynomial.C c) : (MvPolynomial σ ℂ)[X]).Monic := monic_X_add_C _
  have hqd : (X + C (MvPolynomial.C c) : (MvPolynomial σ ℂ)[X]).natDegree = 1 := natDegree_X_add_C _
  have hm'' : (P'.comp (X + C (MvPolynomial.C c))).Monic := hm'.comp hq (by rw [hqd]; norm_num)
  have hdeg'' : (P'.comp (X + C (MvPolynomial.C c))).natDegree = P.natDegree := by
    rw [natDegree_comp, hqd, hdeg, mul_one]
  have hdvd : P ∣ P'.comp (X + C (MvPolynomial.C c)) :=
    graph_dvd hirr hm hd U hU hne θ hP (fun w hw => by rw [evalAt_comp_shift]; exact hP' w hw)
  exact eq_of_monic_of_dvd_of_natDegree_le hm hm'' hdvd hdeg''.le

/-- **Step 6.** Two numerators of degree below `d` that vanish together on the graph of the
eigenvalue branch of the irreducible monic `P` of degree `d` are equal. -/
theorem numerator_eq {P N N' : (MvPolynomial σ ℂ)[X]} (hirr : Irreducible P) (hm : P.Monic)
    (hd : 0 < P.natDegree) (hN : N.natDegree < P.natDegree) (hN' : N'.natDegree < P.natDegree)
    (U : Set (σ → ℝ)) (hU : IsOpen U) (hne : U.Nonempty) (θ : (σ → ℝ) → ℂ)
    (hP : ∀ w ∈ U, evalAt θ w P = 0) (hNN : ∀ w ∈ U, evalAt θ w N = evalAt θ w N') :
    N = N' := by
  have hdvd : P ∣ N - N' :=
    graph_dvd hirr hm hd U hU hne θ hP (fun w hw => by rw [map_sub, hNN w hw, sub_self])
  have hlt : (N - N').natDegree < P.natDegree :=
    lt_of_le_of_lt (natDegree_sub_le _ _) (max_lt hN hN')
  exact sub_eq_zero.mp (eq_zero_of_dvd_of_natDegree_lt hdvd hlt)

end Poly

section Gen

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- A real eigenvalue of a generator is at most `0`. -/
theorem real_eig_nonpos {Q : Matrix ι ι ℝ} (hQ : IsGenerator Q) {v : ι → ℝ} (hv : v ≠ 0) {c : ℝ}
    (hc : Q *ᵥ v = c • v) : c ≤ 0 := by
  obtain ⟨k, hk⟩ : ∃ k, v k ≠ 0 := by
    by_contra h; push_neg at h; exact hv (funext h)
  have hne : (Finset.univ : Finset ι).Nonempty := ⟨k, Finset.mem_univ k⟩
  obtain ⟨i, -, hi⟩ := Finset.exists_max_image Finset.univ (fun j => |v j|) hne
  have hipos : 0 < |v i| := lt_of_lt_of_le (abs_pos.mpr hk) (hi k (Finset.mem_univ k))
  have e1 : ∑ j, Q i j * v j = c * v i := by
    have := congrFun hc i
    simpa [mulVec, dotProduct] using this
  have e2 : (c - Q i i) * v i = ∑ j ∈ Finset.univ.erase i, Q i j * v j := by
    rw [← Finset.add_sum_erase _ _ (Finset.mem_univ i)] at e1
    linarith
  have e3 : ∑ j ∈ Finset.univ.erase i, Q i j = - Q i i := by
    have := hQ.2 i
    rw [← Finset.add_sum_erase _ _ (Finset.mem_univ i)] at this
    linarith
  have e4 : |(c - Q i i) * v i| ≤ ∑ j ∈ Finset.univ.erase i, Q i j * |v i| := by
    rw [e2]
    refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun j hj => ?_)
    have hji : j ≠ i := (Finset.mem_erase.mp hj).1
    rw [abs_mul, abs_of_nonneg (hQ.1 i j hji.symm)]
    exact mul_le_mul_of_nonneg_left (hi j (Finset.mem_univ j)) (hQ.1 i j hji.symm)
  rw [← Finset.sum_mul, e3, abs_mul] at e4
  have e5 : |c - Q i i| ≤ - Q i i := le_of_mul_le_mul_right e4 hipos
  have := le_abs_self (c - Q i i)
  linarith

/-- A generator has the eigenvalue `0`. -/
theorem generator_charpoly_zero [Nonempty ι] {Q : Matrix ι ι ℝ} (hQ : IsGenerator Q) :
    Q.charpoly.eval 0 = 0 := by
  rw [Matrix.eval_charpoly]
  apply (exists_mulVec_eq_zero_iff).mp
  refine ⟨fun _ => 1, ?_, ?_⟩
  · intro h
    obtain ⟨i⟩ := ‹Nonempty ι›
    have := congrFun h i
    simp at this
  · ext i
    have := hQ.2 i
    simp [sub_mulVec, mulVec, dotProduct, this]

/-- A real root of the characteristic polynomial is the eigenvalue of a real eigenvector. -/
theorem eig_of_charpoly_zero {Q : Matrix ι ι ℝ} {t : ℝ} (h : Q.charpoly.eval t = 0) :
    ∃ v : ι → ℝ, v ≠ 0 ∧ Q *ᵥ v = t • v := by
  rw [Matrix.eval_charpoly] at h
  obtain ⟨v, hv, hv0⟩ := (exists_mulVec_eq_zero_iff).mpr h
  refine ⟨v, hv, ?_⟩
  have : t • v - Q *ᵥ v = 0 := by
    rw [← hv0]; ext i; simp [sub_mulVec, mulVec_diagonal, Matrix.scalar_apply]
  exact (sub_eq_zero.mp this).symm

theorem eval_real_charpoly (M : Matrix ι ι ℝ) (t : ℝ) :
    (M.map Complex.ofReal).charpoly.eval (t : ℂ) = ((M.charpoly.eval t : ℝ) : ℂ) := by
  have := Matrix.charpoly_map M Complex.ofRealHom
  have h2 : (M.map Complex.ofReal).charpoly = M.charpoly.map Complex.ofRealHom := this
  rw [h2, Polynomial.eval_map]
  exact Polynomial.eval₂_at_apply Complex.ofRealHom t

/-- The ring map `ℝ → ℂ[w]`. -/
noncomputable def realToMv (ι : Type*) : ℝ →+* MvPolynomial ι ℂ :=
  (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ).comp Complex.ofRealHom

/-- The polynomial `𝒫(s, w) = det(sI - Q + diag w)` in `s` over `ℂ[w]`. -/
noncomputable def Pmv (Q : Matrix ι ι ℝ) : (MvPolynomial ι ℂ)[X] :=
  (Q.map (realToMv ι) - diagonal (fun i => (MvPolynomial.X i : MvPolynomial ι ℂ))).charpoly

theorem evalAt_Pmv (Q : Matrix ι ι ℝ) (θ : (ι → ℝ) → ℂ) (w : ι → ℝ) :
    evalAt θ w (Pmv Q) =
      (((Q.map Complex.ofReal) - diagonal (fun i => (w i : ℂ))).charpoly).eval (θ w) := by
  unfold evalAt Pmv
  simp only [RingHom.comp_apply, coe_evalRingHom, coe_mapRingHom]
  rw [← Matrix.charpoly_map]
  congr 2
  ext i j
  by_cases h : i = j
  · subst h; simp [realToMv]
  · simp [h, realToMv]

/-- The shift identity in real terms. -/
theorem shift_real {Q Q' : Matrix ι ι ℝ} (c : ℝ)
    (h : (Pmv Q').comp (X + C (MvPolynomial.C (c : ℂ))) = Pmv Q) (s : ℝ) :
    Q'.charpoly.eval (s + c) = Q.charpoly.eval s := by
  have := congrArg (evalAt (fun _ : ι → ℝ => (s : ℂ)) 0) h
  rw [evalAt_comp_shift, evalAt_Pmv, evalAt_Pmv] at this
  simp only [Pi.zero_apply, Complex.ofReal_zero, diagonal_zero, sub_zero] at this
  have e1 := eval_real_charpoly Q' (s + c)
  have e2 := eval_real_charpoly Q s
  push_cast at e1
  rw [e1, e2] at this
  exact_mod_cast this

/-- **Step 5, `c = 0`.** If the characteristic polynomials of two generators differ by a real
shift `c`, the shift is `0`. -/
theorem shift_const_zero [Nonempty ι] {Q Q' : Matrix ι ι ℝ} (hQ : IsGenerator Q)
    (hQ' : IsGenerator Q') (c : ℝ) (h : ∀ s : ℝ, Q'.charpoly.eval (s + c) = Q.charpoly.eval s) :
    c = 0 := by
  have h1 : Q'.charpoly.eval c = 0 := by
    have := h 0
    rw [zero_add] at this
    rw [this, generator_charpoly_zero hQ]
  have h2 : Q.charpoly.eval (-c) = 0 := by
    have := h (-c)
    rw [neg_add_cancel, generator_charpoly_zero hQ'] at this
    exact this.symm
  obtain ⟨v, hv, hv'⟩ := eig_of_charpoly_zero h1
  obtain ⟨u, hu, hu'⟩ := eig_of_charpoly_zero h2
  have a1 := real_eig_nonpos hQ' hv hv'
  have a2 := real_eig_nonpos hQ hu hu'
  linarith

/-- **Steps 5 and 6 of `thm:one-horizon`, the polynomial part.** If `𝒫 = det(sI - Q + W)` is
irreducible, and the eigenvalue branches `θ` of `Q - W` and `θ + c` of `Q' - W` exist on an open
set, then `c = 0` and `𝒫' = 𝒫`. -/
theorem one_time_core [Nonempty ι] {Q Q' : Matrix ι ι ℝ} (hQ : IsGenerator Q)
    (hQ' : IsGenerator Q') (hirr : Irreducible (Pmv Q)) (U : Set (ι → ℝ)) (hU : IsOpen U)
    (hne : U.Nonempty) (θ : (ι → ℝ) → ℂ) (c : ℝ)
    (hθ : ∀ w ∈ U, ((Q.map Complex.ofReal - diagonal (fun i => (w i : ℂ))).charpoly).IsRoot (θ w))
    (hθ' : ∀ w ∈ U,
      ((Q'.map Complex.ofReal - diagonal (fun i => (w i : ℂ))).charpoly).IsRoot (θ w + c)) :
    c = 0 ∧ Pmv Q' = Pmv Q := by
  have hmd : (Pmv Q).Monic := Matrix.charpoly_monic _
  have hmd' : (Pmv Q').Monic := Matrix.charpoly_monic _
  have hd : 0 < (Pmv Q).natDegree := by
    unfold Pmv; rw [Matrix.charpoly_natDegree_eq_dim]; exact Fintype.card_pos
  have hdeg : (Pmv Q').natDegree = (Pmv Q).natDegree := by
    unfold Pmv; simp
  have hsh := shift_eq hirr hmd hmd' hd hdeg (c : ℂ) U hU hne θ
    (fun w hw => by rw [evalAt_Pmv]; exact hθ w hw)
    (fun w hw => by rw [evalAt_Pmv]; exact hθ' w hw)
  have hc : c = 0 := shift_const_zero hQ hQ' c (shift_real c hsh)
  refine ⟨hc, ?_⟩
  rw [← hsh, hc]
  simp

end Gen

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/OverlapBlocks.lean <==
import Mathlib
import PaperC.C2.BalancedSides
import PaperC.C2.StationaryFiber

/-!
# Paper C2: overlapping memoryless blocks (`lem:overlap`, Lemma 4.15)

Paper C2 (`c2/sec_exactlaw.tex`), Lemma `lem:overlap`.

Let `B`, `B'` be memoryless blocks of a generator `Q` with stationary vector `π > 0` that overlap:
they meet and neither contains the other. Write `A = B ∩ B'`, `X = B \ B'`, `Y = B' \ B`. Two states
of `B ∪ B'` lie in the same part when they agree on membership in `B` and in `B'`.

* `MemEnt`, `Memoryless.ent`, `memoryless_of_ent`: the entrywise form of a memoryless block (the
  exit rates from `B` do not depend on the state of `B`, the entry rates are proportional to `π`),
  and the converse for an irreducible generator;
* `flux_out_zero`, `sum_factor_zero`: the flux out of a set equals the flux into it, derived from
  `πQ = 0` and `Q 1 = 0`;
* `overlap_sigma` (the first claim): there is `σ ≥ 0` with `q_ij = σ π_j` for `i`, `j` in different
  parts; the flux balances of `X` and of `Y` give the equality of the two constants;
* `overlap_flux_zero`: `Φ_ij = 0` for such `i`, `j`;
* `overlap_union_memoryless`: every union `P` of parts with `2 ≤ |P| ≤ d - 1` is a memoryless
  block (irreducibility gives the positive exit rate).
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The entrywise form of a memoryless block. -/
structure MemEnt (Q : Matrix ι ι ℝ) (π : ι → ℝ) (B : Finset ι) : Prop where
  out : ∀ i ∈ B, ∀ i' ∈ B, ∀ y ∉ B, Q i y = Q i' y
  inn : ∀ y ∉ B, ∀ i ∈ B, ∀ i' ∈ B, Q y i * π i' = Q y i' * π i

section Ent

variable {Q : Matrix ι ι ℝ} {π : ι → ℝ} {B : Finset ι} {κ : ℝ} {ν c : ι → ℝ}

theorem Memoryless.ent (h : Memoryless Q π B κ ν c) : MemEnt Q π B where
  out i hi i' hi' y hy := by rw [h.out i hi y hy, h.out i' hi' y hy]
  inn y hy i hi i' hi' := by
    rw [h.inn y hy i hi, h.inn y hy i' hi']; ring

/-- An entrywise memoryless set of an irreducible generator is a memoryless block. -/
theorem memoryless_of_ent (hpos : ∀ i, 0 < π i) (hgen : IsGenerator Q)
    (hstat : ∀ j, ∑ i, π i * Q i j = 0) (hirr : CutIrreducible Q) (hB : B.Nonempty)
    (hne : B ≠ univ) (h : MemEnt Q π B) : ∃ κ ν c, Memoryless Q π B κ ν c := by
  obtain ⟨i0, hi0⟩ := hB
  have hnn : ∀ y ∈ Bᶜ, 0 ≤ Q i0 y := fun y hy =>
    hgen.1 i0 y (fun e => (mem_compl.mp hy) (e ▸ hi0))
  obtain ⟨i1, hi1, j1, hj1, hnz⟩ := hirr B ⟨i0, hi0⟩ hne
  have hκ : 0 < ∑ y ∈ Bᶜ, Q i0 y := by
    have h3 : Q i1 j1 = Q i0 j1 := h.out i1 hi1 i0 hi0 j1 hj1
    have hpos' : 0 < Q i0 j1 := by
      have := hgen.1 i1 j1 (fun e => hj1 (e ▸ hi1))
      rw [← h3]; exact lt_of_le_of_ne this (Ne.symm hnz)
    exact lt_of_lt_of_le hpos' (Finset.single_le_sum (f := fun y => Q i0 y) hnn
      (mem_compl.mpr hj1))
  have hp := (hpos i0).ne'
  have hS : (∑ j ∈ B, π j) ≠ 0 := (Finset.sum_pos (fun j _ => hpos j) ⟨i0, hi0⟩).ne'
  refine ⟨∑ y ∈ Bᶜ, Q i0 y, fun y => Q i0 y / ∑ y ∈ Bᶜ, Q i0 y,
    fun y => (∑ j ∈ B, π j) * Q y i0 / π i0, hpos, hgen, hstat, ?_, ?_, ?_, ⟨i0, hi0⟩⟩
  · intro i hi y hy
    rw [h.out i hi i0 hi0 y hy]; field_simp
  · rw [← Finset.sum_div]; exact div_self hκ.ne'
  · intro y hy i hi
    have e := h.inn y hy i hi i0 hi0
    have e' : Q y i = Q y i0 * π i / π i0 := by rw [eq_div_iff hp]; exact e
    rw [e']; field_simp

end Ent

section Flux

variable {Q : Matrix ι ι ℝ} {π : ι → ℝ}

/-- The flux out of a set vanishes: `∑_{i ∈ S} ∑_{j ∉ S} Φ_ij = 0`. -/
theorem flux_out_zero (hgen : IsGenerator Q) (hstat : ∀ j, ∑ i, π i * Q i j = 0)
    (S : Finset ι) : ∑ i ∈ S, ∑ j ∈ Sᶜ, (π i * Q i j - π j * Q j i) = 0 := by
  have h1 : ∀ i, ∑ j, (π i * Q i j - π j * Q j i) = 0 := by
    intro i
    rw [Finset.sum_sub_distrib, ← Finset.mul_sum, hgen.2 i, hstat i]; simp
  have h2 : ∑ i ∈ S, ∑ j, (π i * Q i j - π j * Q j i) = 0 :=
    Finset.sum_eq_zero fun i _ => h1 i
  have h3 : ∀ i, ∑ j, (π i * Q i j - π j * Q j i) =
      ∑ j ∈ S, (π i * Q i j - π j * Q j i) + ∑ j ∈ Sᶜ, (π i * Q i j - π j * Q j i) :=
    fun i => (Finset.sum_add_sum_compl S _).symm
  have h4 : ∑ i ∈ S, ∑ j ∈ S, (π i * Q i j - π j * Q j i) = 0 := by
    have : ∑ i ∈ S, ∑ j ∈ S, (π i * Q i j - π j * Q j i) =
        - ∑ i ∈ S, ∑ j ∈ S, (π i * Q i j - π j * Q j i) := by
      conv_lhs => rw [Finset.sum_comm]
      rw [← Finset.sum_neg_distrib]
      refine Finset.sum_congr rfl fun j _ => ?_
      rw [← Finset.sum_neg_distrib]
      refine Finset.sum_congr rfl fun i _ => ?_
      ring
    linarith
  simp only [h3, Finset.sum_add_distrib] at h2
  linarith

/-- If `Φ_ij = π_i ψ_j` for `i ∈ S`, `j ∉ S`, and `π(S) > 0`, then `∑_{j ∉ S} ψ_j = 0`. -/
theorem sum_factor_zero (hgen : IsGenerator Q) (hstat : ∀ j, ∑ i, π i * Q i j = 0)
    {S : Finset ι} (hS : 0 < ∑ i ∈ S, π i) (ψ : ι → ℝ)
    (hψ : ∀ i ∈ S, ∀ j ∉ S, π i * Q i j - π j * Q j i = π i * ψ j) :
    ∑ j ∈ Sᶜ, ψ j = 0 := by
  have h := flux_out_zero hgen hstat S
  have : ∑ i ∈ S, ∑ j ∈ Sᶜ, (π i * Q i j - π j * Q j i) = (∑ i ∈ S, π i) * ∑ j ∈ Sᶜ, ψ j := by
    rw [Finset.sum_mul]
    refine Finset.sum_congr rfl fun i hi => ?_
    rw [Finset.mul_sum]
    exact Finset.sum_congr rfl fun j hj => hψ i hi j (mem_compl.mp hj)
  rw [this] at h
  rcases mul_eq_zero.mp h with h | h
  · exact absurd h hS.ne'
  · exact h

end Flux

section Overlap

variable {Q : Matrix ι ι ℝ} {π : ι → ℝ} {B B' : Finset ι}

/-- The constant `σ` of `lem:overlap`, from the entrywise form, for chosen states
`a0 ∈ A`, `x0 ∈ X`, `y0 ∈ Y`. -/
theorem overlap_sigma_ent (hpos : ∀ i, 0 < π i) (hgen : IsGenerator Q)
    (hstat : ∀ j, ∑ i, π i * Q i j = 0) (h1 : MemEnt Q π B) (h2 : MemEnt Q π B')
    {a0 x0 y0 : ι} (ha : a0 ∈ B) (ha' : a0 ∈ B') (hx : x0 ∈ B) (hx' : x0 ∉ B')
    (hy : y0 ∈ B') (hy' : y0 ∉ B) :
    ∃ σ : ℝ, 0 ≤ σ ∧ ∀ i j, i ∈ B ∪ B' → j ∈ B ∪ B' →
      ¬ ((i ∈ B ↔ j ∈ B) ∧ (i ∈ B' ↔ j ∈ B')) → Q i j = σ * π j := by
  have hp : ∀ i, π i ≠ 0 := fun i => (hpos i).ne'
  set σ' := Q x0 y0 / π y0 with hσ'
  set σ := Q y0 x0 / π x0 with hσ
  -- F1: X → Y
  have F1 : ∀ x, x ∈ B → x ∉ B' → ∀ y, y ∈ B' → y ∉ B → Q x y = σ' * π y := by
    intro x hxB hxB' y hyB' hyB
    have e1 := h1.out x hxB x0 hx y hyB
    have e2 := h2.inn x hxB' y hyB' y0 hy
    have e3 := h1.out x hxB x0 hx y0 hy'
    rw [e1, e3] at e2
    rw [hσ', e1]; field_simp [hp y0]; linear_combination e2
  -- F2: Y → X
  have F2 : ∀ y, y ∈ B' → y ∉ B → ∀ x, x ∈ B → x ∉ B' → Q y x = σ * π x := by
    intro y hyB' hyB x hxB hxB'
    have e1 := h2.out y hyB' y0 hy x hxB'
    have e2 := h1.inn y hyB x hxB x0 hx
    have e3 := h2.out y hyB' y0 hy x0 hx'
    rw [e1, e3] at e2
    rw [hσ, e1]; field_simp [hp x0]; linear_combination e2
  -- F3: X → A
  have F3 : ∀ x, x ∈ B → x ∉ B' → ∀ a, a ∈ B → a ∈ B' → Q x a = σ' * π a := by
    intro x hxB hxB' a haB haB'
    have e2 := h2.inn x hxB' a haB' y0 hy
    rw [F1 x hxB hxB' y0 hy hy'] at e2
    have := hp y0
    apply mul_right_cancel₀ this
    linear_combination e2
  -- F4: Y → A
  have F4 : ∀ y, y ∈ B' → y ∉ B → ∀ a, a ∈ B → a ∈ B' → Q y a = σ * π a := by
    intro y hyB' hyB a haB haB'
    have e2 := h1.inn y hyB a haB x0 hx
    rw [F2 y hyB' hyB x0 hx hx'] at e2
    have := hp x0
    apply mul_right_cancel₀ this
    linear_combination e2
  -- F5: A → X
  have F5 : ∀ a, a ∈ B → a ∈ B' → ∀ x, x ∈ B → x ∉ B' → Q a x = σ * π x := by
    intro a haB haB' x hxB hxB'
    rw [h2.out a haB' y0 hy x hxB']
    exact F2 y0 hy hy' x hxB hxB'
  -- F6: A → Y
  have F6 : ∀ a, a ∈ B → a ∈ B' → ∀ y, y ∈ B' → y ∉ B → Q a y = σ' * π y := by
    intro a haB haB' y hyB' hyB
    rw [h1.out a haB x0 hx y hyB]
    exact F1 x0 hx hx' y hyB' hyB
  -- the two constants agree
  have hXpos : 0 < ∑ i ∈ B \ B', π i :=
    Finset.sum_pos (fun i _ => hpos i) ⟨x0, mem_sdiff.mpr ⟨hx, hx'⟩⟩
  have hYpos : 0 < ∑ i ∈ B' \ B, π i :=
    Finset.sum_pos (fun i _ => hpos i) ⟨y0, mem_sdiff.mpr ⟨hy, hy'⟩⟩
  let e : ι → ℝ := fun j => Q a0 j - π j * Q j a0 / π a0
  have eqX := sum_factor_zero hgen hstat hXpos
    (fun j => if j ∈ B ∪ B' then (σ' - σ) * π j else e j) (by
      intro i hi j hj
      have hiB := (mem_sdiff.mp hi).1
      have hiB' := (mem_sdiff.mp hi).2
      by_cases hjU : j ∈ B ∪ B'
      · simp only [hjU, if_true]
        by_cases hjB : j ∈ B
        · have hjB' : j ∈ B' := by
            by_contra hcon; exact hj (mem_sdiff.mpr ⟨hjB, hcon⟩)
          rw [F3 i hiB hiB' j hjB hjB', F5 j hjB hjB' i hiB hiB']; ring
        · have hjB' : j ∈ B' := (mem_union.mp hjU).resolve_left hjB
          rw [F1 i hiB hiB' j hjB' hjB, F2 j hjB' hjB i hiB hiB']; ring
      · simp only [hjU, if_false, e]
        have hjB : j ∉ B := fun h => hjU (mem_union_left _ h)
        have e1 := h1.out i hiB a0 ha j hjB
        have e2 := h1.inn j hjB i hiB a0 ha
        have e2' : Q j i = Q j a0 * π i / π a0 := by rw [eq_div_iff (hp a0)]; exact e2
        rw [e1, e2']
        have := hp a0
        field_simp <;> ring)
  have eqY := sum_factor_zero hgen hstat hYpos
    (fun j => if j ∈ B ∪ B' then (σ - σ') * π j else e j) (by
      intro i hi j hj
      have hiB' := (mem_sdiff.mp hi).1
      have hiB := (mem_sdiff.mp hi).2
      by_cases hjU : j ∈ B ∪ B'
      · simp only [hjU, if_true]
        by_cases hjB : j ∈ B
        · by_cases hjB' : j ∈ B'
          · rw [F4 i hiB' hiB j hjB hjB', F6 j hjB hjB' i hiB' hiB]; ring
          · rw [F2 i hiB' hiB j hjB hjB', F1 j hjB hjB' i hiB' hiB]; ring
        · have hjB' : j ∈ B' := (mem_union.mp hjU).resolve_left hjB
          exact absurd (mem_sdiff.mpr ⟨hjB', hjB⟩) hj
      · simp only [hjU, if_false, e]
        have hjB' : j ∉ B' := fun h => hjU (mem_union_right _ h)
        have e1 := h2.out i hiB' a0 ha' j hjB'
        have e2 := h2.inn j hjB' i hiB' a0 ha'
        have e2' : Q j i = Q j a0 * π i / π a0 := by rw [eq_div_iff (hp a0)]; exact e2
        rw [e1, e2']
        have := hp a0
        field_simp <;> ring)
  have hsum : ∀ (S : Finset ι) (f : ι → ℝ), ∑ j ∈ Sᶜ, f j = ∑ j, (if j ∈ S then 0 else f j) := by
    intro S f
    rw [← Finset.sum_add_sum_compl S (fun j => if j ∈ S then 0 else f j)]
    rw [Finset.sum_eq_zero (s := S) (by intro j hj; simp [hj])]
    simp only [zero_add]
    exact Finset.sum_congr rfl (fun j hj => by simp [mem_compl.mp hj])
  rw [hsum] at eqX eqY
  have hdiff : ∑ j, ((if j ∈ B \ B' then 0 else
        (if j ∈ B ∪ B' then (σ' - σ) * π j else e j)) -
      (if j ∈ B' \ B then 0 else (if j ∈ B ∪ B' then (σ - σ') * π j else e j))) = 0 := by
    rw [Finset.sum_sub_distrib, eqX, eqY]; ring
  have hpt : ∀ j, ((if j ∈ B \ B' then 0 else
        (if j ∈ B ∪ B' then (σ' - σ) * π j else e j)) -
      (if j ∈ B' \ B then 0 else (if j ∈ B ∪ B' then (σ - σ') * π j else e j))) =
      (σ' - σ) * (π j * (if j ∈ B then 1 else 0) + π j * (if j ∈ B' then 1 else 0)) := by
    intro j
    by_cases jB : j ∈ B <;> by_cases jB' : j ∈ B' <;> simp [jB, jB', mem_sdiff] <;> ring
  simp only [hpt] at hdiff
  have hsB : ∑ j, (σ' - σ) * (π j * (if j ∈ B then 1 else 0) + π j * (if j ∈ B' then 1 else 0)) =
      (σ' - σ) * (∑ j ∈ B, π j + ∑ j ∈ B', π j) := by
    rw [← Finset.mul_sum, Finset.sum_add_distrib]
    simp [Finset.sum_ite_mem]
  rw [hsB] at hdiff
  have hBpos : 0 < ∑ j ∈ B, π j + ∑ j ∈ B', π j :=
    add_pos (Finset.sum_pos (fun i _ => hpos i) ⟨a0, ha⟩)
      (Finset.sum_pos (fun i _ => hpos i) ⟨a0, ha'⟩)
  have hs : σ' = σ := by
    rcases mul_eq_zero.mp hdiff with h | h
    · linarith
    · exact absurd h hBpos.ne'
  simp only [hs] at F1 F3 F6
  refine ⟨σ, ?_, ?_⟩
  · have : 0 ≤ Q y0 x0 := hgen.1 y0 x0 (fun e => hx' (e ▸ hy))
    exact div_nonneg this (hpos x0).le
  · intro i j hi hj hnot
    by_cases iB : i ∈ B <;> by_cases iB' : i ∈ B' <;> by_cases jB : j ∈ B <;>
      by_cases jB' : j ∈ B' <;>
      first
      | (exfalso; simp [iB, iB'] at hi; done)
      | (exfalso; simp [jB, jB'] at hj; done)
      | (exfalso; apply hnot; simp [iB, iB', jB, jB']; done)
      | exact F3 i iB iB' j jB jB'
      | exact F1 i iB iB' j jB' jB
      | exact F5 i iB iB' j jB jB'
      | exact F6 i iB iB' j jB' jB
      | exact F4 i iB' iB j jB jB'
      | exact F2 i iB' iB j jB jB'

/-- **`lem:overlap`, the constant `σ`.** For memoryless blocks `B`, `B'` of a generator with
stationary vector `π > 0` that overlap (they meet, and neither contains the other), there is
`σ ≥ 0` with `q_ij = σ π_j` for `i`, `j` in different parts of `{A, X, Y}`. -/
theorem overlap_sigma {κ κ' : ℝ} {ν ν' c c' : ι → ℝ}
    (h1 : Memoryless Q π B κ ν c) (h2 : Memoryless Q π B' κ' ν' c')
    (hmeet : (B ∩ B').Nonempty) (hBB' : ¬ B ⊆ B') (hB'B : ¬ B' ⊆ B) :
    ∃ σ : ℝ, 0 ≤ σ ∧ ∀ i j, i ∈ B ∪ B' → j ∈ B ∪ B' →
      ¬ ((i ∈ B ↔ j ∈ B) ∧ (i ∈ B' ↔ j ∈ B')) → Q i j = σ * π j := by
  obtain ⟨a0, ha0⟩ := hmeet
  obtain ⟨x0, hx0B, hx0⟩ := Finset.not_subset.mp hBB'
  obtain ⟨y0, hy0B', hy0⟩ := Finset.not_subset.mp hB'B
  exact overlap_sigma_ent h1.pos h1.gen h1.stat h1.ent h2.ent (mem_inter.mp ha0).1
    (mem_inter.mp ha0).2 hx0B hx0 hy0B' hy0

/-- **`lem:overlap`, `Φ_ij = 0`.** The net flux vanishes between different parts. -/
theorem overlap_flux_zero {κ κ' : ℝ} {ν ν' c c' : ι → ℝ}
    (h1 : Memoryless Q π B κ ν c) (h2 : Memoryless Q π B' κ' ν' c')
    (hmeet : (B ∩ B').Nonempty) (hBB' : ¬ B ⊆ B') (hB'B : ¬ B' ⊆ B)
    {i j : ι} (hi : i ∈ B ∪ B') (hj : j ∈ B ∪ B')
    (hnot : ¬ ((i ∈ B ↔ j ∈ B) ∧ (i ∈ B' ↔ j ∈ B'))) :
    π i * Q i j - π j * Q j i = 0 := by
  obtain ⟨σ, -, hσ⟩ := overlap_sigma h1 h2 hmeet hBB' hB'B
  have hnot' : ¬ ((j ∈ B ↔ i ∈ B) ∧ (j ∈ B' ↔ i ∈ B')) := fun e => hnot ⟨e.1.symm, e.2.symm⟩
  rw [hσ i j hi hj hnot, hσ j i hj hi hnot']; ring

/-- **`lem:overlap`, the unions.** A union `P` of parts (a subset of `B ∪ B'` that contains the
whole part of each of its states) with `2 ≤ |P| ≤ d - 1` is a memoryless block of an irreducible
generator. -/
theorem overlap_union_memoryless {κ κ' : ℝ} {ν ν' c c' : ι → ℝ}
    (h1 : Memoryless Q π B κ ν c) (h2 : Memoryless Q π B' κ' ν' c')
    (hmeet : (B ∩ B').Nonempty) (hBB' : ¬ B ⊆ B') (hB'B : ¬ B' ⊆ B)
    (hirr : CutIrreducible Q) {P : Finset ι} (hPU : P ⊆ B ∪ B')
    (hsat : ∀ i ∈ P, ∀ j ∈ B ∪ B', ((i ∈ B ↔ j ∈ B) ∧ (i ∈ B' ↔ j ∈ B')) → j ∈ P)
    (hP2 : 2 ≤ P.card) (hPd : P.card < Fintype.card ι) :
    ∃ κ'' ν'' c'', Memoryless Q π P κ'' ν'' c'' := by
  obtain ⟨σ, -, hσ⟩ := overlap_sigma h1 h2 hmeet hBB' hB'B
  obtain ⟨a0, ha0⟩ := hmeet
  have ha : a0 ∈ B := (mem_inter.mp ha0).1
  have ha' : a0 ∈ B' := (mem_inter.mp ha0).2
  have hp : ∀ i, π i ≠ 0 := fun i => (h1.pos i).ne'
  have hZout : ∀ i ∈ B ∪ B', ∀ z, z ∉ B ∪ B' → Q i z = Q a0 z := by
    intro i hi z hz
    have hzB : z ∉ B := fun e => hz (mem_union_left _ e)
    have hzB' : z ∉ B' := fun e => hz (mem_union_right _ e)
    rcases mem_union.mp hi with hi | hi
    · exact h1.ent.out i hi a0 ha z hzB
    · exact h2.ent.out i hi a0 ha' z hzB'
  have hZin : ∀ i ∈ B ∪ B', ∀ z, z ∉ B ∪ B' → Q z i * π a0 = Q z a0 * π i := by
    intro i hi z hz
    have hzB : z ∉ B := fun e => hz (mem_union_left _ e)
    have hzB' : z ∉ B' := fun e => hz (mem_union_right _ e)
    rcases mem_union.mp hi with hi | hi
    · exact h1.ent.inn z hzB i hi a0 ha
    · exact h2.ent.inn z hzB' i hi a0 ha'
  have hPne : P.Nonempty := by
    rw [← Finset.card_pos]; omega
  have hPuniv : P ≠ univ := by
    intro e; rw [e] at hPd; simp at hPd
  refine memoryless_of_ent h1.pos h1.gen h1.stat hirr hPne hPuniv ⟨?_, ?_⟩
  · intro i hi i' hi' y hy
    by_cases hyU : y ∈ B ∪ B'
    · have n1 : ¬ ((i ∈ B ↔ y ∈ B) ∧ (i ∈ B' ↔ y ∈ B')) := fun e => hy (hsat i hi y hyU e)
      have n2 : ¬ ((i' ∈ B ↔ y ∈ B) ∧ (i' ∈ B' ↔ y ∈ B')) := fun e => hy (hsat i' hi' y hyU e)
      rw [hσ i y (hPU hi) hyU n1, hσ i' y (hPU hi') hyU n2]
    · rw [hZout i (hPU hi) y hyU, hZout i' (hPU hi') y hyU]
  · intro y hy i hi i' hi'
    by_cases hyU : y ∈ B ∪ B'
    · have n1 : ¬ ((i ∈ B ↔ y ∈ B) ∧ (i ∈ B' ↔ y ∈ B')) := fun e => hy (hsat i hi y hyU e)
      have n2 : ¬ ((i' ∈ B ↔ y ∈ B) ∧ (i' ∈ B' ↔ y ∈ B')) := fun e => hy (hsat i' hi' y hyU e)
      have n1' : ¬ ((y ∈ B ↔ i ∈ B) ∧ (y ∈ B' ↔ i ∈ B')) := fun e => n1 ⟨e.1.symm, e.2.symm⟩
      have n2' : ¬ ((y ∈ B ↔ i' ∈ B) ∧ (y ∈ B' ↔ i' ∈ B')) := fun e => n2 ⟨e.1.symm, e.2.symm⟩
      rw [hσ y i hyU (hPU hi) n1', hσ y i' hyU (hPU hi') n2']; ring
    · have e1 := hZin i (hPU hi) y hyU
      have e2 := hZin i' (hPU hi') y hyU
      apply mul_right_cancel₀ (hp a0)
      linear_combination (π i') * e1 - (π i) * e2

end Overlap

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/PathReversal.lean <==
import Mathlib
import PaperC.ChainLaw
import PaperC.C2.TimeReversal

/-!
# Paper C2: path reversal from the stationary start

Paper C2 (`c2/sec_exactlaw.tex`), the use of path reversal in the proof of `thm:hiding`. With the start `π`, the law of the
composition of the chain of `PaperC.ChainLaw` is the same under `Q` and under the time reversal
`Q*`, for every `N` and every step `h`, and so is the weighted law.

The chain has off-diagonal rates `a`, exit rates `q` and transition matrix
`P(x,x) = 1 - h q_x`, `P(x,y) = h a_xy` (`stepP`). The time reversal has the same exit rates and
the off-diagonal rates `aRev π a i j = π_j a_ji / π_i`, that is `P* = D_π⁻¹ Pᵀ D_π`.

* `aRev_eq_starMat`: for a matrix `Q` with off-diagonal part `a`, `aRev` is `Q*` off the diagonal;
* `aRev_exit`: if `π_x q_x = ∑_{y ≠ x} π_y a_yx` (stationarity of `π`), the exit rates of the
  reversed chain are again `q`, so `P*` is stochastic when `P` is (`sum_stepP` of `ChainLaw`);
* `wordWt_reverse`: `π_{x_1} ∏ P(x_t, x_{t+1}) = π_{x_N} ∏ P*(x_{t+1}, x_t)`, that is
  `wordWt π (aRev π a) q h w.reverse = wordWt π a q h w`, for every `π > 0`; stationarity of `π`
  is not needed for the identity, only for `P*` to be stochastic;
* `lawP_aRev`: the law of the composition from the start `π` is the same under `a` and `aRev π a`,
  for every `N` and `h`;
* `lawP_aRev_weighted`: the same for the law weighted by any function of the counts, such as
  `e^{T v·n/N}`.
-/

namespace Kagey131.PaperC.C2

open Finset Kagey131.PaperC

variable {d : ℕ}

/-- The off-diagonal rates of the time reversal, `π_j a_ji / π_i`. -/
noncomputable def aRev (π : Fin d → ℝ) (a : Fin d → Fin d → ℝ) (i j : Fin d) : ℝ :=
  π j * a j i / π i

/-- Off the diagonal, `aRev` is the time reversal `Q*` of `GeneratorFiber` and `TimeReversal`. -/
theorem aRev_eq_starMat (π : Fin d → ℝ) (Q : Matrix (Fin d) (Fin d) ℝ) (i j : Fin d) :
    aRev π (fun x y => Q x y) i j = starMat π Q i j := rfl

/-- If `π` is stationary, `π_x q_x = ∑_{y ≠ x} π_y a_yx`, the reversed chain has the exit
rates `q`. -/
theorem aRev_exit {π : Fin d → ℝ} (hπ : ∀ i, 0 < π i) {a : Fin d → Fin d → ℝ} {q : Fin d → ℝ}
    (hstat : ∀ x, π x * q x = ∑ y ∈ univ.erase x, π y * a y x) (x : Fin d) :
    q x = ∑ y ∈ univ.erase x, aRev π a x y := by
  have hx := (hπ x).ne'
  unfold aRev
  rw [← sum_div, ← hstat x]
  field_simp

/-- The product of `f` along consecutive entries of a path. -/
def adjWt (f : Fin d → Fin d → ℝ) : List (Fin d) → ℝ
  | [] => 1
  | [_] => 1
  | x :: y :: l => f x y * adjWt f (y :: l)

/-- The last state of the path `x :: l`. -/
def lastOf : Fin d → List (Fin d) → Fin d
  | x, [] => x
  | _, y :: l => lastOf y l

theorem chainWt_eq_adjWt (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) (x : Fin d)
    (l : List (Fin d)) : chainWt a q h x l = adjWt (stepP a q h) (x :: l) := by
  induction l generalizing x with
  | nil => simp [chainWt, adjWt]
  | cons y l ih => simp only [chainWt, adjWt, ih]

theorem reverse_cons_eq (x : Fin d) (l : List (Fin d)) :
    ∃ t, (x :: l).reverse = lastOf x l :: t := by
  induction l generalizing x with
  | nil => exact ⟨[], rfl⟩
  | cons y l ih =>
    obtain ⟨t, ht⟩ := ih y
    refine ⟨t ++ [x], ?_⟩
    rw [List.reverse_cons, ht]
    rfl

theorem adjWt_append_singleton (f : Fin d → Fin d → ℝ) (y : Fin d) (u : List (Fin d)) (z : Fin d) :
    adjWt f ((y :: u) ++ [z]) = adjWt f (y :: u) * f (lastOf y u) z := by
  induction u generalizing y with
  | nil => simp [adjWt, lastOf]
  | cons y' u ih =>
    have := ih y'
    simp only [List.cons_append] at this ⊢
    rw [adjWt, this, adjWt, lastOf]
    ring

theorem lastOf_of_reverse {x z : Fin d} {l t : List (Fin d)} (h : (x :: l).reverse = z :: t) :
    lastOf z t = x := by
  obtain ⟨t', ht'⟩ := reverse_cons_eq z t
  have h1 : (z :: t).reverse = x :: l := by rw [← h, List.reverse_reverse]
  rw [h1] at ht'
  exact (List.cons.inj ht').1.symm

/-- Reversing a path flips the arguments of `f`. -/
theorem adjWt_reverse (f : Fin d → Fin d → ℝ) (x : Fin d) (l : List (Fin d)) :
    adjWt f (x :: l).reverse = adjWt (fun a b => f b a) (x :: l) := by
  induction l generalizing x with
  | nil => simp [adjWt]
  | cons y l ih =>
    obtain ⟨t, ht⟩ := reverse_cons_eq y l
    have hrev : (x :: y :: l).reverse = (lastOf y l :: t) ++ [x] := by
      rw [List.reverse_cons, ht]
    rw [hrev, adjWt_append_singleton, lastOf_of_reverse ht, ← ht, ih]
    simp only [adjWt]
    ring

/-- Telescoping of a detailed-balance factor: if `g x y = π_x f x y / π_y`, then
`adjWt g (x :: l) · π_last = π_x · adjWt f (x :: l)`. -/
theorem adjWt_balance {π : Fin d → ℝ} (hπ : ∀ i, 0 < π i) (f g : Fin d → Fin d → ℝ)
    (hg : ∀ x y, g x y = π x * f x y / π y) (x : Fin d) (l : List (Fin d)) :
    adjWt g (x :: l) * π (lastOf x l) = π x * adjWt f (x :: l) := by
  induction l generalizing x with
  | nil => simp [adjWt, lastOf]
  | cons y l ih =>
    have ih' := ih y
    rw [adjWt, adjWt, lastOf, hg]
    have hy := (hπ y).ne'
    calc π x * f x y / π y * adjWt g (y :: l) * π (lastOf y l)
        = π x * f x y / π y * (adjWt g (y :: l) * π (lastOf y l)) := by ring
      _ = π x * (f x y * adjWt f (y :: l)) := by rw [ih']; field_simp

/-- Detailed balance of the transition probabilities: `P*(y, x) = π_x P(x, y) / π_y`. -/
theorem stepP_aRev {π : Fin d → ℝ} (hπ : ∀ i, 0 < π i) (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ)
    (h : ℝ) (x y : Fin d) :
    stepP (aRev π a) q h y x = π x * stepP a q h x y / π y := by
  have hy := (hπ y).ne'
  by_cases hxy : x = y
  · subst hxy
    simp [stepP]
    field_simp
  · have hyx : y ≠ x := Ne.symm hxy
    simp [stepP, hxy, hyx, aRev]
    field_simp

/-- Path reversal: `π_{x_1} ∏ P(x_t, x_{t+1}) = π_{x_N} ∏ P*(x_{t+1}, x_t)`.
For every positive `π`, the path probability from the start `π` of the reversed path under the
reversed chain equals that of the path under the chain. -/
theorem wordWt_reverse {π : Fin d → ℝ} (hπ : ∀ i, 0 < π i) (a : Fin d → Fin d → ℝ)
    (q : Fin d → ℝ) (h : ℝ) (w : List (Fin d)) :
    wordWt π (aRev π a) q h w.reverse = wordWt π a q h w := by
  cases w with
  | nil => simp [wordWt]
  | cons x l =>
    obtain ⟨t, ht⟩ := reverse_cons_eq x l
    have h1 := adjWt_balance hπ (stepP a q h) (fun x y => stepP (aRev π a) q h y x)
      (fun x y => stepP_aRev hπ a q h x y) x l
    rw [ht]
    simp only [wordWt]
    rw [chainWt_eq_adjWt, ← ht, adjWt_reverse, chainWt_eq_adjWt]
    rw [← h1]
    ring

/-- With the start `π`, the law of the composition is the same under the
chain and under its time reversal, for every `N` and every step `h`. Reversal is a bijection of
the paths of length `N` that keeps the counts. -/
theorem lawP_aRev {π : Fin d → ℝ} (hπ : ∀ i, 0 < π i) (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ)
    (h : ℝ) (N : ℕ) (n : Fin d → ℕ) :
    lawP π (aRev π a) q h N n = lawP π a q h N n := by
  unfold lawP
  refine Finset.sum_nbij' List.reverse List.reverse ?_ ?_ ?_ ?_ ?_
  · intro w hw
    simp only [mem_filter, mem_words] at hw ⊢
    refine ⟨by simpa using hw.1, ?_⟩
    rw [← hw.2]
    funext i
    simp [occ]
  · intro w hw
    simp only [mem_filter, mem_words] at hw ⊢
    refine ⟨by simpa using hw.1, ?_⟩
    rw [← hw.2]
    funext i
    simp [occ]
  · intro w _; simp
  · intro w _; simp
  · intro w _
    have := wordWt_reverse hπ a q h w.reverse
    rw [List.reverse_reverse] at this
    exact this

/-- The same for the law weighted by any function of the counts (such as `e^{T v·n/N}`):
the weighted law `P_N(n) e^{T v·n/N}` is the same under `Q` and `Q*`, for every field `v`. -/
theorem lawP_aRev_weighted {π : Fin d → ℝ} (hπ : ∀ i, 0 < π i) (a : Fin d → Fin d → ℝ)
    (q : Fin d → ℝ) (h : ℝ) (N : ℕ) (g : (Fin d → ℕ) → ℝ) (n : Fin d → ℕ) :
    lawP π (aRev π a) q h N n * g n = lawP π a q h N n * g n := by
  rw [lawP_aRev hπ]

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/ReducibleGenerators.lean <==
import Mathlib
import PaperC.PrincipalMinors

/-!
# Paper C2: reducible generators and the algebra of the Perron branch

Companion (`c2/companion/companion.tex`): Proposition `prop:reducible`, the steps (iv) ⟹ (iii) and
(ii) ⟹ (iv) that are not analysis, and Lemma `lem:perron-branch`, the divisibility argument.

**Hypotheses standing in for classical theorems.** For `prop:reducible` the Perron-branch lemma
(`lem:perron-branch`) and the Donsker and Varadhan formula (`prop:variational`) are not used here.
For `lem:perron-branch` the inverse function theorem step (the projection of `ψ(U)` to `w'`
contains a nonempty open set) and the irreducibility of `Rt` (`lem:RF-irreducible`, Al Ahmadieh)
are hypotheses of `perron_branch_divides`.

* `pminor_blockTriangular`: if `M` is block triangular for `b`, every principal minor
  factors over the fibres of `b`, `det M_S = ∏_a det M_{S ∩ b⁻¹(a)}` (`prop:reducible`, (iv) ⟹
  (iii), with `b` the topological order of the strongly connected components);
* `pminor_eq_of_components`: equal principal minors on each fibre give equal principal minors;
* `eq_of_depends_on`: a function that depends only on the coordinates in `C` and is strictly
  decreasing in each of them cannot agree on a nonempty open set with one that depends only on
  the coordinates in `C'` and is strictly decreasing in each of them unless `C = C'` (the last
  step of (ii) ⟹ (iv); a negative partial derivative is used as strict decrease);
* `perron_branch_divides`: the divisibility argument of `lem:perron-branch`. If `Rt` is irreducible
  of degree `1` in `w₁` and `D = p₁ R' - p'₁ Rt = 0` with `p₁ ≠ 0`, then `Rt ∣ R'`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Polynomial Kagey131.PaperC

section Minors

variable {n : Type*} [Fintype n] [DecidableEq n] {α : Type*} [LinearOrder α] [DecidableEq α]
  {R : Type*} [CommRing R]

/-- **`prop:reducible`, (iv) ⟹ (iii), the factorization of the principal minors.** -/
theorem pminor_blockTriangular (M : Matrix n n R) (b : n → α) (hM : M.BlockTriangular b)
    (S : Finset n) :
    pminor M S = ∏ a ∈ S.image b, pminor M (S.filter fun i => b i = a) := by
  classical
  unfold pminor
  have hsub : (M.submatrix ((↑) : S → n) ((↑) : S → n)).BlockTriangular (fun x : S => b x) :=
    hM.submatrix
  rw [hsub.det]
  have himg : (univ : Finset S).image (fun x : S => b x) = S.image b := by
    ext a; simp
  rw [himg]
  refine Finset.prod_congr rfl fun a ha => ?_
  -- reindex the block
  let e : {x : S // b x = a} ≃ ↥(S.filter fun i => b i = a) :=
    { toFun := fun x => ⟨x.1.1, Finset.mem_filter.mpr ⟨x.1.2, x.2⟩⟩
      invFun := fun y => ⟨⟨y.1, (Finset.mem_filter.mp y.2).1⟩, (Finset.mem_filter.mp y.2).2⟩
      left_inv := fun x => rfl
      right_inv := fun y => rfl }
  show _ = (M.submatrix ((↑) : (S.filter fun i => b i = a) → n) (↑)).det
  have hF : (M.submatrix ((↑) : (S.filter fun i => b i = a) → n) (↑)) =
      ((M.submatrix ((↑) : S → n) (↑)).toSquareBlock (fun x : S => b x) a).submatrix e.symm e.symm :=
    rfl
  rw [hF, Matrix.det_submatrix_equiv_self]

/-- Equal principal minors on every fibre give equal principal minors, for two matrices that are
block triangular for the same `b`. -/
theorem pminor_eq_of_components (M M' : Matrix n n R) (b : n → α) (hM : M.BlockTriangular b)
    (hM' : M'.BlockTriangular b)
    (h : ∀ (a : α) (T : Finset n), (∀ i ∈ T, b i = a) → pminor M T = pminor M' T)
    (S : Finset n) : pminor M S = pminor M' S := by
  rw [pminor_blockTriangular M b hM, pminor_blockTriangular M' b hM']
  refine Finset.prod_congr rfl fun a _ => h a _ fun i hi => (Finset.mem_filter.mp hi).2

end Minors

section Depends

variable {ι : Type*} [DecidableEq ι]

/-- A function of `v` that depends only on the coordinates in `C`. -/
def DependsOn (f : (ι → ℝ) → ℝ) (C : Set ι) : Prop :=
  ∀ v v' : ι → ℝ, (∀ i ∈ C, v i = v' i) → f v = f v'

/-- Strictly decreasing in the coordinate `i`. -/
def StrictAntiIn (f : (ι → ℝ) → ℝ) (i : ι) : Prop :=
  ∀ v : ι → ℝ, ∀ s t : ℝ, s < t → f (Function.update v i t) < f (Function.update v i s)

/-- **`prop:reducible`, the last step of (ii) ⟹ (iv).** -/
theorem eq_of_depends_on {f g : (ι → ℝ) → ℝ} {C C' : Set ι} (hf : DependsOn f C)
    (hg : DependsOn g C') (hfa : ∀ i ∈ C, StrictAntiIn f i) (hga : ∀ i ∈ C', StrictAntiIn g i)
    (U : Set (ι → ℝ)) (hU : IsOpen U) (hne : U.Nonempty) (hfg : ∀ v ∈ U, f v = g v) :
    C = C' := by
  have key : ∀ {f g : (ι → ℝ) → ℝ} {C C' : Set ι}, DependsOn g C' →
      (∀ i ∈ C, StrictAntiIn f i) → (∀ v ∈ U, f v = g v) → C ⊆ C' := by
    intro f g C C' hg hfa hfg i hi
    by_contra hiC'
    obtain ⟨v, hv⟩ := hne
    have hcont : Continuous (fun t : ℝ => Function.update v i t) := by
      exact continuous_const.update i continuous_id
    have hopen : IsOpen ((fun t : ℝ => Function.update v i t) ⁻¹' U) := hU.preimage hcont
    have hmem : v i ∈ (fun t : ℝ => Function.update v i t) ⁻¹' U := by
      simpa using hv
    obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.mp hopen (v i) hmem
    have h1 : v i ∈ Metric.ball (v i) ε := Metric.mem_ball_self hε
    have h2 : v i + ε / 2 ∈ Metric.ball (v i) ε := by
      rw [Metric.mem_ball, Real.dist_eq]; rw [abs_of_pos (by linarith)]; linarith
    have u1 := hball h1
    have u2 := hball h2
    simp only [Set.mem_preimage] at u1 u2
    have e1 := hfg _ u1
    have e2 := hfg _ u2
    have hgeq : g (Function.update v i (v i)) = g (Function.update v i (v i + ε / 2)) :=
      hg _ _ fun j hj => by
        have : j ≠ i := fun e => hiC' (e ▸ hj)
        simp [Function.update_of_ne this]
    have hlt := hfa i hi v (v i) (v i + ε / 2) (by linarith)
    rw [e1, e2, hgeq] at hlt
    exact lt_irrefl _ hlt
  exact Set.Subset.antisymm (key hg hfa hfg) (key hf hga fun v hv => (hfg v hv).symm)

end Depends

section Branch

variable {σ : Type*}

/-- **`lem:perron-branch`, the divisibility step.** Let `Rt` be irreducible of degree `1` in the
variable `w₁` (the polynomial variable `X`), `R'` any polynomial, and suppose
`p₁ R' = p'₁ Rt` with `p₁ ≠ 0` free of `w₁` (a constant of the polynomial ring). Then `Rt ∣ R'`. -/
theorem perron_branch_divides {Rt R' : (MvPolynomial σ ℂ)[X]} (hirr : Irreducible Rt)
    (hdeg : Rt.natDegree = 1) {p₁ p₁' : MvPolynomial σ ℂ} (hp : p₁ ≠ 0)
    (hD : C p₁ * R' = C p₁' * Rt) : Rt ∣ R' := by
  have hdvd : Rt ∣ C p₁ * R' := ⟨C p₁', by rw [hD, mul_comm]⟩
  rcases (hirr.prime).dvd_or_dvd hdvd with h | h
  · exfalso
    have := natDegree_le_of_dvd h (by simpa using hp)
    simp at this
    omega
  · exact h

end Branch

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/ReductionsAlgebra.lean <==
import Mathlib

/-!
# `lem:reductions`(b): the algebra of the count generating function

Paper C2 (`c2/sec_exactlaw.tex`), Lemma `lem:reductions`(b). With `Z = diag z`, `P = I + hQ` and `x_i = (1/(y z_i) - 1)/h`:

* `shift_diag`: `(yZ)⁻¹ - P = h (diag x - Q)`, the identity behind
  `∑_N y^N μ Z (PZ)^{N-1} 1 = h⁻¹ μ (diag x - Q)⁻¹ 1`;
* `geom_partial`: the finite geometric identity `(I - X) ∑_{q<N} X^q = I - X^N` for `X = y P Z`, so
  that the series sums to `(I - yPZ)⁻¹` as soon as `X^N → 0` (small `|y|`).

The convergence for small `|y|`, the probabilistic reading of `μ Z (PZ)^{N-1} 1` as the generating
function of the counts (see `ChainLaw`), and parts (a) and (c) (Feynman–Kac, the integral of the
semigroup) are not formalized.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- `(yZ)⁻¹ - (I + hQ) = h (diag x - Q)` for `x_i = (1/(y z_i) - 1)/h`. -/
theorem shift_diag (Q : Matrix ι ι ℝ) (y h : ℝ) (z : ι → ℝ) (hh : h ≠ 0) :
    diagonal (fun i => (y * z i)⁻¹) - (1 + h • Q) =
      h • (diagonal (fun i => ((y * z i)⁻¹ - 1) / h) - Q) := by
  ext i j
  by_cases hij : i = j
  · subst hij
    simp [Matrix.sub_apply, Matrix.add_apply, diagonal_apply]
    field_simp
    ring
  · simp [Matrix.sub_apply, Matrix.add_apply, diagonal_apply, hij, Matrix.one_apply]

/-- The finite geometric identity. -/
theorem geom_partial (X : Matrix ι ι ℝ) (N : ℕ) :
    (1 - X) * ∑ q ∈ range N, X ^ q = 1 - X ^ N := by
  induction N with
  | zero => simp
  | succ N ih =>
    rw [Finset.sum_range_succ, Matrix.mul_add, ih, pow_succ' X N]
    noncomm_ring

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/ResolventOrders.lean <==
import Mathlib

/-!
# Paper C2: the first two orders of the resolvent at infinity

Paper C2 (`c2/sec_exactlaw.tex`), Theorem `thm:generic-start` (the expansion
`v_Q = m + diag(m) Q m + O(|m|³)` with `m_i = 1/x_i` determines `Q`), and the first and second
order conditions on a balanced side, which are not in the paper.

Both use the same fact. If `z` solves `(diag x - M) z = b` with `x_i = 1/(s m_i)`, then
`(I - sA) z = s c` with `A = diag(m) M` and `c = diag(m) b`, so the orders `s` and `s²` of a linear
functional of `z` are `ℓ · c` and `ℓ · A c`. The proof here is exact and uses no estimate of a
remainder. With `N(s) = I - sA`, the adjugate gives a vector of polynomials `q(s) = adj N(s) c`
with `N(s) q(s) = det N(s) c`, `det N(0) = 1`, `q_0 = c` and `q_1 = A c + δ₁ c`, and
`det N(s) z = s q(s)`. A polynomial that vanishes on an interval is zero.

* `resolvent_orders`: if for all small `s > 0` there are solutions `z₁`, `z₂` of the two systems
  with `ℓ₁ · z₁ = ℓ₂ · z₂`, then `ℓ₁ · c₁ = ℓ₂ · c₂` and `ℓ₁ · A c₁ = ℓ₂ · A c₂`;
* `generic_start_determines` (`thm:generic-start`, the first claim): a common solution of
  `(diag x - Q) z = 1` and `(diag x - Q') z = 1` on an orthant `x_i > R` forces `Q = Q'`;
* `balanced_first_order`, `balanced_second_order` (balanced sides, not in the paper): if
  `π · R a = u · R 1` for solutions `R a`, `R 1` of `(diag x - Q_X) z = a`, `= 1` on an orthant,
  then `u_i = π_i a_i` and `(a_j - a_i)(π_i q_ij - π_j q_ji) = 0` for `i ≠ j`.

The solutions are taken as given (for `x` large the matrix `diag x - M` is invertible and `z` is
its resolvent applied to `b`). No classical theorem is assumed.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Polynomial

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The polynomial matrix `I - X A`. -/
noncomputable def Npoly (A : Matrix ι ι ℝ) : Matrix ι ι ℝ[X] := 1 - (X : ℝ[X]) • A.map C

/-- The vector of polynomials `adj(I - X A) c`. -/
noncomputable def Qpoly (A : Matrix ι ι ℝ) (c : ι → ℝ) : ι → ℝ[X] :=
  (Npoly A).adjugate *ᵥ fun i => C (c i)

theorem eval_Npoly (A : Matrix ι ι ℝ) (s : ℝ) :
    (evalRingHom s).mapMatrix (Npoly A) = 1 - s • A := by
  ext i j
  by_cases h : i = j <;> simp [Npoly, Matrix.one_apply, h] <;> ring

theorem Npoly_mulVec (A : Matrix ι ι ℝ) (v : ι → ℝ[X]) (i : ι) :
    (Npoly A *ᵥ v) i = v i - X * ∑ j, C (A i j) * v j := by
  simp only [mulVec, dotProduct, Npoly, Matrix.sub_apply, Matrix.one_apply, Matrix.smul_apply,
    Matrix.map_apply, smul_eq_mul, sub_mul, Finset.sum_sub_distrib, ite_mul, one_mul, zero_mul,
    Finset.sum_ite_eq, Finset.mem_univ, if_true, Finset.mul_sum, mul_assoc]

theorem Qpoly_id (A : Matrix ι ι ℝ) (c : ι → ℝ) (i : ι) :
    Qpoly A c i - X * ∑ j, C (A i j) * Qpoly A c j = (Npoly A).det * C (c i) := by
  have h : Npoly A *ᵥ Qpoly A c = (Npoly A).det • (fun i => C (c i)) := by
    unfold Qpoly
    rw [mulVec_mulVec, mul_adjugate, smul_mulVec, one_mulVec]
  have := congrFun h i
  rw [Npoly_mulVec] at this
  simpa using this

theorem det_coeff_zero (A : Matrix ι ι ℝ) : (Npoly A).det.coeff 0 = 1 := by
  rw [coeff_zero_eq_eval_zero, ← coe_evalRingHom, RingHom.map_det, eval_Npoly]
  simp

theorem Qpoly_coeff_zero (A : Matrix ι ι ℝ) (c : ι → ℝ) (i : ι) :
    (Qpoly A c i).coeff 0 = c i := by
  have h := congrArg (fun p => p.coeff 0) (Qpoly_id A c i)
  simp only [coeff_sub, coeff_X_mul_zero, sub_zero, coeff_mul_C, coeff_C_zero, det_coeff_zero,
    one_mul] at h
  simpa [Function.comp_def] using h

theorem Qpoly_coeff_one (A : Matrix ι ι ℝ) (c : ι → ℝ) (i : ι) :
    (Qpoly A c i).coeff 1 = ∑ j, A i j * c j + (Npoly A).det.coeff 1 * c i := by
  have h := congrArg (fun p => p.coeff 1) (Qpoly_id A c i)
  have hx : (X * ∑ j, C (A i j) * Qpoly A c j).coeff 1 = ∑ j, A i j * c j := by
    have := coeff_X_mul (∑ j, C (A i j) * Qpoly A c j) 0
    simp only [zero_add] at this
    rw [this, finsetSum_coeff]
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [coeff_C_mul, Qpoly_coeff_zero]
  simp only [coeff_sub, hx, coeff_mul_C] at h
  linarith

theorem eval_Qpoly (A : Matrix ι ι ℝ) (c : ι → ℝ) (s : ℝ) (i : ι) :
    (Qpoly A c i).eval s = ((1 - s • A).adjugate *ᵥ c) i := by
  unfold Qpoly
  have h := RingHom.map_mulVec (evalRingHom s) (Npoly A).adjugate (fun i => C (c i)) i
  have hadj : (Npoly A).adjugate.map (evalRingHom s) = (1 - s • A).adjugate := by
    have := RingHom.map_adjugate (evalRingHom s) (Npoly A)
    rw [eval_Npoly] at this
    exact this
  rw [hadj] at h
  simpa [Function.comp_def] using h

theorem eval_det_Npoly (A : Matrix ι ι ℝ) (s : ℝ) : (Npoly A).det.eval s = (1 - s • A).det := by
  rw [← coe_evalRingHom, RingHom.map_det, eval_Npoly]

/-- The linear system at `x_i = 1/(s m_i)`. -/
theorem system_lin (M : Matrix ι ι ℝ) (m : ι → ℝ) {s : ℝ} (hs : 0 < s) (hm : ∀ i, 0 < m i)
    {z b : ι → ℝ} (hz : (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ z = b) :
    (1 - s • (diagonal m * M)) *ᵥ z = s • (m * b) := by
  ext i
  have e := congrFun hz i
  rw [sub_mulVec, Pi.sub_apply, mulVec_diagonal] at e
  have hsm : s * m i ≠ 0 := (mul_pos hs (hm i)).ne'
  have e2 : (s * m i) * ((s * m i)⁻¹ * z i - (M *ᵥ z) i) = (s * m i) * b i := by rw [e]
  have e3 : (s * m i) * ((s * m i)⁻¹ * z i) = z i := by
    rw [← mul_assoc, mul_inv_cancel₀ hsm, one_mul]
  rw [mul_sub, e3] at e2
  have e4 : ((diagonal m * M) *ᵥ z) i = m i * (M *ᵥ z) i := by
    rw [← mulVec_mulVec, mulVec_diagonal]
  rw [sub_mulVec, one_mulVec, smul_mulVec, Pi.sub_apply, Pi.smul_apply, Pi.smul_apply, e4]
  simp only [smul_eq_mul, Pi.mul_apply]
  linarith

/-- **The first two orders.** -/
theorem resolvent_orders (M : Matrix ι ι ℝ) (m : ι → ℝ) (hm : ∀ i, 0 < m i)
    (b₁ b₂ ℓ₁ ℓ₂ : ι → ℝ) {s₀ : ℝ} (hs₀ : 0 < s₀)
    (h : ∀ s, 0 < s → s < s₀ → ∃ z₁ z₂ : ι → ℝ,
      (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ z₁ = b₁ ∧
      (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ z₂ = b₂ ∧ ℓ₁ ⬝ᵥ z₁ = ℓ₂ ⬝ᵥ z₂) :
    ℓ₁ ⬝ᵥ (m * b₁) = ℓ₂ ⬝ᵥ (m * b₂) ∧
      ℓ₁ ⬝ᵥ ((diagonal m * M) *ᵥ (m * b₁)) = ℓ₂ ⬝ᵥ ((diagonal m * M) *ᵥ (m * b₂)) := by
  set A : Matrix ι ι ℝ := diagonal m * M with hA
  set P : ℝ[X] := ∑ i, C (ℓ₁ i) * Qpoly A (m * b₁) i - ∑ i, C (ℓ₂ i) * Qpoly A (m * b₂) i
    with hP
  have hroot : ∀ s, 0 < s → s < s₀ → P.IsRoot s := by
    intro s hs hss
    obtain ⟨z₁, z₂, h1, h2, h3⟩ := h s hs hss
    have key : ∀ (z b : ι → ℝ), (diagonal (fun i => (s * m i)⁻¹) - M) *ᵥ z = b →
        (1 - s • A).det • z = s • ((1 - s • A).adjugate *ᵥ (m * b)) := by
      intro z b hz
      have hl : (1 - s • A) *ᵥ z = s • (m * b) := system_lin M m hs hm hz
      have := congrArg (fun v => (1 - s • A).adjugate *ᵥ v) hl
      simp only [mulVec_mulVec, adjugate_mul, smul_mulVec, one_mulVec, mulVec_smul] at this
      exact this
    have k1 := congrArg (fun v => ℓ₁ ⬝ᵥ v) (key z₁ b₁ h1)
    have k2 := congrArg (fun v => ℓ₂ ⬝ᵥ v) (key z₂ b₂ h2)
    simp only [dotProduct_smul, smul_eq_mul] at k1 k2
    rw [h3] at k1
    have e : s * (ℓ₁ ⬝ᵥ ((1 - s • A).adjugate *ᵥ (m * b₁)) -
        ℓ₂ ⬝ᵥ ((1 - s • A).adjugate *ᵥ (m * b₂))) = 0 := by
      rw [mul_sub, ← k1, ← k2]; ring
    have e' := (mul_eq_zero.mp e).resolve_left hs.ne'
    simp only [hP, IsRoot, eval_sub, eval_finsetSum, eval_mul, eval_C, eval_Qpoly]
    simpa [dotProduct] using e'
  have hP0 : P = 0 := by
    apply eq_zero_of_infinite_isRoot
    exact (Set.Ioo_infinite hs₀).mono fun s hs => hroot s hs.1 hs.2
  have c0 : ∀ (ℓ c : ι → ℝ), (∑ i, C (ℓ i) * Qpoly A c i).coeff 0 = ℓ ⬝ᵥ c := by
    intro ℓ c
    simp [finsetSum_coeff, coeff_C_mul, Qpoly_coeff_zero, dotProduct]
  have c1 : ∀ (ℓ c : ι → ℝ), (∑ i, C (ℓ i) * Qpoly A c i).coeff 1 =
      ℓ ⬝ᵥ (A *ᵥ c) + (Npoly A).det.coeff 1 * (ℓ ⬝ᵥ c) := by
    intro ℓ c
    simp only [finsetSum_coeff, coeff_C_mul, Qpoly_coeff_one, dotProduct, mulVec, mul_add,
      Finset.sum_add_distrib, Finset.mul_sum]
    congr 1
    refine Finset.sum_congr rfl fun i _ => by ring
  have z0 := congrArg (fun p => p.coeff 0) hP0
  have z1 := congrArg (fun p => p.coeff 1) hP0
  simp only [hP, coeff_sub, c0, c1, coeff_zero] at z0 z1
  refine ⟨by linarith, ?_⟩
  have := z0
  have hd : (Npoly A).det.coeff 1 * (ℓ₁ ⬝ᵥ (m * b₁)) = (Npoly A).det.coeff 1 * (ℓ₂ ⬝ᵥ (m * b₂)) := by
    rw [sub_eq_zero.mp z0]
  linarith

/-- A positive vector `m` and a radius `R`: `x_i = 1/(s m_i) > R` for small `s`. -/
theorem exists_small (m : ι → ℝ) (hm : ∀ i, 0 < m i) (R : ℝ) :
    ∃ s₀ : ℝ, 0 < s₀ ∧ ∀ s, 0 < s → s < s₀ → ∀ i, R < (s * m i)⁻¹ := by
  by_cases hι : Nonempty ι
  · obtain ⟨i0⟩ := hι
    have hμ : 0 < ∑ i, m i :=
      lt_of_lt_of_le (hm i0)
        (Finset.single_le_sum (f := m) (fun j _ => (hm j).le) (Finset.mem_univ i0))
    refine ⟨1 / ((|R| + 1) * ∑ i, m i), by positivity, fun s hs hss i => ?_⟩
    have hsm : 0 < s * m i := mul_pos hs (hm i)
    have hmi : m i ≤ ∑ j, m j :=
      Finset.single_le_sum (f := m) (fun j _ => (hm j).le) (Finset.mem_univ i)
    have h0 : s * ((|R| + 1) * ∑ j, m j) < 1 :=
      (lt_div_iff₀ (by positivity : 0 < (|R| + 1) * ∑ j, m j)).mp hss
    have h1 : (|R| + 1) * (s * m i) < 1 := by
      nlinarith [mul_nonneg (mul_nonneg (by positivity : (0:ℝ) ≤ |R| + 1) hs.le)
        (sub_nonneg.mpr hmi)]
    by_contra hcon
    push_neg at hcon
    have h2 := mul_le_mul_of_nonneg_right hcon hsm.le
    rw [inv_mul_cancel₀ hsm.ne'] at h2
    nlinarith [mul_le_mul_of_nonneg_right (le_abs_self R) hsm.le]
  · exact ⟨1, one_pos, fun s _ _ i => absurd ⟨i⟩ hι⟩

theorem single_nonneg (i : ι) : ∀ k, 0 ≤ (Pi.single i (1 : ℝ) : ι → ℝ) k := fun k => by
  rw [Pi.single_apply]; split_ifs <;> norm_num

/-- A vector that vanishes against every positive vector is zero. -/
theorem lin_ext (w : ι → ℝ) (h : ∀ m : ι → ℝ, (∀ i, 0 < m i) → w ⬝ᵥ m = 0) : w = 0 := by
  have h1 := h (fun _ => 1) (fun _ => one_pos)
  ext j
  have h2 := h (fun k => 1 + (Pi.single j (1 : ℝ) : ι → ℝ) k) (fun k => by
    have := single_nonneg j k; linarith)
  have : (fun k => 1 + (Pi.single j (1 : ℝ) : ι → ℝ) k) =
      (fun _ => (1 : ℝ)) + Pi.single j (1 : ℝ) := rfl
  rw [this, dotProduct_add] at h2
  simp only [dotProduct_single, mul_one] at h2
  simpa using by linarith

/-- **`thm:generic-start`, the first claim.** If `(diag x - Q) z = 1` and `(diag x - Q') z = 1`
have a common solution `z = v x` for all `x` in an orthant `x_i > R`, then `Q = Q'`. -/
theorem generic_start_determines {Q Q' : Matrix ι ι ℝ} {R : ℝ} (v : (ι → ℝ) → ι → ℝ)
    (h : ∀ x, (∀ i, R < x i) →
      (diagonal x - Q) *ᵥ v x = (fun _ => 1) ∧ (diagonal x - Q') *ᵥ v x = (fun _ => 1)) :
    Q = Q' := by
  have hm_all : ∀ m : ι → ℝ, (∀ i, 0 < m i) → (Q - Q') *ᵥ m = 0 := by
    intro m hm
    obtain ⟨s₀, hs₀, hs⟩ := exists_small m hm R
    ext i
    have key := resolvent_orders Q m hm (fun _ => 1) (fun _ => 0) (fun j => (Q - Q') i j) 0 hs₀
      (fun s hs1 hs2 => ⟨v (fun j => (s * m j)⁻¹), 0, (h _ (hs s hs1 hs2)).1, by rw [mulVec_zero]; rfl, ?_⟩)
    · have := key.1
      simpa [mulVec, dotProduct] using this
    · obtain ⟨e1, e2⟩ := h _ (hs s hs1 hs2)
      have e : (Q - Q') *ᵥ v (fun j => (s * m j)⁻¹) = 0 := by
        have : Q - Q' = (diagonal (fun j => (s * m j)⁻¹) - Q') -
            (diagonal (fun j => (s * m j)⁻¹) - Q) := by abel
        rw [this, sub_mulVec, e2, e1, sub_self]
      have := congrFun e i
      simpa [mulVec] using this
  have hone := hm_all (fun _ => 1) (fun _ => one_pos)
  ext i j
  have hj := hm_all (fun k => 1 + (Pi.single j (1 : ℝ) : ι → ℝ) k) (fun k => by
    have := single_nonneg j k; linarith)
  have hsplit : (fun k => 1 + (Pi.single j (1 : ℝ) : ι → ℝ) k) =
      (fun _ => (1 : ℝ)) + Pi.single j (1 : ℝ) := rfl
  rw [hsplit, mulVec_add, hone, zero_add, mulVec_single_one] at hj
  have := congrFun hj i
  simpa [sub_eq_zero] using this

/-- The two functionals of the balanced-side conditions at the orders `1` and `2`. -/
theorem balanced_orders {Q : Matrix ι ι ℝ} {R : ℝ} (π u a : ι → ℝ) (za z1 : (ι → ℝ) → ι → ℝ)
    (h : ∀ x, (∀ i, R < x i) → (diagonal x - Q) *ᵥ za x = a ∧
      (diagonal x - Q) *ᵥ z1 x = (fun _ => 1) ∧ π ⬝ᵥ za x = u ⬝ᵥ z1 x)
    (m : ι → ℝ) (hm : ∀ i, 0 < m i) :
    π ⬝ᵥ (m * a) = u ⬝ᵥ m ∧
      π ⬝ᵥ ((diagonal m * Q) *ᵥ (m * a)) = u ⬝ᵥ ((diagonal m * Q) *ᵥ m) := by
  obtain ⟨s₀, hs₀, hs⟩ := exists_small m hm R
  have := resolvent_orders Q m hm a (fun _ => 1) π u hs₀ (fun s hs1 hs2 =>
    ⟨za _, z1 _, (h _ (hs s hs1 hs2)).1, (h _ (hs s hs1 hs2)).2.1, (h _ (hs s hs1 hs2)).2.2⟩)
  have e : m * (fun _ => (1 : ℝ)) = m := by ext; simp
  rw [e] at this
  exact this

/-- **Balanced side, first order.** `u = π a` (entrywise product). -/
theorem balanced_first_order {Q : Matrix ι ι ℝ} {R : ℝ} (π u a : ι → ℝ)
    (za z1 : (ι → ℝ) → ι → ℝ)
    (h : ∀ x, (∀ i, R < x i) → (diagonal x - Q) *ᵥ za x = a ∧
      (diagonal x - Q) *ᵥ z1 x = (fun _ => 1) ∧ π ⬝ᵥ za x = u ⬝ᵥ z1 x) :
    u = π * a := by
  have key := lin_ext (π * a - u) (fun m hm => by
    have h1 := (balanced_orders π u a za z1 h m hm).1
    have e : π ⬝ᵥ (m * a) = (π * a) ⬝ᵥ m := by
      simp only [dotProduct, Pi.mul_apply]
      exact Finset.sum_congr rfl fun i _ => by ring
    rw [sub_dotProduct]
    linarith)
  exact (sub_eq_zero.mp key).symm

/-- A quadratic form that vanishes on the positive orthant has `γ_ij + γ_ji = 0`. -/
theorem polar {γ : Matrix ι ι ℝ} (h : ∀ m : ι → ℝ, (∀ i, 0 < m i) → m ⬝ᵥ γ *ᵥ m = 0)
    {i j : ι} : γ i j + γ j i = 0 ∨ i = j := by
  by_cases hij : i = j
  · exact Or.inr hij
  left
  set u : ι → ℝ := fun _ => 1 with hu
  have ei := single_nonneg (ι := ι) i
  have ej := single_nonneg (ι := ι) j
  have h1 := h (u + Pi.single i 1 + Pi.single j 1) (fun k => by
    have := ei k; have := ej k; simp only [Pi.add_apply, hu]; linarith)
  have h2 := h (u + Pi.single i 1) (fun k => by
    have := ei k; simp only [Pi.add_apply, hu]; linarith)
  have h3 := h (u + Pi.single j 1) (fun k => by
    have := ej k; simp only [Pi.add_apply, hu]; linarith)
  have h4 := h u (fun k => one_pos)
  have expand : ∀ (x y : ι → ℝ), (u + x + y) ⬝ᵥ γ *ᵥ (u + x + y) - (u + x) ⬝ᵥ γ *ᵥ (u + x) -
      (u + y) ⬝ᵥ γ *ᵥ (u + y) + u ⬝ᵥ γ *ᵥ u = x ⬝ᵥ γ *ᵥ y + y ⬝ᵥ γ *ᵥ x := by
    intro x y
    simp only [add_dotProduct, dotProduct_add, mulVec_add]
    ring
  have := expand (Pi.single i 1) (Pi.single j 1)
  rw [h1, h2, h3, h4] at this
  have ee : ∀ a b : ι, (Pi.single a (1 : ℝ) : ι → ℝ) ⬝ᵥ γ *ᵥ Pi.single b 1 = γ a b := by
    intro a b; simp [Matrix.mulVec_single_one, single_dotProduct]
  rw [ee, ee] at this
  linarith

/-- **Balanced side, second order.** With `u = π a`, the second order gives
`(a_j - a_i)(π_i q_ij - π_j q_ji) = 0` for `i ≠ j`. -/
theorem balanced_second_order {Q : Matrix ι ι ℝ} {R : ℝ} (π a : ι → ℝ)
    (za z1 : (ι → ℝ) → ι → ℝ)
    (h : ∀ x, (∀ i, R < x i) → (diagonal x - Q) *ᵥ za x = a ∧
      (diagonal x - Q) *ᵥ z1 x = (fun _ => 1) ∧ π ⬝ᵥ za x = (π * a) ⬝ᵥ z1 x)
    {i j : ι} (hij : i ≠ j) : (a j - a i) * (π i * Q i j - π j * Q j i) = 0 := by
  set γ : Matrix ι ι ℝ := Matrix.of fun i j => π i * Q i j * (a j - a i) with hγ
  have hq : ∀ m : ι → ℝ, (∀ i, 0 < m i) → m ⬝ᵥ γ *ᵥ m = 0 := by
    intro m hm
    have h2 := (balanced_orders π (π * a) a za z1 h m hm).2
    have e : ∀ w : ι → ℝ, (diagonal m * Q) *ᵥ w = fun i => m i * (Q *ᵥ w) i := by
      intro w; rw [← mulVec_mulVec]; ext i; rw [mulVec_diagonal]
    have hexp : m ⬝ᵥ γ *ᵥ m = π ⬝ᵥ ((diagonal m * Q) *ᵥ (m * a)) -
        (π * a) ⬝ᵥ ((diagonal m * Q) *ᵥ m) := by
      rw [e, e]
      simp only [dotProduct, mulVec, hγ, Matrix.of_apply, Pi.mul_apply, Finset.mul_sum,
        ← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => ?_
      ring
    rw [hexp, h2, sub_self]
  have := (polar hq (i := i) (j := j)).resolve_right hij
  simp only [hγ, Matrix.of_apply] at this
  linear_combination this

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/ResultantGraph.lean <==
import Mathlib

/-!
# Paper C2: vanishing on a graph

Paper C2 (`c2/sec_minors.tex`), Lemma `lem:graph`. Let `P ∈ ℂ[s, w]` be irreducible and
monic in `s` of degree `d ≥ 1`, written as a polynomial in `s` over `ℂ[w] = MvPolynomial σ ℂ`. Let
`U ⊆ ℝ^σ` be nonempty and open and `θ` a function on `U` with `P(θ(w), w) = 0`. If `R ∈ ℂ[s, w]`
also vanishes at `(θ(w), w)` for all `w ∈ U`, then `P` divides `R`.

* `evalAt`: evaluation of a polynomial in `s` over `ℂ[w]` at `(θ(w), w)`;
* `mvPolynomial_eq_zero_of_open`: a complex polynomial in `w` that vanishes at all real points of
  a nonempty open set is zero;
* `graph_dvd`: the lemma. The proof follows the paper: divide by `P`, and if the remainder `B`
  is not zero, the resultant of `P` and `B` vanishes on `U` by the Bezout identity, hence is
  zero, hence `P` and `B` have a common factor over the fraction field of `ℂ[w]`, so `P` divides
  `B` by Gauss's lemma, which is impossible for `deg B < deg P`.
-/

namespace Kagey131.PaperC.C2

open Polynomial

variable {σ : Type*} [Finite σ]

/-- Evaluation of a polynomial in `s` over `ℂ[w]` at `(θ(w), w)`, for a real point `w`. -/
noncomputable def evalAt (θ : (σ → ℝ) → ℂ) (w : σ → ℝ) : (MvPolynomial σ ℂ)[X] →+* ℂ :=
  (Polynomial.evalRingHom (θ w)).comp
    (Polynomial.mapRingHom (MvPolynomial.eval (fun i => ((w i : ℝ) : ℂ))))

/-- A complex polynomial in `w` that vanishes at all real points of a nonempty open set is zero. -/
theorem mvPolynomial_eq_zero_of_open (ρ : MvPolynomial σ ℂ) (U : Set (σ → ℝ)) (hU : IsOpen U)
    (hne : U.Nonempty)
    (h : ∀ w ∈ U, MvPolynomial.eval (fun i => ((w i : ℝ) : ℂ)) ρ = 0) : ρ = 0 := by
  classical
  obtain ⟨w0, hw0⟩ := hne
  have := Fintype.ofFinite σ
  obtain ⟨I, u, hu, hsub⟩ := isOpen_pi_iff.mp hU w0 hw0
  let t : σ → Set ℝ := fun i => if i ∈ I then u i else Set.univ
  have ht_open : ∀ i, IsOpen (t i) := fun i => by
    by_cases hi : i ∈ I
    · simp only [t, hi, if_true]; exact (hu i hi).1
    · simp [t, hi]
  have ht_mem : ∀ i, w0 i ∈ t i := fun i => by
    by_cases hi : i ∈ I
    · simp only [t, hi, if_true]; exact (hu i hi).2
    · simp [t, hi]
  have ht_inf : ∀ i, (t i).Infinite := fun i =>
    infinite_of_mem_nhds (w0 i) ((ht_open i).mem_nhds (ht_mem i))
  have hsubU : Set.pi Set.univ t ⊆ U := by
    intro w hw
    apply hsub
    intro i hi
    have := hw i (Set.mem_univ i)
    rw [show t i = u i from if_pos hi] at this
    exact this
  let s : σ → Set ℂ := fun i => (fun x : ℝ => (x : ℂ)) '' t i
  refine MvPolynomial.funext_set s (fun i => (ht_inf i).image Complex.ofReal_injective.injOn) ?_
  intro x hx
  have hx' : ∀ i, ∃ y ∈ t i, (y : ℂ) = x i := fun i => hx i (Set.mem_univ i)
  choose y hy hyx using hx'
  have : (fun i => ((y i : ℝ) : ℂ)) = x := funext hyx
  rw [← this]
  simpa using h y (hsubU fun i _ => hy i)


/-- Gauss's lemma step: if a monic irreducible `P` is not coprime to `B` over the fraction field,
then `P` divides `B`. -/
theorem dvd_of_not_coprime {R : Type*} [CommRing R] [IsDomain R] [IsGCDMonoid R]
    (K : Type*) [Field K] [Algebra R K] [IsFractionRing R K] {P B : R[X]}
    (hirr : Irreducible P) (hm : P.Monic)
    (hnc : ¬ IsCoprime (P.map (algebraMap R K)) (B.map (algebraMap R K))) : P ∣ B := by
  have hirrK : Irreducible (P.map (algebraMap R K)) :=
    (hm.isPrimitive.irreducible_iff_irreducible_map_fraction_map (K := K)).mp hirr
  have hdvdK : P.map (algebraMap R K) ∣ B.map (algebraMap R K) := by
    by_contra hnd'
    exact hnc ((Irreducible.coprime_iff_not_dvd hirrK).mpr hnd')
  exact (hm.isPrimitive.dvd_iff_fraction_map_dvd_fraction_map K).mpr hdvdK

/-- Lemma `lem:graph`. -/
theorem graph_dvd {P R : (MvPolynomial σ ℂ)[X]} (hirr : Irreducible P) (hm : P.Monic)
    (hd : 0 < P.natDegree) (U : Set (σ → ℝ)) (hU : IsOpen U) (hne : U.Nonempty)
    (θ : (σ → ℝ) → ℂ) (hP : ∀ w ∈ U, evalAt θ w P = 0) (hR : ∀ w ∈ U, evalAt θ w R = 0) :
    P ∣ R := by
  classical
  by_contra hnd
  set B : (MvPolynomial σ ℂ)[X] := R %ₘ P with hBdef
  set A : (MvPolynomial σ ℂ)[X] := R /ₘ P with hAdef
  have hRB : B + P * A = R := modByMonic_add_div R P
  have hB0 : B ≠ 0 := fun h0 => hnd ((modByMonic_eq_zero_iff_dvd hm).mp h0)
  have hBdeg : B.degree < P.degree := degree_modByMonic_lt R hm
  have hBθ : ∀ w ∈ U, evalAt θ w B = 0 := by
    intro w hw
    have := hR w hw
    rw [← hRB, map_add, map_mul, hP w hw, zero_mul, add_zero] at this
    exact this
  have hBnat : B.natDegree < P.natDegree := natDegree_lt_natDegree hB0 hBdeg
  obtain ⟨p, q, -, -, e⟩ := exists_mul_add_mul_eq_C_resultant P B (m := P.natDegree)
    (n := B.natDegree) le_rfl le_rfl (Or.inl hd.ne')
  set ρ : MvPolynomial σ ℂ := resultant P B P.natDegree B.natDegree with hρ
  have hρU : ∀ w ∈ U, MvPolynomial.eval (fun i => ((w i : ℝ) : ℂ)) ρ = 0 := by
    intro w hw
    have := congrArg (evalAt θ w) e
    rw [map_add, map_mul, map_mul, hP w hw, hBθ w hw, zero_mul, zero_mul, add_zero] at this
    simpa [evalAt] using this.symm
  have hρ0 : ρ = 0 := mvPolynomial_eq_zero_of_open ρ U hU hne hρU
  have hφ : Function.Injective (algebraMap (MvPolynomial σ ℂ) (FractionRing (MvPolynomial σ ℂ))) :=
    IsFractionRing.injective _ _
  have hres : resultant (P.map (algebraMap _ (FractionRing (MvPolynomial σ ℂ))))
      (B.map (algebraMap _ (FractionRing (MvPolynomial σ ℂ)))) = 0 := by
    rw [natDegree_map_eq_of_injective hφ, natDegree_map_eq_of_injective hφ,
      resultant_map_map, ← hρ, hρ0, map_zero]
  have hnc := (resultant_eq_zero_iff.mp hres).2
  have hdvd : P ∣ B := dvd_of_not_coprime (FractionRing (MvPolynomial σ ℂ)) hirr hm hnc
  obtain ⟨T, hT⟩ := hdvd
  have hT0 : T ≠ 0 := fun h0 => hB0 (by rw [hT, h0, mul_zero])
  have := hm.natDegree_mul' hT0
  rw [← hT] at this
  omega

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/ReversalInvariance.lean <==
import Mathlib
import PaperC.C2.OverlapBlocks

/-!
# Paper C2: reversal keeps the memoryless blocks (`lem:invariance`, Lemma 4.16)

Paper C2 (`c2/sec_exactlaw.tex`), Lemma `lem:invariance`.

Let `Q` be an irreducible generator (`CutIrreducible`) with stationary vector `π > 0` and `B` a
memoryless block of `Q`. `MemBlock π Q B'` says that `B'` is a memoryless block of `Q`, for some
`κ`, `ν`, `c`.

* `blockRev_blockRev`: `(Q^{[B]})^{[B]} = Q`;
* `Memoryless.reversed`: `B` is a memoryless block of `Q^{[B]}`, with the same data;
* `memBlock_blockRev`: if `B'` is a memoryless block of `Q`, it is one of `Q^{[B]}`, in the four
  cases `B'` disjoint from `B`, containing `B`, contained in `B`, overlapping `B` (the last through
  `overlap_sigma_ent`);
* `memBlock_blockRev_iff`: so the two families are equal (`ℳ(Q^{[B]}) = ℳ(Q)`);
* `memBlock_star_iff`: the same for the time reversal, `ℳ(Q*) = ℳ(Q)`.

The proofs do not use the size condition `2 ≤ |B'| ≤ d - 1`: it holds for every `B'` that is a
memoryless block in the sense of `Memoryless` (nonempty, and proper because the law `ν` on `B'ᶜ`
sums to 1).
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- `B` is a memoryless block of `Q` (with stationary vector `π`). -/
def MemBlock (π : ι → ℝ) (Q : Matrix ι ι ℝ) (B : Finset ι) : Prop :=
  ∃ κ ν c, Memoryless Q π B κ ν c

section Inv

variable {Q : Matrix ι ι ℝ} {π : ι → ℝ} {B B' : Finset ι} {κ : ℝ} {ν c : ι → ℝ}

theorem Memoryless.compl_nonempty (h : Memoryless Q π B κ ν c) : Bᶜ.Nonempty := by
  by_contra hne
  rw [Finset.not_nonempty_iff_eq_empty] at hne
  have := h.law
  rw [hne] at this
  simp at this

theorem Memoryless.ne_univ (h : Memoryless Q π B κ ν c) : B ≠ univ := by
  intro e
  have := h.compl_nonempty
  rw [e] at this
  simp at this

theorem blockRev_blockRev (hπ : ∀ i, π i ≠ 0) (B : Finset ι) (Q : Matrix ι ι ℝ) :
    blockRev B π (blockRev B π Q) = Q := by
  ext i j
  by_cases h : i ∈ B ∧ j ∈ B
  · have h' : j ∈ B ∧ i ∈ B := ⟨h.2, h.1⟩
    simp only [blockRev, h, h', and_self, if_true]
    field_simp [hπ i, hπ j]
  · have h' : ¬ (j ∈ B ∧ i ∈ B) := fun e => h ⟨e.2, e.1⟩
    simp only [blockRev, h, h', if_false]

/-- `B` is a memoryless block of `Q^{[B]}`, with the same data. -/
theorem Memoryless.reversed (h : Memoryless Q π B κ ν c) :
    Memoryless (blockRev B π Q) π B κ ν c where
  pos := h.pos
  gen := memoryless_isGenerator h
  stat := memoryless_stationary h
  out i hi y hy := by
    have : ¬ (i ∈ B ∧ y ∈ B) := fun e => hy e.2
    simp only [blockRev, this, if_false]; exact h.out i hi y hy
  law := h.law
  inn y hy i hi := by
    have : ¬ (y ∈ B ∧ i ∈ B) := fun e => hy e.1
    simp only [blockRev, this, if_false]; exact h.inn y hy i hi
  nonempty := h.nonempty

theorem ent_congr {Q R : Matrix ι ι ℝ} (h : MemEnt Q π B)
    (hout : ∀ i ∈ B, ∀ y ∉ B, R i y = Q i y) (hin : ∀ y ∉ B, ∀ i ∈ B, R y i = Q y i) :
    MemEnt R π B where
  out i hi i' hi' y hy := by rw [hout i hi y hy, hout i' hi' y hy]; exact h.out i hi i' hi' y hy
  inn y hy i hi i' hi' := by
    rw [hin y hy i hi, hin y hy i' hi']; exact h.inn y hy i hi i' hi'

/-- The entrywise form of a memoryless block of `Q` survives the reversal of a memoryless block
`B`. -/
theorem ent_blockRev (hB : Memoryless Q π B κ ν c) (h' : MemEnt Q π B') :
    MemEnt (blockRev B π Q) π B' := by
  have hp : ∀ i, π i ≠ 0 := fun i => (hB.pos i).ne'
  by_cases h1 : Disjoint B B' ∨ B ⊆ B'
  · refine ent_congr h' (fun i hi y hy => ?_) (fun y hy i hi => ?_)
    · have : ¬ (i ∈ B ∧ y ∈ B) := by
        rintro ⟨e1, e2⟩
        rcases h1 with h1 | h1
        · exact Finset.disjoint_left.mp h1 e1 hi
        · exact hy (h1 e2)
      simp only [blockRev, this, if_false]
    · have : ¬ (y ∈ B ∧ i ∈ B) := by
        rintro ⟨e1, e2⟩
        rcases h1 with h1 | h1
        · exact Finset.disjoint_left.mp h1 e2 hi
        · exact hy (h1 e1)
      simp only [blockRev, this, if_false]
  · push Not at h1
    obtain ⟨hdis, hnsub⟩ := h1
    by_cases h2 : B' ⊆ B
    · constructor
      · intro i hi i' hi' y hy
        by_cases hyB : y ∈ B
        · have e := h'.inn y hy i hi i' hi'
          have hiB := h2 hi
          have hi'B := h2 hi'
          simp only [blockRev, hiB, hi'B, hyB, and_self, if_true]
          have := hp i; have := hp i'
          field_simp
          linear_combination (π y) * e
        · have a1 : ¬ (i ∈ B ∧ y ∈ B) := fun e => hyB e.2
          have a2 : ¬ (i' ∈ B ∧ y ∈ B) := fun e => hyB e.2
          simp only [blockRev, a1, a2, if_false]
          exact h'.out i hi i' hi' y hy
      · intro y hy i hi i' hi'
        by_cases hyB : y ∈ B
        · have e := h'.out i hi i' hi' y hy
          have hiB := h2 hi
          have hi'B := h2 hi'
          simp only [blockRev, hiB, hi'B, hyB, and_self, if_true]
          rw [e]
          have := hp y
          field_simp
        · have a1 : ¬ (y ∈ B ∧ i ∈ B) := fun e => hyB e.1
          have a2 : ¬ (y ∈ B ∧ i' ∈ B) := fun e => hyB e.1
          simp only [blockRev, a1, a2, if_false]
          exact h'.inn y hy i hi i' hi'
    · -- overlap
      have hmeet : ¬ Disjoint B B' := hdis
      obtain ⟨a0, ha0⟩ := Finset.not_disjoint_iff.mp hmeet
      obtain ⟨x0, hx0B, hx0⟩ := Finset.not_subset.mp hnsub
      obtain ⟨y0, hy0B', hy0⟩ := Finset.not_subset.mp h2
      obtain ⟨σ, -, hσ⟩ := overlap_sigma_ent hB.pos hB.gen hB.stat hB.ent h' ha0.1 ha0.2 hx0B hx0
        hy0B' hy0
      have agree : ∀ i y, i ∈ B' → y ∉ B' →
          blockRev B π Q i y = Q i y ∧ blockRev B π Q y i = Q y i := by
        intro i y hi hy
        by_cases hb : i ∈ B ∧ y ∈ B
        · have hiU : i ∈ B ∪ B' := mem_union_right _ hi
          have hyU : y ∈ B ∪ B' := mem_union_left _ hb.2
          have n1 : ¬ ((i ∈ B ↔ y ∈ B) ∧ (i ∈ B' ↔ y ∈ B')) := fun e => hy (e.2.mp hi)
          have n2 : ¬ ((y ∈ B ↔ i ∈ B) ∧ (y ∈ B' ↔ i ∈ B')) := fun e => hy (e.2.mpr hi)
          have q1 := hσ i y hiU hyU n1
          have q2 := hσ y i hyU hiU n2
          have hb' : y ∈ B ∧ i ∈ B := ⟨hb.2, hb.1⟩
          have := hp i; have := hp y
          constructor
          · show (if i ∈ B ∧ y ∈ B then π y * Q y i / π i else Q i y) = Q i y
            rw [if_pos hb, q1, q2]; field_simp
          · show (if y ∈ B ∧ i ∈ B then π i * Q i y / π y else Q y i) = Q y i
            rw [if_pos hb', q1, q2]; field_simp
        · have hb' : ¬ (y ∈ B ∧ i ∈ B) := fun e => hb ⟨e.2, e.1⟩
          simp only [blockRev, hb, hb', if_false, and_self]
      exact ent_congr h' (fun i hi y hy => (agree i y hi hy).1)
        (fun y hy i hi => (agree i y hi hy).2)

/-- **`lem:invariance`, one direction.** A memoryless block of `Q` is a memoryless block of
`Q^{[B]}`, for `B` a memoryless block of `Q`. -/
theorem memBlock_blockRev (hirr : CutIrreducible Q) (hB : Memoryless Q π B κ ν c)
    (h' : MemBlock π Q B') : MemBlock π (blockRev B π Q) B' := by
  obtain ⟨κ', ν', c', h'⟩ := h'
  exact memoryless_of_ent hB.pos (memoryless_isGenerator hB) (memoryless_stationary hB)
    (memoryless_irreducible hB hB.compl_nonempty hirr) h'.nonempty h'.ne_univ
    (ent_blockRev hB h'.ent)

/-- **`lem:invariance`.** `ℳ(Q^{[B]}) = ℳ(Q)`: `B'` is a memoryless block of `Q^{[B]}` if and only
if it is one of `Q`. -/
theorem memBlock_blockRev_iff (hirr : CutIrreducible Q) (hB : Memoryless Q π B κ ν c)
    (B' : Finset ι) : MemBlock π (blockRev B π Q) B' ↔ MemBlock π Q B' := by
  have hp : ∀ i, π i ≠ 0 := fun i => (hB.pos i).ne'
  constructor
  · intro h
    have hB2 := hB.reversed
    have hirr2 := memoryless_irreducible hB hB.compl_nonempty hirr
    have := memBlock_blockRev hirr2 hB2 h
    rwa [blockRev_blockRev hp] at this
  · exact memBlock_blockRev hirr hB

/-- The two families of memoryless blocks are equal. -/
theorem memBlock_family_blockRev (hirr : CutIrreducible Q) (hB : Memoryless Q π B κ ν c) :
    {B' : Finset ι | MemBlock π (blockRev B π Q) B'} = {B' : Finset ι | MemBlock π Q B'} :=
  Set.ext fun B' => memBlock_blockRev_iff hirr hB B'

/-- **`lem:invariance`, time reversal.** `ℳ(Q*) = ℳ(Q)`. -/
theorem memBlock_star_iff (hirr : CutIrreducible Q) (hgen : IsGenerator Q)
    (hstat : ∀ j, ∑ i, π i * Q i j = 0) (hpos : ∀ i, 0 < π i) (B' : Finset ι) :
    MemBlock π (starMat π Q) B' ↔ MemBlock π Q B' := by
  have hp : ∀ i, π i ≠ 0 := fun i => (hpos i).ne'
  have hg : Good π Q := ⟨hgen, hstat, hirr⟩
  constructor
  · rintro ⟨κ, ν, c, h⟩
    have hκ : κ ≠ 0 := h.kappa_ne (good_star hpos hg).2.2 h.ne_univ
    have := memoryless_star h hκ
    rw [starMat_starMat hp] at this
    exact ⟨_, _, _, this⟩
  · rintro ⟨κ, ν, c, h⟩
    have hκ : κ ≠ 0 := h.kappa_ne hirr h.ne_univ
    exact ⟨_, _, _, memoryless_star h hκ⟩

end Inv

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/SchurLimits.lean <==
import Mathlib

/-!
# Attached states are visible: the limit `x_z → ∞`

Paper C2 (`c2/sec_exactlaw.tex`), Lemma `lem:attached`, the Schur-complement limits in the proofs of
(a) and (b) for the state `z` added to `P`.

Write the system on `X = P ∪ {z}` as the unknowns `(y, t)` with `A y - t a = p` (rows of `P`) and
`s t - e·y = c` (row of `z`), where `A = A_P`, `a = (q_iz)`, `e = (q_zi)` and `s = x_z + q_z → ∞`.
Put `w = 1/s`. Then `t = w (c + e·y)` and `(A - w a eᵀ) y = p + w c a`. With the adjugate of
`N(w) = A - w a eᵀ` all quantities are polynomial in `w`, and the form
`F = y·Φ_P y' + t' (y·φ) - t (y'·φ)` of `eq:schur-form` satisfies `det N(w)² F = f(w)` for a
polynomial `f`. If `F = 0` for small `w > 0`, continuity gives `f(0) = 0`.

* `schur_limit_a` (the limit used for (a) with `k = j`): if the form of two solutions vanishes for
  all small `w > 0`, then `(adj A p₁)·Φ_P (adj A p₂) = 0`, that is `(A⁻¹p₁)ᵀ Φ_P (A⁻¹p₂) = 0`;
* `schur_limit_b` (`eq:attached-limit`, for (b)): with the second right-hand side `e_z`
  (`p₂ = 0`, `c₂ = 1`), the form vanishing for small `w > 0` gives
  `(A⁻¹p₁)ᵀ Φ_P (A⁻¹a) + (A⁻¹p₁)·φ = 0`, in the form with `adj A` and `det A`.

The packaging of the induction `(a)` for `k = j` from these two limits and `lem:attached`(b) for `j`
is in `AttachedInduction`, and the chain over `P_0 ⊂ … ⊂ P_k` is in `AttachedChain`.
-/

namespace Kagey131.PaperC.C2

open Matrix Filter Topology

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The reduced matrix `A - w a eᵀ`. -/
def Nw (A : Matrix ι ι ℝ) (a e : ι → ℝ) (w : ℝ) : Matrix ι ι ℝ := A - w • vecMulVec a e

theorem Nw_continuous (A : Matrix ι ι ℝ) (a e : ι → ℝ) : Continuous (Nw A a e) := by
  unfold Nw; fun_prop

theorem vecMulVec_mulVec' (a e y : ι → ℝ) : vecMulVec a e *ᵥ y = (e ⬝ᵥ y) • a := by
  ext i
  simp [vecMulVec, mulVec, dotProduct, Finset.mul_sum, Finset.sum_mul, mul_comm, mul_left_comm]

/-- The reduction of the system to `N(w) y = p + w c a` and the polynomial form of its solution. -/
theorem schur_reduce_det (A : Matrix ι ι ℝ) (a e p y : ι → ℝ) (c t w : ℝ) (hw : w ≠ 0)
    (h1 : A *ᵥ y - t • a = p) (h2 : w⁻¹ * t - e ⬝ᵥ y = c) :
    t = w * (c + e ⬝ᵥ y) ∧
      (Nw A a e w).det • y = (Nw A a e w).adjugate *ᵥ (p + (w * c) • a) := by
  have ht : t = w * (c + e ⬝ᵥ y) := by
    field_simp at h2
    have : t = w * (c + e ⬝ᵥ y) := by linarith
    exact this
  refine ⟨ht, ?_⟩
  have hN : Nw A a e w *ᵥ y = p + (w * c) • a := by
    unfold Nw
    rw [sub_mulVec, smul_mulVec, vecMulVec_mulVec', ← h1, ht]
    ext i
    simp only [Pi.add_apply, Pi.sub_apply, Pi.smul_apply, smul_eq_mul]
    ring
  have := congrArg (fun v => (Nw A a e w).adjugate *ᵥ v) hN
  simp only [mulVec_mulVec, adjugate_mul, smul_mulVec, one_mulVec] at this
  exact this

theorem zero_of_right_limit {f : ℝ → ℝ} {ε : ℝ} (hε : 0 < ε) (hc : ContinuousAt f 0)
    (hz : ∀ w, 0 < w → w < ε → f w = 0) : f 0 = 0 := by
  have h1 : Tendsto f (𝓝[>] 0) (𝓝 (f 0)) := hc.tendsto.mono_left nhdsWithin_le_nhds
  have h2 : Tendsto f (𝓝[>] 0) (𝓝 0) := by
    refine tendsto_const_nhds.congr' ?_
    filter_upwards [Ioo_mem_nhdsGT hε] with w hw using (hz w hw.1 hw.2).symm
  exact tendsto_nhds_unique h1 h2

/-- The polynomial version `det N(w)² F(w)` of the form. -/
noncomputable def fpoly (A : Matrix ι ι ℝ) (a e φ : ι → ℝ) (Φ : Matrix ι ι ℝ) (p₁ p₂ : ι → ℝ)
    (c₁ c₂ w : ℝ) : ℝ :=
  let d := (Nw A a e w).det
  let y₁ := (Nw A a e w).adjugate *ᵥ (p₁ + (w * c₁) • a)
  let y₂ := (Nw A a e w).adjugate *ᵥ (p₂ + (w * c₂) • a)
  y₁ ⬝ᵥ (Φ *ᵥ y₂) + w * (c₂ * d + e ⬝ᵥ y₂) * (y₁ ⬝ᵥ φ) - w * (c₁ * d + e ⬝ᵥ y₁) * (y₂ ⬝ᵥ φ)

theorem fpoly_continuous (A : Matrix ι ι ℝ) (a e φ : ι → ℝ) (Φ : Matrix ι ι ℝ) (p₁ p₂ : ι → ℝ)
    (c₁ c₂ : ℝ) : Continuous (fpoly A a e φ Φ p₁ p₂ c₁ c₂) := by
  have hN := Nw_continuous A a e
  have hadj : Continuous fun w => (Nw A a e w).adjugate := hN.matrix_adjugate
  have hd : Continuous fun w => (Nw A a e w).det := hN.matrix_det
  have hv : ∀ (p : ι → ℝ) (c : ℝ), Continuous fun w : ℝ => p + (w * c) • a := fun p c => by
    fun_prop
  have hy : ∀ (p : ι → ℝ) (c : ℝ), Continuous fun w : ℝ =>
      (Nw A a e w).adjugate *ᵥ (p + (w * c) • a) := fun p c => hadj.matrix_mulVec (hv p c)
  unfold fpoly
  simp only []
  have hΦy : ∀ (p : ι → ℝ) (c : ℝ), Continuous fun w : ℝ =>
      Φ *ᵥ ((Nw A a e w).adjugate *ᵥ (p + (w * c) • a)) := fun p c =>
    Continuous.matrix_mulVec (A := fun _ => Φ) continuous_const (hy p c)
  have heY : ∀ (p : ι → ℝ) (c : ℝ), Continuous fun w : ℝ =>
      e ⬝ᵥ ((Nw A a e w).adjugate *ᵥ (p + (w * c) • a)) := fun p c =>
    Continuous.dotProduct (A := fun _ => e) continuous_const (hy p c)
  have hYφ : ∀ (p : ι → ℝ) (c : ℝ), Continuous fun w : ℝ =>
      ((Nw A a e w).adjugate *ᵥ (p + (w * c) • a)) ⬝ᵥ φ := fun p c =>
    Continuous.dotProduct (B := fun _ => φ) (hy p c) continuous_const
  have t1 := Continuous.dotProduct (hy p₁ c₁) (hΦy p₂ c₂)
  have t2 : Continuous fun w : ℝ => w * (c₂ * (Nw A a e w).det +
      e ⬝ᵥ ((Nw A a e w).adjugate *ᵥ (p₂ + (w * c₂) • a))) *
        (((Nw A a e w).adjugate *ᵥ (p₁ + (w * c₁) • a)) ⬝ᵥ φ) :=
    (continuous_id.mul ((continuous_const.mul hd).add (heY p₂ c₂))).mul (hYφ p₁ c₁)
  have t3 : Continuous fun w : ℝ => w * (c₁ * (Nw A a e w).det +
      e ⬝ᵥ ((Nw A a e w).adjugate *ᵥ (p₁ + (w * c₁) • a))) *
        (((Nw A a e w).adjugate *ᵥ (p₂ + (w * c₂) • a)) ⬝ᵥ φ) :=
    (continuous_id.mul ((continuous_const.mul hd).add (heY p₁ c₁))).mul (hYφ p₂ c₂)
  exact (t1.add t2).sub t3

/-- **`lem:attached`, the limit for (a) with `k = j`.** -/
theorem schur_limit_a (A : Matrix ι ι ℝ) (a e φ : ι → ℝ) (Φ : Matrix ι ι ℝ) (p₁ p₂ : ι → ℝ)
    (c₁ c₂ : ℝ) {ε : ℝ} (hε : 0 < ε)
    (h : ∀ w : ℝ, 0 < w → w < ε → ∃ (y y' : ι → ℝ) (t t' : ℝ),
      A *ᵥ y - t • a = p₁ ∧ w⁻¹ * t - e ⬝ᵥ y = c₁ ∧
      A *ᵥ y' - t' • a = p₂ ∧ w⁻¹ * t' - e ⬝ᵥ y' = c₂ ∧
      y ⬝ᵥ (Φ *ᵥ y') + t' * (y ⬝ᵥ φ) - t * (y' ⬝ᵥ φ) = 0) :
    (A.adjugate *ᵥ p₁) ⬝ᵥ (Φ *ᵥ (A.adjugate *ᵥ p₂)) = 0 := by
  have hz : fpoly A a e φ Φ p₁ p₂ c₁ c₂ 0 = 0 := by
    refine zero_of_right_limit hε (fpoly_continuous A a e φ Φ p₁ p₂ c₁ c₂).continuousAt
      (fun w hw hwε => ?_)
    obtain ⟨y, y', t, t', h1, h2, h3, h4, hF⟩ := h w hw hwε
    obtain ⟨ht, hy⟩ := schur_reduce_det A a e p₁ y c₁ t w hw.ne' h1 h2
    obtain ⟨ht', hy'⟩ := schur_reduce_det A a e p₂ y' c₂ t' w hw.ne' h3 h4
    unfold fpoly
    simp only []
    rw [← hy, ← hy']
    simp only [mulVec_smul, smul_dotProduct, dotProduct_smul, smul_eq_mul]
    rw [ht, ht'] at hF
    linear_combination ((Nw A a e w).det * (Nw A a e w).det) * hF
  simpa [fpoly, Nw] using hz

/-- The polynomial `g(w) = f(w)/w` for the second right-hand side `e_z`. -/
noncomputable def gpoly (A : Matrix ι ι ℝ) (a e φ : ι → ℝ) (Φ : Matrix ι ι ℝ) (p₁ : ι → ℝ)
    (c₁ w : ℝ) : ℝ :=
  let d := (Nw A a e w).det
  let y₁ := (Nw A a e w).adjugate *ᵥ (p₁ + (w * c₁) • a)
  let z := (Nw A a e w).adjugate *ᵥ a
  y₁ ⬝ᵥ (Φ *ᵥ z) + (d + w * (e ⬝ᵥ z)) * (y₁ ⬝ᵥ φ) - w * (c₁ * d + e ⬝ᵥ y₁) * (z ⬝ᵥ φ)

theorem fpoly_eq_w_mul_gpoly (A : Matrix ι ι ℝ) (a e φ : ι → ℝ) (Φ : Matrix ι ι ℝ)
    (p₁ : ι → ℝ) (c₁ w : ℝ) :
    fpoly A a e φ Φ p₁ 0 c₁ 1 w = w * gpoly A a e φ Φ p₁ c₁ w := by
  unfold fpoly gpoly
  simp only [zero_add, one_mul, mulVec_smul, dotProduct_smul, smul_dotProduct, smul_eq_mul]
  ring

theorem gpoly_continuous (A : Matrix ι ι ℝ) (a e φ : ι → ℝ) (Φ : Matrix ι ι ℝ) (p₁ : ι → ℝ)
    (c₁ : ℝ) : Continuous (gpoly A a e φ Φ p₁ c₁) := by
  have hN := Nw_continuous A a e
  have hadj : Continuous fun w => (Nw A a e w).adjugate := hN.matrix_adjugate
  have hd : Continuous fun w => (Nw A a e w).det := hN.matrix_det
  have hy : Continuous fun w : ℝ => (Nw A a e w).adjugate *ᵥ (p₁ + (w * c₁) • a) :=
    hadj.matrix_mulVec (by fun_prop)
  have hz : Continuous fun w : ℝ => (Nw A a e w).adjugate *ᵥ a :=
    hadj.matrix_mulVec continuous_const
  have hΦz : Continuous fun w : ℝ => Φ *ᵥ ((Nw A a e w).adjugate *ᵥ a) :=
    Continuous.matrix_mulVec (A := fun _ => Φ) continuous_const hz
  have ez : Continuous fun w : ℝ => e ⬝ᵥ ((Nw A a e w).adjugate *ᵥ a) :=
    Continuous.dotProduct (A := fun _ => e) continuous_const hz
  have ey : Continuous fun w : ℝ => e ⬝ᵥ ((Nw A a e w).adjugate *ᵥ (p₁ + (w * c₁) • a)) :=
    Continuous.dotProduct (A := fun _ => e) continuous_const hy
  have yφ : Continuous fun w : ℝ => ((Nw A a e w).adjugate *ᵥ (p₁ + (w * c₁) • a)) ⬝ᵥ φ :=
    Continuous.dotProduct (B := fun _ => φ) hy continuous_const
  have zφ : Continuous fun w : ℝ => ((Nw A a e w).adjugate *ᵥ a) ⬝ᵥ φ :=
    Continuous.dotProduct (B := fun _ => φ) hz continuous_const
  unfold gpoly
  simp only []
  exact ((Continuous.dotProduct hy hΦz).add ((hd.add (continuous_id.mul ez)).mul yφ)).sub
    ((continuous_id.mul ((continuous_const.mul hd).add ey)).mul zφ)

/-- **`eq:attached-limit`.** If the form of the solutions of the two systems (right-hand sides
`(p₁, c₁)` and `(0, 1)`, i.e. `e_z`) vanishes for all small `w > 0`, then
`(adj A p₁)·Φ_P (adj A a) + det A · (adj A p₁)·φ = 0`, that is
`(A⁻¹p₁)ᵀ Φ_P (A⁻¹ a) + (A⁻¹p₁)·φ = 0`. -/
theorem schur_limit_b (A : Matrix ι ι ℝ) (a e φ : ι → ℝ) (Φ : Matrix ι ι ℝ) (p₁ : ι → ℝ)
    (c₁ : ℝ) {ε : ℝ} (hε : 0 < ε)
    (h : ∀ w : ℝ, 0 < w → w < ε → ∃ (y y' : ι → ℝ) (t t' : ℝ),
      A *ᵥ y - t • a = p₁ ∧ w⁻¹ * t - e ⬝ᵥ y = c₁ ∧
      A *ᵥ y' - t' • a = 0 ∧ w⁻¹ * t' - e ⬝ᵥ y' = 1 ∧
      y ⬝ᵥ (Φ *ᵥ y') + t' * (y ⬝ᵥ φ) - t * (y' ⬝ᵥ φ) = 0) :
    (A.adjugate *ᵥ p₁) ⬝ᵥ (Φ *ᵥ (A.adjugate *ᵥ a)) + A.det * ((A.adjugate *ᵥ p₁) ⬝ᵥ φ) = 0 := by
  have hz : gpoly A a e φ Φ p₁ c₁ 0 = 0 := by
    refine zero_of_right_limit hε (gpoly_continuous A a e φ Φ p₁ c₁).continuousAt
      (fun w hw hwε => ?_)
    have hf : fpoly A a e φ Φ p₁ 0 c₁ 1 w = 0 := by
      obtain ⟨y, y', t, t', h1, h2, h3, h4, hF⟩ := h w hw hwε
      obtain ⟨ht, hy⟩ := schur_reduce_det A a e p₁ y c₁ t w hw.ne' h1 h2
      obtain ⟨ht', hy'⟩ := schur_reduce_det A a e 0 y' 1 t' w hw.ne' h3 h4
      unfold fpoly
      simp only []
      rw [← hy, ← hy']
      simp only [mulVec_smul, smul_dotProduct, dotProduct_smul, smul_eq_mul]
      rw [ht, ht'] at hF
      linear_combination ((Nw A a e w).det * (Nw A a e w).det) * hF
    rw [fpoly_eq_w_mul_gpoly] at hf
    exact (mul_eq_zero.mp hf).resolve_left hw.ne'
  simpa [gpoly, Nw] using hz

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/SecondMomentFiber.lean <==
import Mathlib

/-!
# The complete second-moment fiber: the algebra of the criterion

Companion note `c2/research/second_moment_fiber.tex`: Theorem `thm:smf-fiber` and the resolvent
identity `eq:smf-resolvent-inverse`.

Write `G = S + K` with `S` symmetric and `K` antisymmetric (in the file only `Sᵀ = S` and
`Kᵀ = -K` are used where stated), `E_m = sym(G^m) = ((S+K)^m + (S-K)^m)/2` and
`O_m = ((S+K)^m - (S-K)^m)/2`.

* `evn_succ`, `odd_succ`, `odd_closed`: `E_{m+1} = S E_m + K O_m`, `O_{m+1} = S O_m + K E_m`
  and `O_m = ∑_{j<m} S^j K E_{m-1-j}`;
* `smf_forward` (`thm:smf-fiber`, (3) ⟹ (1) with all powers): if `K' S^j K' = K S^j K` for all `j`
  then `sym(G'^m) = sym(G^m)` for all `m`; `smf_backward` is the converse ((1) ⟹ (3));
* `smf_orth` (`thm:smf-fiber`, (5) ⟹ (3)): if `K' = O K` with `OᵀO = 1`, `OS = SO`, `OK = KOᵀ`,
  then `K'` is antisymmetric and `K' S^j K' = K S^j K`;
* `moment_fiber_if` (`thm:moment-fiber`, "if", companion note `second_moment_fiber_unitary.tex`): `U` orthogonal, `US = SU`, `UKU = K` give an antisymmetric `UK` with the same second moments;
* `smf_backward_finite`, `smf_reduce`, `smf_finite_bound` (`cor:smf-finite-bound`): agreement for `m ≤ r+1` gives `K'S^jK' = KS^jK` for `j ≤ r-1`, and a monic `q` of degree `r` with `K S^k q(S) K = 0` (the minimal polynomial of `S` on `e^⊥`) extends this to all `j` and all `m`;
* `resolvent_inv` (`eq:smf-resolvent-inverse`): `(½((B-K)⁻¹ + (B+K)⁻¹))⁻¹ = B - K B⁻¹ K`.

Not formalized: the reduction to `j ≤ r - 1` (the minimal polynomial of `S`), the spectral
criterion (4), the extension of the isometry to an orthogonal `O`, `cor:smf-finite-bound`,
`cor:smf-complex` (the dimension count of `O(2m)/U(m)`) and `ex:smf-continuous`.
-/

namespace Kagey131.PaperC.C2

noncomputable section

open Matrix Finset

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- `sym(G^m)` for `G = S + K`, with `Gᵀ = S - K`. -/
def evn (S K : Matrix ι ι ℝ) (m : ℕ) : Matrix ι ι ℝ := (1 / 2 : ℝ) • ((S + K) ^ m + (S - K) ^ m)

/-- The antisymmetric part of `G^m`. -/
def odd' (S K : Matrix ι ι ℝ) (m : ℕ) : Matrix ι ι ℝ := (1 / 2 : ℝ) • ((S + K) ^ m - (S - K) ^ m)

theorem evn_zero (S K : Matrix ι ι ℝ) : evn S K 0 = 1 := by
  simp only [evn, pow_zero]
  module

theorem odd_zero (S K : Matrix ι ι ℝ) : odd' S K 0 = 0 := by simp [odd']

theorem evn_succ (S K : Matrix ι ι ℝ) (m : ℕ) :
    evn S K (m + 1) = S * evn S K m + K * odd' S K m := by
  simp only [evn, odd', pow_succ', Matrix.mul_smul, add_mul, sub_mul, mul_add, mul_sub, smul_add,
    smul_sub]
  module

theorem odd_succ (S K : Matrix ι ι ℝ) (m : ℕ) :
    odd' S K (m + 1) = S * odd' S K m + K * evn S K m := by
  simp only [evn, odd', pow_succ', Matrix.mul_smul, add_mul, sub_mul, mul_add, mul_sub, smul_add,
    smul_sub]
  module

theorem odd_closed (S K : Matrix ι ι ℝ) (m : ℕ) :
    odd' S K m = ∑ j ∈ range m, S ^ j * K * evn S K (m - 1 - j) := by
  induction m with
  | zero => simp [odd_zero]
  | succ m ih =>
    rw [odd_succ, ih, Finset.sum_range_succ' _ m, Finset.mul_sum]
    have : ∀ j ∈ range m, S * (S ^ j * K * evn S K (m - 1 - j)) =
        S ^ (j + 1) * K * evn S K (m + 1 - 1 - (j + 1)) := fun j hj => by
      rw [show m + 1 - 1 - (j + 1) = m - 1 - j by omega, pow_succ']
      simp only [Matrix.mul_assoc]
    rw [Finset.sum_congr rfl this]
    simp only [pow_zero, Matrix.one_mul, Nat.add_sub_cancel]
    abel

/-- **`thm:smf-fiber`, (3) ⟹ (1).** -/
theorem smf_forward {S K K' : Matrix ι ι ℝ} (h : ∀ j : ℕ, K' * S ^ j * K' = K * S ^ j * K)
    (m : ℕ) : evn S K' m = evn S K m := by
  have key : ∀ m, ∀ k ≤ m, evn S K' k = evn S K k := by
    intro m
    induction m with
    | zero => intro k hk; obtain rfl : k = 0 := by omega
              rw [evn_zero, evn_zero]
    | succ m ih =>
      intro k hk
      by_cases hkm : k ≤ m
      · exact ih k hkm
      · obtain rfl : k = m + 1 := by omega
        have hKO : K' * odd' S K' m = K * odd' S K m := by
          have e1 : K' * odd' S K' m =
              ∑ j ∈ range m, K' * S ^ j * K' * evn S K' (m - 1 - j) := by
            rw [odd_closed, Finset.mul_sum]
            exact Finset.sum_congr rfl fun j _ => by simp only [Matrix.mul_assoc]
          have e2 : K * odd' S K m = ∑ j ∈ range m, K * S ^ j * K * evn S K (m - 1 - j) := by
            rw [odd_closed, Finset.mul_sum]
            exact Finset.sum_congr rfl fun j _ => by simp only [Matrix.mul_assoc]
          rw [e1, e2]
          refine Finset.sum_congr rfl fun j hj => ?_
          rw [h j, ih (m - 1 - j) (by omega)]
        rw [evn_succ, evn_succ, ih m le_rfl, hKO]
  exact key m m le_rfl

/-- **`thm:smf-fiber`, (1) ⟹ (3).** -/
theorem smf_backward {S K K' : Matrix ι ι ℝ} (h : ∀ m : ℕ, evn S K' m = evn S K m) (j : ℕ) :
    K' * S ^ j * K' = K * S ^ j * K := by
  induction j using Nat.strong_induction_on with
  | _ j ih =>
    have e := h (j + 2)
    rw [show j + 2 = (j + 1) + 1 from rfl, evn_succ S K' (j + 1), evn_succ S K (j + 1),
      h (j + 1)] at e
    have e' := add_left_cancel e
    rw [odd_closed, odd_closed, Finset.mul_sum, Finset.mul_sum, Finset.sum_range_succ,
      Finset.sum_range_succ] at e'
    have hlow : ∑ i ∈ range j, K' * (S ^ i * K' * evn S K' (j + 1 - 1 - i)) =
        ∑ i ∈ range j, K * (S ^ i * K * evn S K (j + 1 - 1 - i)) :=
      Finset.sum_congr rfl fun i hi => by
        have := ih i (Finset.mem_range.mp hi)
        rw [h]
        calc K' * (S ^ i * K' * evn S K (j + 1 - 1 - i))
            = (K' * S ^ i * K') * evn S K (j + 1 - 1 - i) := by simp only [Matrix.mul_assoc]
          _ = (K * S ^ i * K) * evn S K (j + 1 - 1 - i) := by rw [this]
          _ = K * (S ^ i * K * evn S K (j + 1 - 1 - i)) := by simp only [Matrix.mul_assoc]
    rw [hlow] at e'
    have e'' := add_left_cancel e'
    have hj0 : j + 1 - 1 - j = 0 := by omega
    rw [hj0, evn_zero, evn_zero] at e''
    simpa [Matrix.mul_assoc] using e''

/-- **`thm:smf-fiber`, (5) ⟹ (3).** -/
theorem smf_orth {S K O : Matrix ι ι ℝ} (hS : Sᵀ = S) (hK : Kᵀ = -K) (hO : Oᵀ * O = 1)
    (hOS : O * S = S * O) (hOK : O * K = K * Oᵀ) (j : ℕ) :
    (O * K)ᵀ = -(O * K) ∧ (O * K) * S ^ j * (O * K) = K * S ^ j * K := by
  have hanti : (O * K)ᵀ = -(O * K) := by
    rw [transpose_mul, hK, hOK]; simp
  refine ⟨hanti, ?_⟩
  have hcomm : O * S ^ j = S ^ j * O := (Commute.pow_right (show Commute O S from hOS) j).eq
  have hSj : (S ^ j)ᵀ = S ^ j := by rw [transpose_pow, hS]
  have e1 : (O * K) * S ^ j * (O * K) = -((O * K)ᵀ * S ^ j * (O * K)) := by
    rw [hanti]; simp
  rw [e1, transpose_mul, hK]
  have hOSO : Oᵀ * S ^ j * O = S ^ j := by
    rw [Matrix.mul_assoc, ← hcomm, ← Matrix.mul_assoc, hO, Matrix.one_mul]
  have e2 : (-K * Oᵀ) * S ^ j * (O * K) = -(K * (Oᵀ * S ^ j * O) * K) := by
    simp only [Matrix.neg_mul, Matrix.mul_assoc]
  rw [e2, hOSO, neg_neg]

/-- **`thm:moment-fiber`, "if"** (companion note `second_moment_fiber_unitary.tex`). If `U` is
orthogonal, commutes with `S` and satisfies `U K U = K`, then `U K` is antisymmetric and
`G' = S + U K` has the second moments of `G = S + K` at every order. -/
theorem moment_fiber_if {S K U : Matrix ι ι ℝ} (hS : Sᵀ = S) (hK : Kᵀ = -K) (hU : Uᵀ * U = 1)
    (hUS : U * S = S * U) (hUK : U * K * U = K) :
    (U * K)ᵀ = -(U * K) ∧ ∀ m, evn S (U * K) m = evn S K m := by
  have hU' : U * Uᵀ = 1 := mul_eq_one_comm.mp hU
  have hKU : K * Uᵀ = U * K := by
    calc K * Uᵀ = (U * K * U) * Uᵀ := by rw [hUK]
      _ = U * K := by rw [Matrix.mul_assoc, hU', Matrix.mul_one]
  have hanti : (U * K)ᵀ = -(U * K) := by
    rw [transpose_mul, hK, Matrix.neg_mul, hKU]
  refine ⟨hanti, ?_⟩
  refine smf_forward (fun j => ?_)
  have hcomm : S ^ j * U = U * S ^ j := (Commute.pow_left (show Commute S U from hUS.symm) j).eq
  calc U * K * S ^ j * (U * K) = U * K * (S ^ j * U) * K := by simp only [Matrix.mul_assoc]
    _ = U * K * (U * S ^ j) * K := by rw [hcomm]
    _ = (U * K * U) * S ^ j * K := by simp only [Matrix.mul_assoc]
    _ = K * S ^ j * K := by rw [hUK]

/-- **`eq:smf-resolvent-inverse`.** -/
theorem resolvent_inv {B K : Matrix ι ι ℝ} (hB : IsUnit B.det) (h1 : IsUnit (B - K).det)
    (h2 : IsUnit (B + K).det) :
    ((1 / 2 : ℝ) • ((B - K)⁻¹ + (B + K)⁻¹))⁻¹ = B - K * B⁻¹ * K := by
  have hBdef : B = (1 / 2 : ℝ) • ((B + K) + (B - K)) := by module
  have e1 : (B - K)⁻¹ * (B + K) * (B + K)⁻¹ = (B - K)⁻¹ := by
    rw [Matrix.mul_assoc, Matrix.mul_nonsing_inv _ h2, Matrix.mul_one]
  have e2 : (B - K)⁻¹ * (B - K) * (B + K)⁻¹ = (B + K)⁻¹ := by
    rw [Matrix.nonsing_inv_mul _ h1, Matrix.one_mul]
  have hR : (1 / 2 : ℝ) • ((B - K)⁻¹ + (B + K)⁻¹) = (B - K)⁻¹ * B * (B + K)⁻¹ := by
    calc (1 / 2 : ℝ) • ((B - K)⁻¹ + (B + K)⁻¹)
        = (1 / 2 : ℝ) • ((B - K)⁻¹ * (B + K) * (B + K)⁻¹ +
            (B - K)⁻¹ * (B - K) * (B + K)⁻¹) := by rw [e1, e2]
      _ = (B - K)⁻¹ * ((1 / 2 : ℝ) • ((B + K) + (B - K))) * (B + K)⁻¹ := by
          simp only [Matrix.mul_smul, Matrix.smul_mul, mul_add, add_mul]
      _ = (B - K)⁻¹ * B * (B + K)⁻¹ := by rw [← hBdef]
  rw [hR, Matrix.mul_inv_rev, Matrix.mul_inv_rev, Matrix.nonsing_inv_nonsing_inv _ h1,
    Matrix.nonsing_inv_nonsing_inv _ h2]
  have hB1 : B * B⁻¹ = 1 := Matrix.mul_nonsing_inv _ hB
  have hB2 : B⁻¹ * B = 1 := Matrix.nonsing_inv_mul _ hB
  have e : (B + K) * B⁻¹ * (B - K) = B - K * B⁻¹ * K := by
    calc (B + K) * B⁻¹ * (B - K) = B * B⁻¹ * B - B * B⁻¹ * K + K * B⁻¹ * B - K * B⁻¹ * K := by
          noncomm_ring
      _ = B - K * B⁻¹ * K := by
          have : K * B⁻¹ * B = K := by rw [Matrix.mul_assoc, hB2, Matrix.mul_one]
          rw [hB1, this]; simp
  simp only [Matrix.mul_assoc] at e ⊢
  exact e

/-- `thm:smf-fiber`, (2) ⟹ (3): the agreement of `sym(G^m)` for `m ≤ n + 2` gives
`K' S^j K' = K S^j K` for `j ≤ n`. -/
theorem smf_backward_finite {S K K' : Matrix ι ι ℝ} {n : ℕ}
    (h : ∀ m : ℕ, m ≤ n + 2 → evn S K' m = evn S K m) (j : ℕ) (hj : j ≤ n) :
    K' * S ^ j * K' = K * S ^ j * K := by
  induction j using Nat.strong_induction_on with
  | _ j ih =>
    have e := h (j + 2) (by omega)
    rw [show j + 2 = (j + 1) + 1 from rfl, evn_succ S K' (j + 1), evn_succ S K (j + 1),
      h (j + 1) (by omega)] at e
    have e' := add_left_cancel e
    rw [odd_closed, odd_closed, Finset.mul_sum, Finset.mul_sum, Finset.sum_range_succ,
      Finset.sum_range_succ] at e'
    have hlow : ∑ i ∈ range j, K' * (S ^ i * K' * evn S K' (j + 1 - 1 - i)) =
        ∑ i ∈ range j, K * (S ^ i * K * evn S K (j + 1 - 1 - i)) :=
      Finset.sum_congr rfl fun i hi => by
        have := ih i (Finset.mem_range.mp hi) (by have := Finset.mem_range.mp hi; omega)
        rw [h _ (by omega)]
        calc K' * (S ^ i * K' * evn S K (j + 1 - 1 - i))
            = (K' * S ^ i * K') * evn S K (j + 1 - 1 - i) := by simp only [Matrix.mul_assoc]
          _ = (K * S ^ i * K) * evn S K (j + 1 - 1 - i) := by rw [this]
          _ = K * (S ^ i * K * evn S K (j + 1 - 1 - i)) := by simp only [Matrix.mul_assoc]
    rw [hlow] at e'
    have e'' := add_left_cancel e'
    have hj0 : j + 1 - 1 - j = 0 := by omega
    rw [hj0, evn_zero, evn_zero] at e''
    simpa [Matrix.mul_assoc] using e''

/-- **`cor:smf-finite-bound`, the reduction.** Let `q` be monic of degree `r` with
`K S^k q(S) K = 0` and `K' S^k q(S) K' = 0` for all `k` (this is the minimal polynomial of `S` on
`e^⊥`, with `K e = K' e = 0`). Then `K' S^j K' = K S^j K` for `j < r` gives it for all `j`. -/
theorem smf_reduce {S K K' : Matrix ι ι ℝ} {q : Polynomial ℝ} (hq : q.Monic)
    (h1 : ∀ k : ℕ, K * (S ^ k * Polynomial.aeval S q) * K = 0)
    (h2 : ∀ k : ℕ, K' * (S ^ k * Polynomial.aeval S q) * K' = 0)
    (h : ∀ j < q.natDegree, K' * S ^ j * K' = K * S ^ j * K) (j : ℕ) :
    K' * S ^ j * K' = K * S ^ j * K := by
  have expand : ∀ (L : Matrix ι ι ℝ) (k : ℕ), L * (S ^ k * Polynomial.aeval S q) * L =
      ∑ i ∈ range (q.natDegree + 1), q.coeff i • (L * S ^ (k + i) * L) := by
    intro L k
    rw [Polynomial.aeval_eq_sum_range]
    simp only [Finset.mul_sum, Finset.sum_mul]
    refine Finset.sum_congr rfl fun i _ => ?_
    simp only [Matrix.mul_smul, Matrix.smul_mul, pow_add]
  induction j using Nat.strong_induction_on with
  | _ j ih =>
    by_cases hj : j < q.natDegree
    · exact h j hj
    · obtain ⟨k, rfl⟩ : ∃ k, j = k + q.natDegree := ⟨j - q.natDegree, by omega⟩
      have top : ∀ L : Matrix ι ι ℝ, L * (S ^ k * Polynomial.aeval S q) * L = 0 →
          L * S ^ (k + q.natDegree) * L =
            -∑ i ∈ range q.natDegree, q.coeff i • (L * S ^ (k + i) * L) := by
        intro L hL
        rw [expand, Finset.sum_range_succ, hq.coeff_natDegree, one_smul] at hL
        exact eq_neg_of_add_eq_zero_left (by rw [add_comm]; exact hL)
      rw [top K' (h2 k), top K (h1 k)]
      congr 1
      refine Finset.sum_congr rfl fun i hi => ?_
      rw [ih (k + i) (by have := Finset.mem_range.mp hi; omega)]

/-- **`cor:smf-finite-bound`.** Under the hypotheses of `smf_reduce`, the agreement of `sym(G^m)`
for `m ≤ r + 1` gives the agreement for all `m`. -/
theorem smf_finite_bound {S K K' : Matrix ι ι ℝ} {q : Polynomial ℝ} (hq : q.Monic)
    (h1 : ∀ k : ℕ, K * (S ^ k * Polynomial.aeval S q) * K = 0)
    (h2 : ∀ k : ℕ, K' * (S ^ k * Polynomial.aeval S q) * K' = 0)
    (h : ∀ m : ℕ, m ≤ q.natDegree + 1 → evn S K' m = evn S K m) (m : ℕ) :
    evn S K' m = evn S K m := by
  refine smf_forward (smf_reduce hq h1 h2 fun j hj => ?_) m
  have hr : q.natDegree = (q.natDegree - 1) + 1 := by omega
  exact smf_backward_finite (n := q.natDegree - 1) (fun m hm => h m (by omega)) j (by omega)

end

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/SecondMoments.lean <==
import Mathlib
import PaperC.C2.TimeReversal

/-!
# Paper C2: second moments determine the generator up to time reversal, `d = 2, 3`

Companion (`c2/companion/companion.tex`), Remark `rem:second-moments`(i), for `d = 2` and `d = 3`.
The stationary second moments of the occupation time are given by
`Σ_m = D Q^m + (D Q^m)ᵀ`, `D = diag π` (Lemma `lem:reductions`(iii)). The theorem says that if
`Q'` has the stationary law `π` of `Q` and `Σ'_m = Σ_m` for `m = 1, 2`, then `Q'` is `Q` or the
time reversal `Q* = D⁻¹ Qᵀ D`.

Only the linear conditions `Q 1 = 0` and `π Q = 0` of a generator are used, with `π > 0`.

* `sigma`: the matrices `Σ_m`;
* `antisym_props`, `antisym_reduction`: with `A = D Q`, `N = A - Aᵀ` is antisymmetric with
  `N 1 = 0`, and the data `Σ_1`, `Σ_2` give `A + Aᵀ = A' + A'ᵀ` and `N D⁻¹ N = N' D⁻¹ N'`;
* `antisym_two`, `antisym_three`, `antisym_three_eq`: for `d = 2` such an `N` is `0`, and for
  `d = 3` it is a multiple of one fixed matrix, so `N D⁻¹ N = N' D⁻¹ N'` gives `N' = ±N`;
* `second_moments_two`: `Q' = Q`; `second_moments_three`: `Q' = Q` or `Q' = Q*`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset

section General

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The second-moment matrices `Σ_m = D Q^m + (D Q^m)ᵀ`. -/
def sigma (π : ι → ℝ) (Q : Matrix ι ι ℝ) (m : ℕ) : Matrix ι ι ℝ :=
  diagonal π * Q ^ m + (diagonal π * Q ^ m)ᵀ

/-- The antisymmetric part `N = D Q - (D Q)ᵀ` is antisymmetric and kills the constants. -/
theorem antisym_props {π : ι → ℝ} {Q : Matrix ι ι ℝ} (hQ : Q *ᵥ (fun _ => 1) = 0)
    (hπ : π ᵥ* Q = 0) :
    (diagonal π * Q - (diagonal π * Q)ᵀ)ᵀ = -(diagonal π * Q - (diagonal π * Q)ᵀ) ∧
    (diagonal π * Q - (diagonal π * Q)ᵀ) *ᵥ (fun _ => 1) = 0 := by
  refine ⟨by rw [transpose_sub, transpose_transpose]; abel, ?_⟩
  rw [sub_mulVec]
  have h1 : (diagonal π * Q) *ᵥ (fun _ => (1 : ℝ)) = 0 := by
    rw [← mulVec_mulVec, hQ, mulVec_zero]
  have h2 : (diagonal π * Q)ᵀ *ᵥ (fun _ => (1 : ℝ)) = 0 := by
    rw [mulVec_transpose, ← vecMul_vecMul]
    have : (fun _ : ι => (1 : ℝ)) ᵥ* diagonal π = π := by ext i; simp [vecMul_diagonal]
    rw [this, hπ]
  rw [h1, h2, sub_zero]

/-- The two moment conditions reduce to a condition on the antisymmetric parts. -/
theorem antisym_reduction {π : ι → ℝ} (hpos : ∀ i, 0 < π i) {Q Q' : Matrix ι ι ℝ}
    (h1 : sigma π Q' 1 = sigma π Q 1) (h2 : sigma π Q' 2 = sigma π Q 2) :
    (diagonal π * Q' + (diagonal π * Q')ᵀ = diagonal π * Q + (diagonal π * Q)ᵀ) ∧
    (diagonal π * Q' - (diagonal π * Q')ᵀ) * diagonal (fun i => (π i)⁻¹)
        * (diagonal π * Q' - (diagonal π * Q')ᵀ)
      = (diagonal π * Q - (diagonal π * Q)ᵀ) * diagonal (fun i => (π i)⁻¹)
        * (diagonal π * Q - (diagonal π * Q)ᵀ) := by
  have hDi' : diagonal (fun i => (π i)⁻¹) * diagonal π = (1 : Matrix ι ι ℝ) := by
    rw [diagonal_mul_diagonal]
    ext i j
    by_cases hij : i = j
    · subst hij; have := (hpos i).ne'; simp [this]
    · simp [diagonal_apply_ne _ hij, one_apply_ne hij]
  set Di : Matrix ι ι ℝ := diagonal (fun i => (π i)⁻¹) with hDi_def
  have hDiT : Diᵀ = Di := by rw [hDi_def, diagonal_transpose]
  have key : ∀ R : Matrix ι ι ℝ, sigma π R 2 =
      (diagonal π * R) * Di * (diagonal π * R) + (diagonal π * R)ᵀ * Di * (diagonal π * R)ᵀ := by
    intro R
    have e1 : diagonal π * R ^ 2 = (diagonal π * R) * Di * (diagonal π * R) := by
      calc diagonal π * R ^ 2 = diagonal π * R * (1 : Matrix ι ι ℝ) * R := by
            rw [pow_two]; simp [Matrix.mul_assoc]
        _ = diagonal π * R * (Di * diagonal π) * R := by rw [hDi']
        _ = _ := by simp only [Matrix.mul_assoc]
    unfold sigma
    rw [e1]
    simp only [transpose_mul, hDiT, diagonal_transpose, Matrix.mul_assoc]
  have h1' : diagonal π * Q' + (diagonal π * Q')ᵀ = diagonal π * Q + (diagonal π * Q)ᵀ := by
    simpa [sigma] using h1
  refine ⟨h1', ?_⟩
  have h2' := h2
  rw [key, key] at h2'
  set A := diagonal π * Q
  set A' := diagonal π * Q'
  have idn : ∀ (B : Matrix ι ι ℝ), (2 : ℝ) • (B * Di * B + Bᵀ * Di * Bᵀ)
      = (B + Bᵀ) * Di * (B + Bᵀ) + (B - Bᵀ) * Di * (B - Bᵀ) := by
    intro B
    simp only [Matrix.add_mul, Matrix.mul_add, Matrix.sub_mul, Matrix.mul_sub, two_smul]
    abel
  have e := congrArg (fun M => (2 : ℝ) • M) h2'
  simp only [idn] at e
  rw [h1'] at e
  exact add_left_cancel e

/-- If the symmetric parts of `D Q'` and `D Q` agree and the antisymmetric parts agree up to a
sign, then `Q'` is `Q` or the time reversal of `Q`. -/
theorem second_moments_conclude {π : ι → ℝ} (hpos : ∀ i, 0 < π i) {Q Q' : Matrix ι ι ℝ}
    (hT : diagonal π * Q' + (diagonal π * Q')ᵀ = diagonal π * Q + (diagonal π * Q)ᵀ)
    (hc : diagonal π * Q' - (diagonal π * Q')ᵀ = diagonal π * Q - (diagonal π * Q)ᵀ ∨
      diagonal π * Q' - (diagonal π * Q')ᵀ = -(diagonal π * Q - (diagonal π * Q)ᵀ)) :
    Q' = Q ∨ Q' = starMat π Q := by
  have hD : (diagonal (fun i => (π i)⁻¹) : Matrix ι ι ℝ) * diagonal π = 1 := by
    rw [diagonal_mul_diagonal]
    ext i j
    by_cases hij : i = j
    · subst hij; have := (hpos i).ne'; simp [this]
    · simp [diagonal_apply_ne _ hij, one_apply_ne hij]
  have back : ∀ R : Matrix ι ι ℝ, diagonal (fun i => (π i)⁻¹) * (diagonal π * R) = R := by
    intro R; rw [← Matrix.mul_assoc, hD, Matrix.one_mul]
  rcases hc with hc' | hc'
  · left
    have : (2 : ℝ) • (diagonal π * Q') = (2 : ℝ) • (diagonal π * Q) := by
      rw [two_smul, two_smul]
      calc diagonal π * Q' + diagonal π * Q'
          = (diagonal π * Q' + (diagonal π * Q')ᵀ) + (diagonal π * Q' - (diagonal π * Q')ᵀ) := by
            abel
        _ = (diagonal π * Q + (diagonal π * Q)ᵀ) + (diagonal π * Q - (diagonal π * Q)ᵀ) := by
          rw [hT, hc']
        _ = _ := by abel
    have hA := smul_right_injective _ (two_ne_zero) this
    calc Q' = diagonal (fun i => (π i)⁻¹) * (diagonal π * Q') := (back Q').symm
      _ = Q := by rw [hA, back]
  · right
    have hA : diagonal π * Q' = (diagonal π * Q)ᵀ := by
      have : (2 : ℝ) • (diagonal π * Q') = (2 : ℝ) • (diagonal π * Q)ᵀ := by
        rw [two_smul, two_smul]
        calc diagonal π * Q' + diagonal π * Q'
            = (diagonal π * Q' + (diagonal π * Q')ᵀ) + (diagonal π * Q' - (diagonal π * Q')ᵀ) := by
              abel
          _ = (diagonal π * Q + (diagonal π * Q)ᵀ) - (diagonal π * Q - (diagonal π * Q)ᵀ) := by
            rw [hT, hc']; abel
          _ = _ := by abel
      exact smul_right_injective _ (two_ne_zero) this
    calc Q' = diagonal (fun i => (π i)⁻¹) * (diagonal π * Q') := (back Q').symm
      _ = starMat π Q := by
        rw [hA, starMat_eq_conj, transpose_mul, diagonal_transpose]
        simp only [Matrix.mul_assoc]

/-- For antisymmetric `N`, `yᵀ (N W N) y = -∑ w_i (N y)_i²`. -/
theorem quad_antisym {N : Matrix ι ι ℝ} (hN : Nᵀ = -N) (w y : ι → ℝ) :
    y ⬝ᵥ ((N * diagonal w * N) *ᵥ y) = -∑ i, w i * (N *ᵥ y) i ^ 2 := by
  rw [← mulVec_mulVec, ← mulVec_mulVec, dotProduct_mulVec, ← mulVec_transpose, hN, neg_mulVec,
    neg_dotProduct]
  simp only [dotProduct, mulVec_diagonal]
  congr 1
  exact sum_congr rfl fun i _ => by ring

end General

section Small

/-- `d = 2`: an antisymmetric matrix killing the constants is zero. -/
theorem antisym_two {N : Matrix (Fin 2) (Fin 2) ℝ} (hN : Nᵀ = -N)
    (h1 : N *ᵥ (fun _ => 1) = 0) : N = 0 := by
  have e : ∀ i j, N j i = -N i j := fun i j => by
    have := congrFun (congrFun hN i) j; simpa using this
  have r0 := congrFun h1 0
  have d0 := e 0 0
  have d1 := e 1 1
  have a := e 0 1
  simp [mulVec, dotProduct, Fin.sum_univ_two] at r0
  ext i j
  fin_cases i <;> fin_cases j <;> simp <;> linarith

/-- `d = 3`: an antisymmetric matrix killing the constants is a multiple of one fixed matrix. -/
theorem antisym_three {N : Matrix (Fin 3) (Fin 3) ℝ} (hN : Nᵀ = -N)
    (h1 : N *ᵥ (fun _ => 1) = 0) :
    N = N 0 1 • !![0, 1, -1; -1, 0, 1; 1, -1, 0] := by
  have e : ∀ i j, N j i = -N i j := fun i j => by
    have := congrFun (congrFun hN i) j; simpa using this
  have r0 := congrFun h1 0
  have r1 := congrFun h1 1
  have r2 := congrFun h1 2
  simp [mulVec, dotProduct, Fin.sum_univ_three] at r0 r1 r2
  have d0 := e 0 0
  have d1 := e 1 1
  have d2 := e 2 2
  have a01 := e 0 1
  have a02 := e 0 2
  have a12 := e 1 2
  ext i j
  fin_cases i <;> fin_cases j <;> simp <;> linarith

/-- For the fixed matrix `C` of `d = 3`, `x C W x C` has the entry `-x² (w₁ + w₂)` at `(0,0)`. -/
theorem three_entry (x : ℝ) (w : Fin 3 → ℝ) :
    ((x • !![0, 1, -1; -1, 0, 1; 1, -1, 0] : Matrix (Fin 3) (Fin 3) ℝ) * diagonal w
      * (x • !![0, 1, -1; -1, 0, 1; 1, -1, 0] : Matrix (Fin 3) (Fin 3) ℝ)) 0 0
      = -(x ^ 2) * (w 1 + w 2) := by
  simp [Matrix.mul_apply, Fin.sum_univ_three, vecMul_diagonal]
  ring

/-- `d = 3`: antisymmetric `N, N'` killing the constants with `N W N = N' W N'` for `W > 0`
satisfy `N' = N` or `N' = -N`. -/
theorem antisym_three_eq {N N' : Matrix (Fin 3) (Fin 3) ℝ} (hN : Nᵀ = -N)
    (h1 : N *ᵥ (fun _ => 1) = 0) (hN' : N'ᵀ = -N') (h1' : N' *ᵥ (fun _ => 1) = 0)
    (w : Fin 3 → ℝ) (hw : ∀ i, 0 < w i) (h : N * diagonal w * N = N' * diagonal w * N') :
    N' = N ∨ N' = -N := by
  have eN := antisym_three hN h1
  have eN' := antisym_three hN' h1'
  have h00 := congrFun (congrFun h 0) 0
  rw [eN, eN', three_entry, three_entry] at h00
  have hs : 0 < w 1 + w 2 := add_pos (hw 1) (hw 2)
  have hsq : N' 0 1 ^ 2 = N 0 1 ^ 2 := by
    have : (N' 0 1 ^ 2 - N 0 1 ^ 2) * (w 1 + w 2) = 0 := by nlinarith
    rcases mul_eq_zero.mp this with h0 | h0
    · linarith
    · linarith
  rcases sq_eq_sq_iff_eq_or_eq_neg.mp hsq with h0 | h0
  · left; rw [eN, eN', h0]
  · right; rw [eN, eN', h0]; simp

end Small

section Main

/-- `d = 2` (`rem:second-moments`(i)): equal `Σ_1`, `Σ_2` and the same stationary law give
`Q' = Q`. -/
theorem second_moments_two {π : Fin 2 → ℝ} (hpos : ∀ i, 0 < π i)
    {Q Q' : Matrix (Fin 2) (Fin 2) ℝ}
    (hQ : Q *ᵥ (fun _ => 1) = 0) (hπ : π ᵥ* Q = 0) (hQ' : Q' *ᵥ (fun _ => 1) = 0)
    (hπ' : π ᵥ* Q' = 0) (h1 : sigma π Q' 1 = sigma π Q 1) (h2 : sigma π Q' 2 = sigma π Q 2) :
    Q' = Q := by
  obtain ⟨hT, hNN⟩ := antisym_reduction hpos h1 h2
  obtain ⟨a1, a2⟩ := antisym_props hQ hπ
  obtain ⟨b1, b2⟩ := antisym_props hQ' hπ'
  have n0 := antisym_two a1 a2
  have n0' := antisym_two b1 b2
  have hA : diagonal π * Q' = diagonal π * Q := by
    have e1 : diagonal π * Q - (diagonal π * Q)ᵀ = 0 := n0
    have e2 : diagonal π * Q' - (diagonal π * Q')ᵀ = 0 := n0'
    have f1 : (diagonal π * Q)ᵀ = diagonal π * Q := (sub_eq_zero.mp e1).symm
    have f2 : (diagonal π * Q')ᵀ = diagonal π * Q' := (sub_eq_zero.mp e2).symm
    have h := hT
    rw [f1, f2] at h
    have : (2 : ℝ) • (diagonal π * Q') = (2 : ℝ) • (diagonal π * Q) := by
      simpa [two_smul] using h
    exact smul_right_injective _ (two_ne_zero) this
  have hD : (diagonal (fun i => (π i)⁻¹) : Matrix (Fin 2) (Fin 2) ℝ) * diagonal π = 1 := by
    rw [diagonal_mul_diagonal]
    ext i j
    by_cases hij : i = j
    · subst hij; have := (hpos i).ne'; simp [this]
    · simp [diagonal_apply_ne _ hij, one_apply_ne hij]
  calc Q' = diagonal (fun i => (π i)⁻¹) * (diagonal π * Q') := by
        rw [← Matrix.mul_assoc, hD, Matrix.one_mul]
    _ = Q := by rw [hA, ← Matrix.mul_assoc, hD, Matrix.one_mul]

/-- `d = 3` (`rem:second-moments`(i)): equal `Σ_1`, `Σ_2` and the same stationary law give
`Q' = Q` or `Q' = Q*`. -/
theorem second_moments_three {π : Fin 3 → ℝ} (hpos : ∀ i, 0 < π i)
    {Q Q' : Matrix (Fin 3) (Fin 3) ℝ} (hQ : Q *ᵥ (fun _ => 1) = 0) (hπ : π ᵥ* Q = 0)
    (hQ' : Q' *ᵥ (fun _ => 1) = 0) (hπ' : π ᵥ* Q' = 0)
    (h1 : sigma π Q' 1 = sigma π Q 1) (h2 : sigma π Q' 2 = sigma π Q 2) :
    Q' = Q ∨ Q' = starMat π Q := by
  obtain ⟨hT, hNN⟩ := antisym_reduction hpos h1 h2
  obtain ⟨a1, a2⟩ := antisym_props hQ hπ
  obtain ⟨b1, b2⟩ := antisym_props hQ' hπ'
  have hw : ∀ i, 0 < ((fun i => (π i)⁻¹) : Fin 3 → ℝ) i := fun i => inv_pos.mpr (hpos i)
  have hcases := antisym_three_eq a1 a2 b1 b2 (fun i => (π i)⁻¹) hw hNN.symm
  have hD : (diagonal (fun i => (π i)⁻¹) : Matrix (Fin 3) (Fin 3) ℝ) * diagonal π = 1 := by
    rw [diagonal_mul_diagonal]
    ext i j
    by_cases hij : i = j
    · subst hij; have := (hpos i).ne'; simp [this]
    · simp [diagonal_apply_ne _ hij, one_apply_ne hij]
  have back : ∀ R : Matrix (Fin 3) (Fin 3) ℝ,
      diagonal (fun i => (π i)⁻¹) * (diagonal π * R) = R := by
    intro R; rw [← Matrix.mul_assoc, hD, Matrix.one_mul]
  have e := hT
  rcases hcases with hc | hc
  · left
    have hc' : diagonal π * Q' - (diagonal π * Q')ᵀ = diagonal π * Q - (diagonal π * Q)ᵀ := hc
    have : (2 : ℝ) • (diagonal π * Q') = (2 : ℝ) • (diagonal π * Q) := by
      rw [two_smul, two_smul]
      calc diagonal π * Q' + diagonal π * Q'
          = (diagonal π * Q' + (diagonal π * Q')ᵀ) + (diagonal π * Q' - (diagonal π * Q')ᵀ) := by
            abel
        _ = (diagonal π * Q + (diagonal π * Q)ᵀ) + (diagonal π * Q - (diagonal π * Q)ᵀ) := by
          rw [e, hc']
        _ = _ := by abel
    have hA := smul_right_injective _ (two_ne_zero) this
    calc Q' = diagonal (fun i => (π i)⁻¹) * (diagonal π * Q') := (back Q').symm
      _ = Q := by rw [hA, back]
  · right
    have hc' : diagonal π * Q' - (diagonal π * Q')ᵀ
        = -(diagonal π * Q - (diagonal π * Q)ᵀ) := hc
    have hA : diagonal π * Q' = (diagonal π * Q)ᵀ := by
      have : (2 : ℝ) • (diagonal π * Q') = (2 : ℝ) • (diagonal π * Q)ᵀ := by
        rw [two_smul, two_smul]
        calc diagonal π * Q' + diagonal π * Q'
            = (diagonal π * Q' + (diagonal π * Q')ᵀ) + (diagonal π * Q' - (diagonal π * Q')ᵀ) := by
              abel
          _ = (diagonal π * Q + (diagonal π * Q)ᵀ) - (diagonal π * Q - (diagonal π * Q)ᵀ) := by
            rw [e, hc']; abel
          _ = _ := by abel
      exact smul_right_injective _ (two_ne_zero) this
    calc Q' = diagonal (fun i => (π i)⁻¹) * (diagonal π * Q') := (back Q').symm
      _ = starMat π Q := by
        rw [hA, starMat_eq_conj, transpose_mul, diagonal_transpose]
        simp only [Matrix.mul_assoc]

end Main

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/SecondMomentsFour.lean <==
import Mathlib
import PaperC.C2.SecondMoments

/-!
# Paper C2: second moments determine the generator up to time reversal, `d = 4`

Companion (`c2/companion/companion.tex`), Remark `rem:second-moments`(i) for `d = 4`
(`d = 2, 3` are in `SecondMoments`). As there, only the linear conditions `Q 1 = 0`,
`π Q = 0` and `π > 0` are used.

With `A = D Q`, `N = A - Aᵀ` is a `4 × 4` antisymmetric matrix with `N 1 = 0`, so it is determined
by `p = N₀₁`, `q = N₀₂`, `r = N₁₂` (`antisym_four`, `Nmat`). The vector `y = (r, -q, p, 0)` lies in
the kernel of `N`. From `N W N = N' W N'` and `W > 0` we get `ker N' ⊇ ker N` (the positivity
argument of the paper, `quad_antisym`), so `(p', q', r')` is parallel to `(p, q, r)`, and the
diagonal entries of `N W N` then give `(p', q', r') = ±(p, q, r)`.

* `antisym_four`: the parametrization;
* `antisym_four_eq`: `N W N = N' W N'` with `W > 0` gives `N' = ±N`;
* `second_moments_four`: `Q' = Q` or `Q' = Q*`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset

/-- The `4 × 4` antisymmetric matrices with zero row sums. -/
def Nmat (p q r : ℝ) : Matrix (Fin 4) (Fin 4) ℝ :=
  !![0, p, q, -p - q; -p, 0, r, p - r; -q, -r, 0, q + r; p + q, r - p, -q - r, 0]

/-- An antisymmetric `4 × 4` matrix with zero row sums is `Nmat p q r` with `p = N₀₁`, `q = N₀₂`,
`r = N₁₂`. -/
theorem antisym_four {N : Matrix (Fin 4) (Fin 4) ℝ} (hN : Nᵀ = -N)
    (h1 : N *ᵥ (fun _ => 1) = 0) : N = Nmat (N 0 1) (N 0 2) (N 1 2) := by
  have e : ∀ i j, N j i = -N i j := fun i j => by
    have := congrFun (congrFun hN i) j; simpa using this
  have r0 := congrFun h1 0
  have r1 := congrFun h1 1
  have r2 := congrFun h1 2
  simp [mulVec, dotProduct, Fin.sum_univ_four] at r0 r1 r2
  have d0 := e 0 0
  have d1 := e 1 1
  have d2 := e 2 2
  have d3 := e 3 3
  have a01 := e 0 1
  have a02 := e 0 2
  have a03 := e 0 3
  have a12 := e 1 2
  have a13 := e 1 3
  have a23 := e 2 3
  ext i j
  fin_cases i <;> fin_cases j <;> simp [Nmat] <;> linarith

/-- `y = (r, -q, p, 0)` is in the kernel of `Nmat p q r`. -/
theorem Nmat_kernel (p q r : ℝ) : Nmat p q r *ᵥ ![r, -q, p, 0] = 0 := by
  ext i
  fin_cases i <;> simp [Nmat, mulVec, dotProduct, Fin.sum_univ_four] <;> ring

/-- The algebraic core: parallel parameters with equal diagonal entries are equal up to sign. -/
theorem four_core {w0 w1 w2 w3 : ℝ} (_h0 : 0 < w0) (h1 : 0 < w1) (h2 : 0 < w2) (h3 : 0 < w3)
    {p q r p' q' r' : ℝ} (e1 : p' * q = q' * p) (e2 : p' * r = r' * p) (e3 : q' * r = r' * q)
    (m00 : w1 * p ^ 2 + w2 * q ^ 2 + w3 * (p + q) ^ 2
      = w1 * p' ^ 2 + w2 * q' ^ 2 + w3 * (p' + q') ^ 2)
    (m11 : w0 * p ^ 2 + w2 * r ^ 2 + w3 * (p - r) ^ 2
      = w0 * p' ^ 2 + w2 * r' ^ 2 + w3 * (p' - r') ^ 2) :
    (p' = p ∧ q' = q ∧ r' = r) ∨ (p' = -p ∧ q' = -q ∧ r' = -r) := by
  by_cases hp : p = 0
  · by_cases hq : q = 0
    · by_cases hr : r = 0
      · subst hp hq hr
        left
        have t1 := mul_nonneg h1.le (sq_nonneg p')
        have t2 := mul_nonneg h2.le (sq_nonneg q')
        have t3 := mul_nonneg h3.le (sq_nonneg (p' + q'))
        have a1 : w1 * p' ^ 2 = 0 := by nlinarith
        have a2 : w2 * q' ^ 2 = 0 := by nlinarith
        have hp' : p' = 0 := pow_eq_zero_iff (two_ne_zero) |>.mp ((mul_eq_zero.mp a1).resolve_left h1.ne')
        have hq' : q' = 0 := pow_eq_zero_iff (two_ne_zero) |>.mp ((mul_eq_zero.mp a2).resolve_left h2.ne')
        subst hp' hq'
        have s2 := mul_nonneg h2.le (sq_nonneg r')
        have s3 := mul_nonneg h3.le (sq_nonneg (0 - r'))
        have b2 : w2 * r' ^ 2 = 0 := by nlinarith
        have hr' : r' = 0 := pow_eq_zero_iff (two_ne_zero) |>.mp ((mul_eq_zero.mp b2).resolve_left h2.ne')
        exact ⟨rfl, rfl, hr'⟩
      · have hp' : p' = 0 := by
          have : p' * r = 0 := by rw [e2, hp, mul_zero]
          exact (mul_eq_zero.mp this).resolve_right hr
        have hq' : q' = 0 := by
          have : q' * r = 0 := by rw [e3, hq, mul_zero]
          exact (mul_eq_zero.mp this).resolve_right hr
        subst hp hq hp' hq'
        have hsq : r' ^ 2 = r ^ 2 := by
          have : (w2 + w3) * (r' ^ 2 - r ^ 2) = 0 := by nlinarith
          rcases mul_eq_zero.mp this with h | h
          · linarith
          · linarith
        rcases sq_eq_sq_iff_eq_or_eq_neg.mp hsq with h | h
        · left; exact ⟨rfl, rfl, h⟩
        · right; exact ⟨by simp, by simp, h⟩
    · have hp' : p' = 0 := by
        have : p' * q = 0 := by rw [e1, hp, mul_zero]
        exact (mul_eq_zero.mp this).resolve_right hq
      subst hp hp'
      have hsq : q' ^ 2 = q ^ 2 := by
        have : (w2 + w3) * (q' ^ 2 - q ^ 2) = 0 := by nlinarith
        rcases mul_eq_zero.mp this with h | h
        · linarith
        · linarith
      have hr' : r' = q' * r / q := by field_simp; linarith
      rcases sq_eq_sq_iff_eq_or_eq_neg.mp hsq with h | h
      · left
        refine ⟨rfl, h, ?_⟩
        rw [hr', h]; field_simp
      · right
        refine ⟨by simp, h, ?_⟩
        rw [hr', h]; field_simp
  · have hq' : q' = p' * q / p := by field_simp; linarith
    have hr' : r' = p' * r / p := by field_simp; linarith
    set l := p' / p with hl
    have hp'l : p' = l * p := by rw [hl]; field_simp
    have hql : q' = l * q := by rw [hq', hp'l]; field_simp
    have hrl : r' = l * r := by rw [hr', hp'l]; field_simp
    have hpos : 0 < w1 * p ^ 2 + w2 * q ^ 2 + w3 * (p + q) ^ 2 := by
      have : 0 < p ^ 2 := by positivity
      nlinarith [sq_nonneg q, sq_nonneg (p + q)]
    have hl2 : l ^ 2 = 1 := by
      have : (1 - l ^ 2) * (w1 * p ^ 2 + w2 * q ^ 2 + w3 * (p + q) ^ 2) = 0 := by
        rw [hp'l, hql] at m00; nlinarith
      rcases mul_eq_zero.mp this with h | h
      · linarith
      · linarith
    have hl2' : l ^ 2 = 1 ^ 2 := by rw [hl2]; norm_num
    rcases sq_eq_sq_iff_eq_or_eq_neg.mp hl2' with h | h
    · left; rw [hp'l, hql, hrl, h]; simp
    · right; rw [hp'l, hql, hrl, h]; simp

/-- `N W N = N' W N'` for antisymmetric `4 × 4` matrices killing the constants, with `W > 0`,
gives `N' = N` or `N' = -N`. -/
theorem antisym_four_eq {N N' : Matrix (Fin 4) (Fin 4) ℝ} (hN : Nᵀ = -N)
    (h1 : N *ᵥ (fun _ => 1) = 0) (hN' : N'ᵀ = -N') (h1' : N' *ᵥ (fun _ => 1) = 0)
    (w : Fin 4 → ℝ) (hw : ∀ i, 0 < w i) (h : N * diagonal w * N = N' * diagonal w * N') :
    N' = N ∨ N' = -N := by
  have eN := antisym_four hN h1
  have eN' := antisym_four hN' h1'
  set p := N 0 1
  set q := N 0 2
  set r := N 1 2
  set p' := N' 0 1
  set q' := N' 0 2
  set r' := N' 1 2
  -- the kernel vector of `N` is in the kernel of `N'`
  have hker : N *ᵥ ![r, -q, p, 0] = 0 := by rw [eN]; exact Nmat_kernel p q r
  have hz : N' *ᵥ ![r, -q, p, 0] = 0 := by
    have h0 : ![r, -q, p, 0] ⬝ᵥ ((N' * diagonal w * N') *ᵥ ![r, -q, p, 0]) = 0 := by
      rw [← h, ← mulVec_mulVec, ← mulVec_mulVec, hker]; simp
    rw [quad_antisym hN'] at h0
    have h0' : ∑ i, w i * (N' *ᵥ ![r, -q, p, 0]) i ^ 2 = 0 := by linarith
    have hnn : ∀ i, 0 ≤ w i * (N' *ᵥ ![r, -q, p, 0]) i ^ 2 := fun i =>
      mul_nonneg (hw i).le (sq_nonneg _)
    have := (Finset.sum_eq_zero_iff_of_nonneg (fun i _ => hnn i)).mp h0'
    ext i
    have hi := this i (Finset.mem_univ i)
    have : (N' *ᵥ ![r, -q, p, 0]) i ^ 2 = 0 := (mul_eq_zero.mp hi).resolve_left (hw i).ne'
    simpa using this
  have z0 := congrFun hz 0
  have z1 := congrFun hz 1
  have z2 := congrFun hz 2
  rw [eN'] at z0 z1 z2
  simp [Nmat, mulVec, dotProduct, Fin.sum_univ_four] at z0 z1 z2
  -- the diagonal entries of `N W N`
  have m00 := congrFun (congrFun h 0) 0
  have m11 := congrFun (congrFun h 1) 1
  rw [eN, eN'] at m00 m11
  simp [Nmat, Matrix.mul_apply, Fin.sum_univ_four, vecMul_diagonal] at m00 m11
  have core := four_core (hw 0) (hw 1) (hw 2) (hw 3) (p := p) (q := q) (r := r) (p' := p')
    (q' := q') (r' := r') (by linarith) (by linarith) (by linarith) (by nlinarith) (by nlinarith)
  rcases core with ⟨a, b, c⟩ | ⟨a, b, c⟩
  · left; rw [eN, eN', a, b, c]
  · right; rw [eN, eN', a, b, c]; ext i j; fin_cases i <;> fin_cases j <;> simp [Nmat] <;> ring

/-- `d = 4` (`rem:second-moments`(i)): equal `Σ_1`, `Σ_2` and the same stationary law give
`Q' = Q` or `Q' = Q*`. -/
theorem second_moments_four {π : Fin 4 → ℝ} (hpos : ∀ i, 0 < π i)
    {Q Q' : Matrix (Fin 4) (Fin 4) ℝ} (hQ : Q *ᵥ (fun _ => 1) = 0) (hπ : π ᵥ* Q = 0)
    (hQ' : Q' *ᵥ (fun _ => 1) = 0) (hπ' : π ᵥ* Q' = 0)
    (h1 : sigma π Q' 1 = sigma π Q 1) (h2 : sigma π Q' 2 = sigma π Q 2) :
    Q' = Q ∨ Q' = starMat π Q := by
  obtain ⟨hT, hNN⟩ := antisym_reduction hpos h1 h2
  obtain ⟨a1, a2⟩ := antisym_props hQ hπ
  obtain ⟨b1, b2⟩ := antisym_props hQ' hπ'
  have hw : ∀ i, 0 < ((fun i => (π i)⁻¹) : Fin 4 → ℝ) i := fun i => inv_pos.mpr (hpos i)
  have hcases := antisym_four_eq a1 a2 b1 b2 (fun i => (π i)⁻¹) hw hNN.symm
  exact second_moments_conclude hpos hT hcases

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/SecondMomentsGeneral.lean <==
import Mathlib
import PaperC.C2.SecondMoments
import PaperC.C2.EigenplaneSign

/-!
# Paper C2: second moments determine the generator up to time reversal (the general case)

Companion (`c2/companion/companion.tex`), Remark `rem:second-moments`(ii), whose general statement is Theorem 1.1 of the supplement it cites. With `D = diag π`,
`π_i = s_i²`, `E = diag s`, `G = E Q E⁻¹`, `S = (G + Gᵀ)/2` and `K = (G - Gᵀ)/2` the data
`Σ_m = D Q^m + (D Q^m)ᵀ` for `m = 1, 2, 3` are `Σ_m = E (G^m + (G^m)ᵀ) E`, and

* `sym_one`, `sym_two`, `sym_three`: `sym G = S`, `sym G² = S² + K²`,
  `sym G³ = S³ + S K² + K² S + K S K` (the display of `sym G^m` after `lem:second-moment-series`, with `sym A = (A + Aᵀ)/2`);
* `sigma_eq_conj`: `Σ_m = E (G^m + (G^m)ᵀ) E`;
* `second_moments_ii`: if the eigenplanes of `K²` (data `Planes`, every nonzero eigenvalue of
  multiplicity exactly 2) form a connected graph for `PlaneEdge S`, and `Σ'_m = Σ_m` for
  `m = 1, 2, 3`, then `Q'` is `Q` or the time reversal `Q*`. The linear algebra is
  `EigenplaneSign.eigenplane_sign`.

Part (i) for `d ≤ 4` is in `SecondMoments` and `SecondMomentsFour`; part (iii) (genericity of the
hypothesis) is not formalized.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset

variable {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]

/-- The symmetric part. -/
noncomputable def sPart (G : Matrix ι ι ℝ) : Matrix ι ι ℝ := (1 / 2 : ℝ) • (G + Gᵀ)

/-- The antisymmetric part. -/
noncomputable def kPart (G : Matrix ι ι ℝ) : Matrix ι ι ℝ := (1 / 2 : ℝ) • (G - Gᵀ)

/-- `G = E Q E⁻¹`. -/
noncomputable def gmat (s : ι → ℝ) (Q : Matrix ι ι ℝ) : Matrix ι ι ℝ :=
  diagonal s * Q * diagonal (fun i => (s i)⁻¹)

theorem sPart_symm (G : Matrix ι ι ℝ) : (sPart G)ᵀ = sPart G := by
  simp [sPart, transpose_smul, transpose_add, add_comm]

theorem kPart_anti (G : Matrix ι ι ℝ) : (kPart G)ᵀ = -kPart G := by
  simp [kPart, transpose_smul, transpose_sub, smul_sub]

theorem G_eq (G : Matrix ι ι ℝ) : G = sPart G + kPart G := by
  ext i j; simp [sPart, kPart]; ring

theorem Gt_eq (G : Matrix ι ι ℝ) : Gᵀ = sPart G - kPart G := by
  ext i j; simp [sPart, kPart]; ring

/-- For `G = S + K` with `S` symmetric and `K` antisymmetric: `G + Gᵀ = 2S`. -/
theorem sym_one (G : Matrix ι ι ℝ) : G + Gᵀ = (2 : ℝ) • sPart G := by
  ext i j; simp [sPart]; ring

theorem sym_two (G : Matrix ι ι ℝ) :
    G ^ 2 + (G ^ 2)ᵀ = (2 : ℝ) • (sPart G ^ 2 + kPart G * kPart G) := by
  have h1 := G_eq G
  have h2 := Gt_eq G
  rw [transpose_pow, h2]
  nth_rewrite 1 [h1]
  rw [pow_two, pow_two, pow_two]
  simp only [add_mul, mul_add, sub_mul, mul_sub, two_smul]
  abel

theorem sym_three (G : Matrix ι ι ℝ) :
    G ^ 3 + (G ^ 3)ᵀ = (2 : ℝ) • (sPart G ^ 3 + sPart G * (kPart G * kPart G) +
      (kPart G * kPart G) * sPart G + kPart G * sPart G * kPart G) := by
  have h1 := G_eq G
  have h2 := Gt_eq G
  rw [transpose_pow, h2]
  nth_rewrite 1 [h1]
  simp only [pow_succ, pow_zero, Matrix.one_mul, add_mul, mul_add, sub_mul, mul_sub, two_smul, Matrix.mul_assoc]
  abel

section Conj

variable {s : ι → ℝ} (hs : ∀ i, 0 < s i)
include hs

theorem E_inv : diagonal s * diagonal (fun i => (s i)⁻¹) = (1 : Matrix ι ι ℝ) := by
  rw [diagonal_mul_diagonal]
  ext i j
  by_cases hij : i = j
  · subst hij; have := (hs i).ne'; simp [this]
  · simp [diagonal_apply_ne _ hij, one_apply_ne hij]

theorem E_inv' : diagonal (fun i => (s i)⁻¹) * diagonal s = (1 : Matrix ι ι ℝ) := by
  rw [diagonal_mul_diagonal]
  ext i j
  by_cases hij : i = j
  · subst hij; have := (hs i).ne'; simp [this]
  · simp [diagonal_apply_ne _ hij, one_apply_ne hij]

theorem Q_pow (Q : Matrix ι ι ℝ) (m : ℕ) :
    Q ^ m = diagonal (fun i => (s i)⁻¹) * (gmat s Q) ^ m * diagonal s := by
  have hQ : Q = diagonal (fun i => (s i)⁻¹) * gmat s Q * diagonal s := by
    unfold gmat
    calc Q = (diagonal (fun i => (s i)⁻¹) * diagonal s) * Q *
          (diagonal (fun i => (s i)⁻¹) * diagonal s) := by rw [E_inv' hs]; simp
      _ = _ := by simp only [Matrix.mul_assoc]
  induction m with
  | zero => simp [E_inv' hs]
  | succ m ih =>
    calc Q ^ (m + 1) = Q ^ m * Q := pow_succ _ _
      _ = (diagonal (fun i => (s i)⁻¹) * (gmat s Q) ^ m * diagonal s) *
          (diagonal (fun i => (s i)⁻¹) * gmat s Q * diagonal s) := by rw [← ih, ← hQ]
      _ = diagonal (fun i => (s i)⁻¹) * (gmat s Q) ^ (m + 1) * diagonal s := by
        rw [pow_succ]
        simp only [Matrix.mul_assoc]
        rw [← Matrix.mul_assoc (diagonal s), E_inv hs, Matrix.one_mul]

/-- `Σ_m = E (G^m + (G^m)ᵀ) E`. -/
theorem sigma_eq_conj {π : ι → ℝ} (hπ : ∀ i, π i = s i ^ 2) (Q : Matrix ι ι ℝ) (m : ℕ) :
    sigma π Q m = diagonal s * ((gmat s Q) ^ m + ((gmat s Q) ^ m)ᵀ) * diagonal s := by
  have hD : diagonal π = diagonal s * diagonal s := by
    rw [diagonal_mul_diagonal]; congr 1; funext i; rw [hπ, sq]
  unfold sigma
  rw [Q_pow hs Q m, hD]
  have : diagonal s * diagonal s * (diagonal (fun i => (s i)⁻¹) * gmat s Q ^ m * diagonal s) =
      diagonal s * gmat s Q ^ m * diagonal s := by
    simp only [Matrix.mul_assoc]
    rw [← Matrix.mul_assoc (diagonal s) (diagonal fun i => (s i)⁻¹), E_inv hs, Matrix.one_mul]
  rw [this, transpose_mul, transpose_mul, diagonal_transpose]
  simp only [Matrix.mul_add, Matrix.add_mul, Matrix.mul_assoc]

end Conj

/-- **`rem:second-moments`(ii).** `G = E Q E⁻¹`, `G' = E Q' E⁻¹`. -/
theorem second_moments_ii {π s : ι → ℝ} (hs : ∀ i, 0 < s i) (hπ : ∀ i, π i = s i ^ 2)
    {Q Q' G : Matrix ι ι ℝ} (hG : G = gmat s Q)
    (P : Planes (κ := κ) (kPart G * kPart G))
    (hconn : (SimpleGraph.fromRel (PlaneEdge (sPart G) P)).Connected)
    (h1 : sigma π Q' 1 = sigma π Q 1) (h2 : sigma π Q' 2 = sigma π Q 2)
    (h3 : sigma π Q' 3 = sigma π Q 3) :
    Q' = Q ∨ Q' = starMat π Q := by
  obtain ⟨G', hG'⟩ : ∃ G', G' = gmat s Q' := ⟨_, rfl⟩
  -- cancel the conjugation by E
  have cancel : ∀ A B : Matrix ι ι ℝ,
      diagonal s * A * diagonal s = diagonal s * B * diagonal s → A = B := by
    intro A B h
    have key : ∀ X : Matrix ι ι ℝ, diagonal (fun i => (s i)⁻¹) * (diagonal s * X * diagonal s) *
        diagonal (fun i => (s i)⁻¹) = X := by
      intro X
      calc _ = (diagonal (fun i => (s i)⁻¹) * diagonal s) * X *
            (diagonal s * diagonal (fun i => (s i)⁻¹)) := by simp only [Matrix.mul_assoc]
        _ = X := by rw [E_inv' hs, E_inv hs]; simp
    rw [← key A, ← key B, h]
  have two_inj : ∀ A B : Matrix ι ι ℝ, (2 : ℝ) • A = (2 : ℝ) • B → A = B :=
    fun A B h => smul_right_injective _ (two_ne_zero) h
  rw [sigma_eq_conj hs hπ, sigma_eq_conj hs hπ, ← hG, ← hG'] at h1 h2 h3
  have e1 := cancel _ _ h1
  have e2 := cancel _ _ h2
  have e3 := cancel _ _ h3
  rw [sym_one, sym_one] at e1
  rw [sym_two, sym_two] at e2
  rw [sym_three, sym_three] at e3
  have hS : sPart G' = sPart G := two_inj _ _ (by simpa using e1)
  have hKK : kPart G' * kPart G' = kPart G * kPart G := by
    rw [hS] at e2
    have := two_inj _ _ e2
    exact add_left_cancel this
  have hKSK : kPart G' * sPart G * kPart G' = kPart G * sPart G * kPart G := by
    rw [hS, hKK] at e3
    have := two_inj _ _ e3
    exact add_left_cancel this
  have hK2 : (kPart G * kPart G)ᵀ = kPart G * kPart G := by
    rw [transpose_mul, kPart_anti]; simp
  have hres :=
    eigenplane_sign hK2 P (kPart_anti G') (kPart_anti G) (sPart_symm G) hKK rfl hKSK hconn
  -- return to Q
  have hQ' : Q' = diagonal (fun i => (s i)⁻¹) * G' * diagonal s := by
    have := Q_pow hs Q' 1; rw [← hG'] at this; simpa using this
  have hQ : Q = diagonal (fun i => (s i)⁻¹) * G * diagonal s := by
    have := Q_pow hs Q 1; rw [← hG] at this; simpa using this
  rcases hres with h | h
  · left
    have : G' = G := by rw [G_eq G', G_eq G, hS, h]
    rw [hQ', this, ← hQ]
  · right
    have : G' = Gᵀ := by rw [G_eq G', Gt_eq G, hS, h, sub_eq_add_neg]
    have hDinv : diagonal (fun i => (π i)⁻¹) =
        diagonal (fun i => (s i)⁻¹) * diagonal (fun i => (s i)⁻¹) := by
      rw [diagonal_mul_diagonal]; congr 1; funext i; rw [hπ, sq, mul_inv]
    have hD : diagonal π = diagonal s * diagonal s := by
      rw [diagonal_mul_diagonal]; congr 1; funext i; rw [hπ, sq]
    have hQt : Qᵀ = diagonal s * Gᵀ * diagonal (fun i => (s i)⁻¹) := by
      conv_lhs => rw [hQ]
      rw [transpose_mul, transpose_mul, diagonal_transpose, diagonal_transpose]
      simp only [Matrix.mul_assoc]
    rw [hQ', this, starMat_eq_conj, hDinv, hD, hQt]
    symm
    calc _ = diagonal (fun i => (s i)⁻¹) * (diagonal (fun i => (s i)⁻¹) * diagonal s) * Gᵀ *
          (diagonal (fun i => (s i)⁻¹) * diagonal s) * diagonal s := by simp only [Matrix.mul_assoc]
      _ = _ := by rw [E_inv' hs]; simp [Matrix.mul_assoc]

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/StationaryCases.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.StationaryFiber

/-!
# Paper C2: when the stationary law sees only time reversal

Paper C2 (`c2/sec_exactlaw.tex`), Corollary `cor:stationary-cases`, from `thm:stationary-fiber` (the
induction `stationary_fiber`).

If every memoryless block `B` of `Q` with `2 ≤ |B| ≤ d - 1` has `|B| = 2` or `|Bᶜ| = 1` (the
hypothesis `hsmall`, which holds for `d ≤ 4`, `small_of_card_le_four`, and for generic rates), then
the reversal `Q^{[B]}` is `Q` (when `|B| = 2`) or `Q*` (when `|Bᶜ| = 1`), and a memoryless block of
`Q` is one of `Q*`, so every reversal sequence from `{Q, Q*}` stays in `{Q, Q*}`
(`reach_in`). With `stationary_fiber` this gives `Q' ∈ {Q, Q*}` (`stationary_cases`).

Not formalized: the case "`Q` has no cut" (a memoryless block with `|Bᶜ| ≥ 2` is a side of a cut,
`rem:memoryless-cut`) and the genericity statement on the rates.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {π : ι → ℝ}

/-- The size condition. -/
def Small (π : ι → ℝ) (R : Matrix ι ι ℝ) : Prop :=
  ∀ (B : Finset ι) (κ : ℝ) (ν c : ι → ℝ), Memoryless R π B κ ν c → 2 ≤ B.card →
    B.card < Fintype.card ι → B.card = 2 ∨ Bᶜ.card = 1

/-- For `d ≤ 4` a memoryless block has `|B| = 2` or `|Bᶜ| = 1`. -/
theorem small_of_card_le_four (hd : Fintype.card ι ≤ 4) (R : Matrix ι ι ℝ) : Small π R := by
  intro B κ ν c _ h2 h3
  rw [Finset.card_compl]
  omega

/-- A memoryless block with `|B| = 2` or `|Bᶜ| = 1` reverses to `R` or to `R*`. -/
theorem rev_in {R : Matrix ι ι ℝ} (hS : Small π R) {B : Finset ι} {κ : ℝ} {ν c : ι → ℝ}
    (h : Memoryless R π B κ ν c) (h2 : 2 ≤ B.card) (h3 : B.card < Fintype.card ι) :
    blockRev B π R = R ∨ blockRev B π R = starMat π R := by
  rcases hS B κ ν c h h2 h3 with h4 | h4
  · left
    obtain ⟨x, y, hxy, hB⟩ := Finset.card_eq_two.mp h4
    exact memoryless_two h hxy hB
  · right
    obtain ⟨y, hy⟩ := Finset.card_eq_one.mp h4
    exact memoryless_eq_star h hy

theorem small_star (hπ : ∀ i, 0 < π i) {R : Matrix ι ι ℝ} (hR : Good π R) (hS : Small π R) :
    Small π (starMat π R) := by
  intro B κ ν c h h2 h3
  have hBu : B ≠ Finset.univ := by intro e; rw [e] at h3; exact lt_irrefl _ h3
  have hκ : κ ≠ 0 := h.kappa_ne (good_star hπ hR).2.2 hBu
  have := memoryless_star h hκ
  rw [starMat_starMat (fun i => (hπ i).ne')] at this
  exact hS B _ _ _ this h2 h3

/-- Reversals from `{Q, Q*}` stay in `{Q, Q*}`. -/
theorem reach_in (hπ : ∀ i, 0 < π i) {Q R₀ R : Matrix ι ι ℝ} {n : ℕ} (hQ : Good π Q)
    (hS : Small π Q) (h₀ : R₀ = Q ∨ R₀ = starMat π Q) (h : RevReach π R₀ n R) :
    R = Q ∨ R = starMat π Q := by
  induction h with
  | base => exact h₀
  | @step n R B κ ν c hr h2 hB hm ih =>
    have hGQ := good_star hπ hQ
    have hSQ := small_star hπ hQ hS
    rcases ih with rfl | rfl
    · rcases rev_in hS hm h2 hB with e | e
      · left; exact e
      · right; exact e
    · rcases rev_in hSQ hm h2 hB with e | e
      · right; exact e
      · left; rw [e, starMat_starMat (fun i => (hπ i).ne')]

/-- **`cor:stationary-cases`.** Under the size condition, the chain of `stationary_fiber` ends in
`{Q, Q*}`. -/
theorem stationary_cases {s : ι → ℝ} (hs : ∀ i, 0 < s i) (hπ : ∀ i, π i = s i ^ 2)
    {Q Q' : Matrix ι ι ℝ} (hQ : Good π Q) (hS : Small π Q) {k : ℕ}
    (hk : k < 2 * (Fintype.card ι + 1)) {C : ℕ → Matrix (ι ⊕ Unit) (ι ⊕ Unit) ℝ}
    (h0 : C 0 = bord (gmat s Q) s) (hC : ∀ m < k, CutTr (C m) (C (m + 1)))
    (hend : DSim (bord (gmat s Q') s) (C k) ∨ DSim (bord (gmat s Q') s) (C k)ᵀ) :
    Q' = Q ∨ Q' = starMat π Q := by
  have hpos : ∀ i, 0 < π i := fun i => by rw [hπ]; exact pow_pos (hs i) 2
  rcases stationary_fiber hs hπ hQ hk h0 hC hend with ⟨n, -, h⟩ | ⟨n, -, h⟩
  · exact reach_in hpos hQ hS (Or.inl rfl) h
  · exact reach_in hpos hQ hS (Or.inr rfl) h

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/StationaryConverse.lean <==
import Mathlib
import PaperC.C2.TimeReversal

/-!
# Paper C2: the stationary law of the time reversal

Paper C2 (`c2/sec_exactlaw.tex`), Theorem `thm:stationary-law`: for `Q*`,
`F_{Q*}(x) = π (diag x - Q*)⁻¹ 1 = F_Q(x)`, so `O(T)` has the same stationary law under `Q` and
`Q*` for every `T`. Proved at every `x` where `diag x - Q` is invertible.

* `inv_star`: `(diag x - Q*)⁻¹ = D⁻¹ ((diag x - Q)⁻¹)ᵀ D`;
* `F_star`: `π (diag x - Q*)⁻¹ 1 = π (diag x - Q)⁻¹ 1`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- `diag x - Q*` is `D⁻¹ (diag x - Q)ᵀ D`. -/
theorem diag_sub_star {π : ι → ℝ} (hπ : ∀ i, 0 < π i) (x : ι → ℝ) (Q : Matrix ι ι ℝ) :
    diagonal x - starMat π Q
      = diagonal (fun i => (π i)⁻¹) * (diagonal x - Q)ᵀ * diagonal π := by
  have hDi : diagonal (fun i => (π i)⁻¹) * diagonal π = (1 : Matrix ι ι ℝ) := by
    rw [diagonal_mul_diagonal]
    ext i j
    by_cases hij : i = j
    · subst hij; have := (hπ i).ne'; simp [this]
    · simp [diagonal_apply_ne _ hij, one_apply_ne hij]
  have hcomm : diagonal (fun i => (π i)⁻¹) * diagonal x * diagonal π = diagonal x := by
    rw [diagonal_mul_diagonal, diagonal_mul_diagonal]
    ext i j
    by_cases hij : i = j
    · subst hij; have := (hπ i).ne'; simp; field_simp
    · simp [diagonal_apply_ne _ hij]
  rw [transpose_sub, diagonal_transpose, starMat_eq_conj]
  rw [Matrix.mul_sub, Matrix.sub_mul, hcomm]

/-- The inverse of `diag x - Q*`. -/
theorem inv_star {π : ι → ℝ} (hπ : ∀ i, 0 < π i) (x : ι → ℝ) (Q : Matrix ι ι ℝ)
    (hM : IsUnit (diagonal x - Q).det) :
    (diagonal x - starMat π Q)⁻¹
      = diagonal (fun i => (π i)⁻¹) * ((diagonal x - Q)⁻¹)ᵀ * diagonal π := by
  have hDi : diagonal (fun i => (π i)⁻¹) * diagonal π = (1 : Matrix ι ι ℝ) := by
    rw [diagonal_mul_diagonal]
    ext i j
    by_cases hij : i = j
    · subst hij; have := (hπ i).ne'; simp [this]
    · simp [diagonal_apply_ne _ hij, one_apply_ne hij]
  have hDi' : diagonal π * diagonal (fun i => (π i)⁻¹) = (1 : Matrix ι ι ℝ) := by
    rw [diagonal_mul_diagonal]
    ext i j
    by_cases hij : i = j
    · subst hij; have := (hπ i).ne'; simp [this]
    · simp [diagonal_apply_ne _ hij, one_apply_ne hij]
  set M := diagonal x - Q
  have hN : M⁻¹ * M = 1 := Matrix.nonsing_inv_mul _ hM
  refine Matrix.inv_eq_right_inv ?_
  rw [diag_sub_star hπ]
  calc diagonal (fun i => (π i)⁻¹) * Mᵀ * diagonal π
        * (diagonal (fun i => (π i)⁻¹) * (M⁻¹)ᵀ * diagonal π)
      = diagonal (fun i => (π i)⁻¹) * (Mᵀ * (diagonal π * diagonal (fun i => (π i)⁻¹)) * (M⁻¹)ᵀ)
          * diagonal π := by simp only [Matrix.mul_assoc]
    _ = diagonal (fun i => (π i)⁻¹) * (M⁻¹ * M)ᵀ * diagonal π := by
        rw [hDi', Matrix.mul_one, transpose_mul]
    _ = 1 := by rw [hN, transpose_one, Matrix.mul_one, hDi]

/-- `thm:stationary-law`, converse: `F_{Q*}(x) = F_Q(x)` wherever `diag x - Q` is invertible. -/
theorem F_star {π : ι → ℝ} (hπ : ∀ i, 0 < π i) (x : ι → ℝ) (Q : Matrix ι ι ℝ)
    (hM : IsUnit (diagonal x - Q).det) :
    π ⬝ᵥ ((diagonal x - starMat π Q)⁻¹ *ᵥ fun _ => (1 : ℝ))
      = π ⬝ᵥ ((diagonal x - Q)⁻¹ *ᵥ fun _ => (1 : ℝ)) := by
  rw [inv_star hπ x Q hM]
  set N := (diagonal x - Q)⁻¹
  have e1 : (diagonal (fun i => (π i)⁻¹) * Nᵀ * diagonal π) *ᵥ (fun _ => (1 : ℝ))
      = diagonal (fun i => (π i)⁻¹) *ᵥ (Nᵀ *ᵥ π) := by
    rw [← mulVec_mulVec, ← mulVec_mulVec]
    congr 2
    ext i; simp [mulVec_diagonal]
  rw [e1, dotProduct_mulVec]
  have e2 : π ᵥ* diagonal (fun i => (π i)⁻¹) = fun _ => (1 : ℝ) := by
    ext i; have := (hπ i).ne'; simp [vecMul_diagonal, this]
  rw [e2, mulVec_transpose]
  -- `1 ⬝ᵥ (π ᵥ* N) = π ⬝ᵥ (N *ᵥ 1)`
  simp only [dotProduct, vecMul, mulVec, one_mul, mul_one]
  rw [Finset.sum_comm]
  exact sum_congr rfl fun i _ => by rw [Finset.mul_sum]

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/StationaryFiber.lean <==
import Mathlib
import PaperC.GeneratorFiber
import PaperC.C2.TimeReversal
import PaperC.C2.MemorylessBlock
import PaperC.C2.BalancedSides
import PaperC.C2.BorderedCuts

/-!
# Paper C2: the stationary fiber (`thm:stationary-fiber`)

Paper C2 (`c2/sec_exactlaw.tex`), Theorem `thm:stationary-fiber`, the part "stationary laws agree implies
reachable by reversals".

**Hypothesis standing in for a classical theorem.** The theorem of Chatterjee, Ghosh, Gurjar and
Raj (Theorem 1.1 of their paper) is the hypothesis `hCGGR` of `stationary_fiber`: there are fewer
than `2(d+1)` cut-transposes `C_0 = H(Q), C_1, …, C_k`, each across a cut of the current matrix,
such that `H(Q')` is diagonally similar to `C_k` or to `C_kᵀ`. A cut-transpose is `CutTr`: the
matrix is factored across a partition with at least 2 states on each side, the cross blocks are
rewritten as in `eq:cut-transpose`, and the result is taken up to diagonal similarity (`DSim`).

* `DSim`, `DSim.symm`, `DSim.trans`, `DSim.transpose`: diagonal similarity;
* `CutTr.of_dsim`: a cut-transpose of a matrix is a cut-transpose of every diagonally similar
  matrix ("cuts do not change under diagonal similarity");
* `bordCutT_caseA`, `bordCutT_caseB`: a cut-transpose of `H(R)` across the cut with the side `B`
  avoiding `∂`, with any rank-one factors, is diagonally similar to `H(R^{[B]})`, respectively to
  `H(R^{[B]})ᵀ`;
* `RevReach`, `RevReach.good`, `RevReach.star`: generators reached by `n` reversals of memoryless
  blocks (with `2 ≤ |B| ≤ d - 1`, each a block of the current generator); they stay irreducible
  generators with stationary law `π`, and `R ↦ R*` maps `RevReach Q` to `RevReach Q*`
  (`(R^{[B]})* = (R*)^{[B]}`, and a memoryless block of `R` is one of `R*`);
* `stationary_fiber`: the induction. From `hCGGR`, `Q'` is reached from `Q` or from `Q*` by fewer
  than `2(d+1)` reversals.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

section Sim

variable {n : Type*}

/-- Diagonal similarity: `N_ij = E_i M_ij / E_j` with `E` nowhere zero. -/
def DSim (M N : Matrix n n ℝ) : Prop :=
  ∃ E : n → ℝ, (∀ i, E i ≠ 0) ∧ ∀ i j, E i * M i j = N i j * E j

theorem DSim.refl (M : Matrix n n ℝ) : DSim M M :=
  ⟨fun _ => 1, fun _ => one_ne_zero, fun i j => by ring⟩

theorem DSim.symm {M N : Matrix n n ℝ} (h : DSim M N) : DSim N M := by
  obtain ⟨E, hE, h⟩ := h
  refine ⟨fun i => (E i)⁻¹, fun i => inv_ne_zero (hE i), fun i j => ?_⟩
  have := h i j
  have hi := hE i
  have hj := hE j
  field_simp
  linarith

theorem DSim.trans {M N P : Matrix n n ℝ} (h₁ : DSim M N) (h₂ : DSim N P) : DSim M P := by
  obtain ⟨E, hE, h₁⟩ := h₁
  obtain ⟨F, hF, h₂⟩ := h₂
  refine ⟨fun i => F i * E i, fun i => mul_ne_zero (hF i) (hE i), fun i j => ?_⟩
  have a := h₁ i j
  have b := h₂ i j
  calc F i * E i * M i j = F i * (E i * M i j) := by ring
    _ = F i * (N i j * E j) := by rw [a]
    _ = (F i * N i j) * E j := by ring
    _ = (P i j * F j) * E j := by rw [b]
    _ = P i j * (F j * E j) := by ring

theorem DSim.transpose {M N : Matrix n n ℝ} (h : DSim M N) : DSim Mᵀ Nᵀ := by
  obtain ⟨E, hE, h⟩ := h
  refine ⟨fun i => (E i)⁻¹, fun i => inv_ne_zero (hE i), fun i j => ?_⟩
  have := h j i
  have hi := hE i
  have hj := hE j
  simp only [transpose_apply]
  field_simp
  linarith

open Classical in
/-- A cut-transpose of `M` (up to diagonal similarity): a partition with at least 2 states on
each side, with `M[S, Sᶜ] = a bᵀ` and `M[Sᶜ, S] = c uᵀ`, and the result of `eq:cut-transpose`. -/
def CutTr (M M' : Matrix n n ℝ) : Prop :=
  ∃ (S : n → Prop) (a b c u : n → ℝ),
    (∃ x y, x ≠ y ∧ S x ∧ S y) ∧ (∃ x y, x ≠ y ∧ ¬ S x ∧ ¬ S y) ∧
    (∀ i, S i → ∀ j, ¬ S j → M i j = a i * b j) ∧
    (∀ i, ¬ S i → ∀ j, S j → M i j = c i * u j) ∧
    DSim (bordCutT S a b c u M) M'

open Classical in
/-- A cut-transpose of `M` is a cut-transpose of every diagonally similar matrix. -/
theorem CutTr.of_dsim {M N M' : Matrix n n ℝ} (hMN : DSim M N) (h : CutTr M M') :
    CutTr N M' := by
  obtain ⟨S, a, b, c, u, hS1, hS2, f1, f2, hsim⟩ := h
  obtain ⟨E, hE, hMN⟩ := hMN
  have hN : ∀ i j, N i j = E i * M i j / E j := fun i j => by
    have := hMN i j; have := hE j; field_simp; linarith
  refine ⟨S, fun i => E i * a i, fun j => b j / E j, fun i => E i * c i, fun j => u j / E j,
    hS1, hS2, ?_, ?_, ?_⟩
  · intro i hi j hj
    rw [hN, f1 i hi j hj]; field_simp [hE j]
  · intro i hi j hj
    rw [hN, f2 i hi j hj]; field_simp [hE j]
  · refine DSim.trans ?_ hsim
    refine DSim.symm ⟨fun x => if S x then E x else (E x)⁻¹, fun x => ?_, fun i j => ?_⟩
    · by_cases h : S x <;> simp [h, hE x]
    · unfold bordCutT
      by_cases hi : S i <;> by_cases hj : S j <;> simp only [hi, hj, if_true, if_false]
      · rw [hN]; field_simp [hE j]
      · field_simp [hE i, hE j]
      · field_simp [hE i, hE j]
      · rw [hN]; field_simp [hE i, hE j]

end Sim

section Reach

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {π : ι → ℝ}

/-- `R` is reached from `R₀` by `n` reversals of memoryless blocks with `2 ≤ |B| ≤ d - 1`, each a
memoryless block of the current generator. -/
inductive RevReach (π : ι → ℝ) (R₀ : Matrix ι ι ℝ) : ℕ → Matrix ι ι ℝ → Prop
  | base : RevReach π R₀ 0 R₀
  | step {n : ℕ} {R : Matrix ι ι ℝ} {B : Finset ι} {κ : ℝ} {ν c : ι → ℝ} :
      RevReach π R₀ n R → 2 ≤ B.card → B.card < Fintype.card ι → Memoryless R π B κ ν c →
      RevReach π R₀ (n + 1) (blockRev B π R)

/-- The properties preserved by reversals. -/
def Good (π : ι → ℝ) (R : Matrix ι ι ℝ) : Prop :=
  IsGenerator R ∧ (∀ j, ∑ i, π i * R i j = 0) ∧ CutIrreducible R

theorem starMat_starMat (hπ : ∀ i, π i ≠ 0) (Q : Matrix ι ι ℝ) :
    starMat π (starMat π Q) = Q := by
  ext i j
  simp only [starMat]
  field_simp [hπ i, hπ j]

theorem good_star (hπ : ∀ i, 0 < π i) {R : Matrix ι ι ℝ} (h : Good π R) :
    Good π (starMat π R) := by
  obtain ⟨hg, hs, hi⟩ := h
  refine ⟨starMat_isGenerator hπ hg ?_, ?_, ?_⟩
  · ext j; simpa [vecMul, dotProduct] using hs j
  · intro j
    have : ∀ i, π i * starMat π R i j = π j * R j i := fun i => by
      simp only [starMat]; field_simp [(hπ i).ne']
    simp only [this, ← Finset.mul_sum, hg.2 j, mul_zero]
  · intro S hS hSu
    have hSc : (Sᶜ : Finset ι).Nonempty := by
      by_contra h
      rw [Finset.not_nonempty_iff_eq_empty, Finset.compl_eq_empty_iff] at h
      exact hSu h
    have hSc' : Sᶜ ≠ univ := by
      intro h
      obtain ⟨x, hx⟩ := hS
      have : x ∈ Sᶜ := h ▸ mem_univ x
      exact (mem_compl.mp this) hx
    obtain ⟨i, hi', j, hj', hne⟩ := hi Sᶜ hSc hSc'
    refine ⟨j, ?_, i, ?_, ?_⟩
    · simpa using hj'
    · simpa using hi'
    · simp only [starMat]
      exact div_ne_zero (mul_ne_zero (hπ i).ne' hne) (hπ j).ne'

theorem Memoryless.kappa_ne {R : Matrix ι ι ℝ} {B : Finset ι} {κ : ℝ} {ν c : ι → ℝ}
    (h : Memoryless R π B κ ν c) (hirr : CutIrreducible R) (hBu : B ≠ univ) : κ ≠ 0 := by
  obtain ⟨i, hi, j, hj, hne⟩ := hirr B h.nonempty hBu
  rw [h.out i hi j hj] at hne
  exact left_ne_zero_of_mul hne

theorem good_blockRev (hπ : ∀ i, 0 < π i) {R : Matrix ι ι ℝ} (hR : Good π R) {B : Finset ι}
    {κ : ℝ} {ν c : ι → ℝ} (hB : B.card < Fintype.card ι) (h : Memoryless R π B κ ν c) :
    Good π (blockRev B π R) := by
  have hBc : Bᶜ.Nonempty := by
    rw [← Finset.card_pos, Finset.card_compl]; omega
  exact ⟨memoryless_isGenerator h, memoryless_stationary h, memoryless_irreducible h hBc hR.2.2⟩

theorem RevReach.good (hπ : ∀ i, 0 < π i) {R₀ R : Matrix ι ι ℝ} {n : ℕ}
    (hR₀ : Good π R₀) (h : RevReach π R₀ n R) : Good π R := by
  induction h with
  | base => exact hR₀
  | step _ _ hB hm ih => exact good_blockRev hπ ih hB hm

theorem RevReach.star (hπ : ∀ i, 0 < π i) {R₀ R : Matrix ι ι ℝ} {n : ℕ}
    (hR₀ : Good π R₀) (h : RevReach π R₀ n R) :
    RevReach π (starMat π R₀) n (starMat π R) := by
  induction h with
  | base => exact RevReach.base
  | @step n R B κ ν c hr h2 hB hm ih =>
    have hg := RevReach.good hπ hR₀ hr
    have hκ : κ ≠ 0 := by
      refine hm.kappa_ne hg.2.2 ?_
      intro h; rw [h] at hB; exact lt_irrefl _ hB
    rw [starMat_blockRev (fun i => (hπ i).ne')]
    exact RevReach.step ih h2 hB (memoryless_star hm hκ)

end Reach

section HCuts

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {π s : ι → ℝ}

/-- **`lem:bordered-cuts`, case `∂ ∈ S`.** A cut-transpose of `H(R)` with any rank-one factors,
transposing the block on `B`, is diagonally similar to `H(R^{[B]})`. -/
theorem bordCutT_caseA (hs : ∀ i, 0 < s i) (hπ : ∀ i, π i = s i ^ 2) (R : Matrix ι ι ℝ)
    {B : Finset ι} (hB : B.Nonempty) (S : ι ⊕ Unit → Prop) [DecidablePred S]
    (hSB : ∀ x, ¬ S x ↔ SideB B x) (a b c u : ι ⊕ Unit → ℝ)
    (f1 : ∀ i, S i → ∀ j, ¬ S j → bord (gmat s R) s i j = a i * b j)
    (f2 : ∀ i, ¬ S i → ∀ j, S j → bord (gmat s R) s i j = c i * u j) :
    DSim (bordCutT S a b c u (bord (gmat s R) s)) (bord (gmat s (blockRev B π R)) s) := by
  obtain ⟨i0, hi0⟩ := hB
  have hS0 : S (Sum.inr ()) := by
    by_contra h
    have := (hSB _).mp h
    simp [SideB] at this
  have nb : ∀ x, S x → ¬ SideB B x := fun x hx h => ((hSB x).mpr h) hx
  have key : ∀ y ∈ B, c (Sum.inl y) * u (Sum.inr ()) = a (Sum.inr ()) * b (Sum.inl y) := by
    intro y hy
    have hnS : ¬ S (Sum.inl y) := (hSB _).mpr hy
    have e1 := f1 (Sum.inr ()) hS0 (Sum.inl y) hnS
    have e2 := f2 (Sum.inl y) hnS (Sum.inr ()) hS0
    rw [bord_rl] at e1
    rw [bord_lr] at e2
    linarith
  have ha : a (Sum.inr ()) ≠ 0 := by
    have e1 := f1 (Sum.inr ()) hS0 (Sum.inl i0) ((hSB _).mpr hi0)
    rw [bord_rl] at e1
    intro h0; rw [h0, zero_mul] at e1; exact (hs i0).ne' e1
  have hu : u (Sum.inr ()) ≠ 0 := by
    have e2 := f2 (Sum.inl i0) ((hSB _).mpr hi0) (Sum.inr ()) hS0
    rw [bord_lr] at e2
    intro h0; rw [h0, mul_zero] at e2; exact (hs i0).ne' e2
  refine ⟨fun x => if S x then u (Sum.inr ()) else a (Sum.inr ()), fun x => ?_, fun i j => ?_⟩
  · by_cases h : S x <;> simp [h, ha, hu]
  · rw [bord_blockRev hs hπ]
    simp only [bordCutT]
    by_cases hi : S i <;> by_cases hj : S j
    · have h1 : ¬ (SideB B i ∧ SideB B j) := fun h => nb i hi h.1
      simp only [hi, hj, h1, if_true, if_false]
      ring
    · rcases j with y | w
      · have hy : y ∈ B := (hSB _).mp hj
        have k := key y hy
        have e := f1 i hi (Sum.inl y) hj
        have h1 : ¬ (SideB B i ∧ SideB B (Sum.inl y)) := fun h => nb i hi h.1
        simp only [hi, hj, h1, if_true, if_false]
        rw [e]
        linear_combination (a i) * k
      · exact absurd ((hSB _).mp hj) (by simp [SideB])
    · rcases i with y | w
      · have hy : y ∈ B := (hSB _).mp hi
        have k := key y hy
        have e := f2 (Sum.inl y) hi j hj
        have h1 : ¬ (SideB B (Sum.inl y) ∧ SideB B j) := fun h => nb j hj h.2
        simp only [hi, hj, h1, if_true, if_false]
        rw [e]
        linear_combination (-(u j)) * k
      · exact absurd ((hSB _).mp hi) (by simp [SideB])
    · have h : SideB B i ∧ SideB B j := ⟨(hSB i).mp hi, (hSB j).mp hj⟩
      simp only [hi, hj, h, and_self, if_true, if_false]
      ring

/-- **`lem:bordered-cuts`, case `∂ ∉ S`.** The same with the other side transposed: the result is
diagonally similar to `H(R^{[B]})ᵀ`. -/
theorem bordCutT_caseB (hs : ∀ i, 0 < s i) (hπ : ∀ i, π i = s i ^ 2) (R : Matrix ι ι ℝ)
    {B : Finset ι} (hB : B.Nonempty) (S : ι ⊕ Unit → Prop) [DecidablePred S]
    (hSB : ∀ x, S x ↔ SideB B x) (a b c u : ι ⊕ Unit → ℝ)
    (f1 : ∀ i, S i → ∀ j, ¬ S j → bord (gmat s R) s i j = a i * b j)
    (f2 : ∀ i, ¬ S i → ∀ j, S j → bord (gmat s R) s i j = c i * u j) :
    DSim (bordCutT S a b c u (bord (gmat s R) s)) (bord (gmat s (blockRev B π R)) s)ᵀ := by
  obtain ⟨i0, hi0⟩ := hB
  have hS0 : ¬ S (Sum.inr ()) := fun h => by
    have := (hSB _).mp h
    simp [SideB] at this
  have nb : ∀ x, ¬ S x → ¬ SideB B x := fun x hx h => hx ((hSB x).mpr h)
  have key : ∀ y ∈ B, a (Sum.inl y) * b (Sum.inr ()) = c (Sum.inr ()) * u (Sum.inl y) := by
    intro y hy
    have hS : S (Sum.inl y) := (hSB _).mpr hy
    have e1 := f1 (Sum.inl y) hS (Sum.inr ()) hS0
    have e2 := f2 (Sum.inr ()) hS0 (Sum.inl y) hS
    rw [bord_lr] at e1
    rw [bord_rl] at e2
    linarith
  have hb : b (Sum.inr ()) ≠ 0 := by
    have e1 := f1 (Sum.inl i0) ((hSB _).mpr hi0) (Sum.inr ()) hS0
    rw [bord_lr] at e1
    intro h0; rw [h0, mul_zero] at e1; exact (hs i0).ne' e1
  have hc : c (Sum.inr ()) ≠ 0 := by
    have e2 := f2 (Sum.inr ()) hS0 (Sum.inl i0) ((hSB _).mpr hi0)
    rw [bord_rl] at e2
    intro h0; rw [h0, zero_mul] at e2; exact (hs i0).ne' e2
  refine ⟨fun x => if S x then b (Sum.inr ()) else c (Sum.inr ()), fun x => ?_, fun i j => ?_⟩
  · by_cases h : S x <;> simp [h, hb, hc]
  · rw [transpose_apply, bord_blockRev hs hπ]
    simp only [bordCutT]
    by_cases hi : S i <;> by_cases hj : S j
    · have h1 : SideB B j ∧ SideB B i := ⟨(hSB j).mp hj, (hSB i).mp hi⟩
      simp only [hi, hj, h1, and_self, if_true, if_false]
      ring
    · rcases i with y | w
      · have hy : y ∈ B := (hSB _).mp hi
        have k := key y hy
        have e := f2 j hj (Sum.inl y) hi
        have h1 : ¬ (SideB B j ∧ SideB B (Sum.inl y)) := fun h => nb j hj h.1
        simp only [hi, hj, h1, if_true, if_false]
        rw [e]
        linear_combination (c j) * k
      · exact absurd ((hSB _).mp hi) (by simp [SideB])
    · rcases j with y | w
      · have hy : y ∈ B := (hSB _).mp hj
        have k := key y hy
        have e := f1 (Sum.inl y) hj i hi
        have h1 : ¬ (SideB B (Sum.inl y) ∧ SideB B i) := fun h => nb i hi h.2
        simp only [hi, hj, h1, if_true, if_false]
        rw [e]
        linear_combination (-(b i)) * k
      · exact absurd ((hSB _).mp hj) (by simp [SideB])
    · have h1 : ¬ (SideB B j ∧ SideB B i) := fun h => nb j hj h.1
      simp only [hi, hj, h1, if_false]
      ring

/-- Diagonally similar bordered matrices with the same border come from the same generator. -/
theorem dsim_bord_eq (hs : ∀ i, 0 < s i) {A A' : Matrix ι ι ℝ}
    (h : DSim (bord (gmat s A) s) (bord (gmat s A') s)) : A = A' := by
  obtain ⟨E, hE, hsim⟩ := h
  obtain ⟨-, hM⟩ := border_fixing (fun i => (hs i).ne') (fun i => bord_lr _ _ _ _)
    (fun i => bord_lr _ _ _ _) E (hE _) hsim
  apply gmat_injective hs
  ext i j
  have := congrFun (congrFun hM (Sum.inl i)) (Sum.inl j)
  simpa using this

end HCuts

section Main

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {π s : ι → ℝ}

/-- **`thm:stationary-fiber`, the induction.** Assume the theorem of Chatterjee, Ghosh, Gurjar and Raj in the
form `hC`, `hend` (with `k < 2(d+1)`). Then `Q'` is reached from `Q` or from `Q*` by fewer than
`2(d+1)` reversals of memoryless blocks, each a memoryless block of the current generator. -/
theorem stationary_fiber (hs : ∀ i, 0 < s i) (hπ : ∀ i, π i = s i ^ 2) {Q Q' : Matrix ι ι ℝ}
    (hQ : Good π Q) {k : ℕ} (hk : k < 2 * (Fintype.card ι + 1))
    {C : ℕ → Matrix (ι ⊕ Unit) (ι ⊕ Unit) ℝ} (h0 : C 0 = bord (gmat s Q) s)
    (hC : ∀ m < k, CutTr (C m) (C (m + 1)))
    (hend : DSim (bord (gmat s Q') s) (C k) ∨ DSim (bord (gmat s Q') s) (C k)ᵀ) :
    (∃ n < 2 * (Fintype.card ι + 1), RevReach π Q n Q') ∨
      (∃ n < 2 * (Fintype.card ι + 1), RevReach π (starMat π Q) n Q') := by
  classical
  have hpos : ∀ i, 0 < π i := fun i => by rw [hπ]; exact pow_pos (hs i) 2
  have hGQ' : Good π (starMat π Q) := good_star hpos hQ
  have inv : ∀ m ≤ k, ∃ (R : Matrix ι ι ℝ) (n : ℕ), n ≤ m ∧
      (RevReach π Q n R ∨ RevReach π (starMat π Q) n R) ∧
      DSim (C m) (bord (gmat s R) s) := by
    intro m
    induction m with
    | zero =>
      intro _
      exact ⟨Q, 0, le_refl _, Or.inl RevReach.base, by rw [h0]; exact DSim.refl _⟩
    | succ m ih =>
      intro hm
      obtain ⟨R, n, hn, hreach, hsim⟩ := ih (by omega)
      have hGR : Good π R := by
        rcases hreach with h | h
        · exact h.good hpos hQ
        · exact h.good hpos hGQ'
      have hcut := CutTr.of_dsim hsim (hC m (by omega))
      obtain ⟨S, a, b, c, u, hS1, hS2, f1, f2, hsim2⟩ := hcut
      by_cases hS0 : S (Sum.inr ())
      · -- the side avoiding ∂ is transposed
        set B : Finset ι := Finset.univ.filter (fun i => ¬ S (Sum.inl i)) with hBdef
        have hSB : ∀ x, ¬ S x ↔ SideB B x := by
          rintro (i | w)
          · simp [SideB, hBdef]
          · simp [SideB, hS0]
        obtain ⟨x, y, hxy, hx, hy⟩ := hS2
        have hx' : ∃ i, x = Sum.inl i := by
          rcases x with i | w
          · exact ⟨i, rfl⟩
          · exact absurd hS0 (by simpa using hx)
        have hy' : ∃ j, y = Sum.inl j := by
          rcases y with j | w
          · exact ⟨j, rfl⟩
          · exact absurd hS0 (by simpa using hy)
        obtain ⟨i, rfl⟩ := hx'
        obtain ⟨j, rfl⟩ := hy'
        have hiB : i ∈ B := by simpa [hBdef] using hx
        have hjB : j ∈ B := by simpa [hBdef] using hy
        have hij : i ≠ j := fun e => hxy (by rw [e])
        have hcard : 2 ≤ B.card := Finset.one_lt_card.mpr ⟨i, hiB, j, hjB, hij⟩
        obtain ⟨p, q, hpq, hp, hq⟩ := hS1
        have hBlt : B.card < Fintype.card ι := by
          have : ∃ z, z ∉ B := by
            rcases p with z | w
            · exact ⟨z, by simpa [hBdef] using hp⟩
            · rcases q with z | w'
              · exact ⟨z, by simpa [hBdef] using hq⟩
              · exact absurd hpq (by simp)
          obtain ⟨z, hz⟩ := this
          exact Finset.card_lt_univ_of_notMem hz
        have hBne : B.Nonempty := ⟨i, hiB⟩
        have hBu : B ≠ Finset.univ := by
          intro h; rw [h] at hBlt; exact lt_irrefl _ hBlt
        have ro : RankOneSide (bord (gmat s R) s) B := by
          refine ⟨⟨fun i => c (Sum.inl i), u, fun i hi j hj => ?_⟩,
            ⟨a, fun i => b (Sum.inl i), fun j hj i hi => ?_⟩⟩
          · exact f2 (Sum.inl i) ((hSB _).mpr (by simpa [SideB] using hi)) j
              (by by_contra h; exact hj ((hSB j).mp h))
          · exact f1 j (by by_contra h; exact hj ((hSB j).mp h)) (Sum.inl i)
              ((hSB _).mpr (by simpa [SideB] using hi))
        obtain ⟨r, t, hrt⟩ := (bordered_cut_iff hs hπ R B).mp ro
        obtain ⟨κ, ν, c', hmem⟩ := (factorization_memoryless hs hpos hGR.1 hGR.2.1 hGR.2.2
          hBne hBu).mp ⟨r, t, hrt⟩
        have hnew : DSim (C (m + 1)) (bord (gmat s (blockRev B π R)) s) :=
          DSim.trans (DSim.symm hsim2)
            (bordCutT_caseA hs hπ R hBne S hSB a b c u f1 f2)
        refine ⟨blockRev B π R, n + 1, by omega, ?_, hnew⟩
        rcases hreach with h | h
        · exact Or.inl (RevReach.step h hcard hBlt hmem)
        · exact Or.inr (RevReach.step h hcard hBlt hmem)
      · -- the side containing ∂ is transposed; the result is the time reversal
        set B : Finset ι := Finset.univ.filter (fun i => S (Sum.inl i)) with hBdef
        have hSB : ∀ x, S x ↔ SideB B x := by
          rintro (i | w)
          · simp [SideB, hBdef]
          · simp [SideB, hS0]
        obtain ⟨x, y, hxy, hx, hy⟩ := hS1
        have hx' : ∃ i, x = Sum.inl i := by
          rcases x with i | w
          · exact ⟨i, rfl⟩
          · exact absurd hx hS0
        have hy' : ∃ j, y = Sum.inl j := by
          rcases y with j | w
          · exact ⟨j, rfl⟩
          · exact absurd hy hS0
        obtain ⟨i, rfl⟩ := hx'
        obtain ⟨j, rfl⟩ := hy'
        have hiB : i ∈ B := by simpa [hBdef] using hx
        have hjB : j ∈ B := by simpa [hBdef] using hy
        have hij : i ≠ j := fun e => hxy (by rw [e])
        have hcard : 2 ≤ B.card := Finset.one_lt_card.mpr ⟨i, hiB, j, hjB, hij⟩
        obtain ⟨p, q, hpq, hp, hq⟩ := hS2
        have hBlt : B.card < Fintype.card ι := by
          have : ∃ z, z ∉ B := by
            rcases p with z | w
            · exact ⟨z, by simpa [hBdef] using hp⟩
            · rcases q with z | w'
              · exact ⟨z, by simpa [hBdef] using hq⟩
              · exact absurd hpq (by simp)
          obtain ⟨z, hz⟩ := this
          exact Finset.card_lt_univ_of_notMem hz
        have hBne : B.Nonempty := ⟨i, hiB⟩
        have hBu : B ≠ Finset.univ := by
          intro h; rw [h] at hBlt; exact lt_irrefl _ hBlt
        have ro : RankOneSide (bord (gmat s R) s) B := by
          refine ⟨⟨fun i => a (Sum.inl i), b, fun i hi j hj => ?_⟩,
            ⟨c, fun i => u (Sum.inl i), fun j hj i hi => ?_⟩⟩
          · exact f1 (Sum.inl i) ((hSB _).mpr (by simpa [SideB] using hi)) j
              (fun h => hj ((hSB j).mp h))
          · exact f2 j (fun h => hj ((hSB j).mp h)) (Sum.inl i)
              ((hSB _).mpr (by simpa [SideB] using hi))
        obtain ⟨r, t, hrt⟩ := (bordered_cut_iff hs hπ R B).mp ro
        obtain ⟨κ, ν, c', hmem⟩ := (factorization_memoryless hs hpos hGR.1 hGR.2.1 hGR.2.2
          hBne hBu).mp ⟨r, t, hrt⟩
        have hnew : DSim (C (m + 1)) (bord (gmat s (starMat π (blockRev B π R))) s) := by
          rw [← bord_transpose_star hs hπ]
          exact DSim.trans (DSim.symm hsim2)
            (bordCutT_caseB hs hπ R hBne S hSB a b c u f1 f2)
        refine ⟨starMat π (blockRev B π R), n + 1, by omega, ?_, hnew⟩
        rcases hreach with h | h
        · exact Or.inr (RevReach.star hpos hQ (RevReach.step h hcard hBlt hmem))
        · left
          have := RevReach.star hpos hGQ' (RevReach.step h hcard hBlt hmem)
          rwa [starMat_starMat (fun i => (hpos i).ne')] at this
  obtain ⟨R, n, hn, hreach, hsim⟩ := inv k le_rfl
  have hnk : n < 2 * (Fintype.card ι + 1) := by omega
  rcases hend with hend | hend
  · have hQR : Q' = R := dsim_bord_eq hs (DSim.trans hend hsim)
    subst hQR
    rcases hreach with h | h
    · exact Or.inl ⟨n, hnk, h⟩
    · exact Or.inr ⟨n, hnk, h⟩
  · have h2 : DSim (bord (gmat s Q') s) (bord (gmat s (starMat π R)) s) := by
      rw [← bord_transpose_star hs hπ]
      exact DSim.trans hend (DSim.transpose hsim)
    have hQR : Q' = starMat π R := dsim_bord_eq hs h2
    subst hQR
    rcases hreach with h | h
    · exact Or.inr ⟨n, hnk, RevReach.star hpos hQ h⟩
    · left
      have := RevReach.star hpos hGQ' h
      rw [starMat_starMat (fun i => (hpos i).ne')] at this
      exact ⟨n, hnk, this⟩

end Main

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/TimeReversal.lean <==
import Mathlib
import PaperC.GeneratorFiber

/-!
# Paper C2: the time reversal on any finite state space

Paper C2 (`c2/sec_minors.tex`), Corollary `cor:generator-fiber`, where the time reversal `Q*` appears in the proof of (a).
`PaperC.GeneratorFiber` defines the time reversal `Q*` for three states only. Here it is defined
for any finite index type, with the same formula `Q*_ij = π_j Q_ji / π_i`.

* `starMat_eq_conj`: `Q* = D_π⁻¹ Qᵀ D_π`;
* `starMat_diag`: `Q*` has the diagonal of `Q`;
* `starMat_isGenerator`: for `π > 0` with `π Q = 0` and `Q` a generator, `Q*` is a generator.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset Kagey131.PaperC

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The time reversal `Q*_ij = π_j Q_ji / π_i`. -/
noncomputable def starMat (π : ι → ℝ) (Q : Matrix ι ι ℝ) : Matrix ι ι ℝ :=
  fun i j => π j * Q j i / π i

/-- `Q* = D_π⁻¹ Qᵀ D_π`. -/
theorem starMat_eq_conj (π : ι → ℝ) (Q : Matrix ι ι ℝ) :
    starMat π Q = diagonal (fun i => (π i)⁻¹) * Qᵀ * diagonal π := by
  ext i j
  rw [conj_apply, transpose_apply, starMat]
  ring

omit [Fintype ι] [DecidableEq ι] in
/-- The time reversal has the diagonal of `Q`. -/
theorem starMat_diag {π : ι → ℝ} (hπ : ∀ i, 0 < π i) (Q : Matrix ι ι ℝ) (i : ι) :
    starMat π Q i i = Q i i := by
  have := (hπ i).ne'
  simp [starMat]; field_simp

omit [DecidableEq ι] in
/-- If `Q` is a generator with a positive stationary vector `π`, then `Q*` is a generator. -/
theorem starMat_isGenerator {π : ι → ℝ} (hπ : ∀ i, 0 < π i) {Q : Matrix ι ι ℝ}
    (hQ : IsGenerator Q) (hstat : π ᵥ* Q = 0) : IsGenerator (starMat π Q) := by
  refine ⟨fun i j hij => ?_, fun i => ?_⟩
  · exact div_nonneg (mul_nonneg (hπ j).le (hQ.1 j i (Ne.symm hij))) (hπ i).le
  · have h : ∑ j, π j * Q j i = 0 := by
      have := congrFun hstat i
      simpa [vecMul, dotProduct] using this
    simp only [starMat, ← Finset.sum_div, h, zero_div]

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/TimeReversalEigen.lean <==
import Mathlib
import PaperC.C2.TimeReversal

/-!
# Paper C2: eigenvectors of the tilted time reversal and the amplitude at the stationary start

Not in the paper (the amplitude statement that these results belong to was cut). For a tilt `v`, the matrix `Q* + diag v` is `D_π⁻¹ (Q + diag v)ᵀ D_π`. If `r` and `l` are
right and left eigenvectors of `Q + diag v` for the same eigenvalue `θ`, with `l·r = 1`, then
`r* = D_π⁻¹ l` and `l* = D_π r` are right and left eigenvectors of `Q* + diag v`, for the same
eigenvalue, with `l*·r* = 1`, and at the start `π` the amplitudes agree.

* `starTilt_eq`: `Q* + diag v = D_π⁻¹ (Q + diag v)ᵀ D_π`;
* `starTilt_right`, `starTilt_left`: the eigenvector equations for `r*` and `l*`;
* `starTilt_pairing`: `l*·r* = l·r`;
* `starTilt_amplitude`: `(π·r*)(l*·1) = (π·r)(l·1)`.
-/

namespace Kagey131.PaperC.C2

open Matrix Finset

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- `Q* + diag v = D_π⁻¹ (Q + diag v)ᵀ D_π`. -/
theorem starTilt_eq {π : ι → ℝ} (hπ : ∀ i, 0 < π i) (Q : Matrix ι ι ℝ) (v : ι → ℝ) :
    starMat π Q + diagonal v
      = diagonal (fun i => (π i)⁻¹) * (Q + diagonal v)ᵀ * diagonal π := by
  ext i j
  have hi := (hπ i).ne'
  by_cases hij : i = j
  · subst hij
    simp [starMat]
    field_simp
  · simp [starMat, hij, transpose_apply]
    field_simp

/-- The right eigenvector of the tilted time reversal: `r* = D_π⁻¹ l`. -/
theorem starTilt_right {π : ι → ℝ} (hπ : ∀ i, 0 < π i) (Q : Matrix ι ι ℝ) (v l : ι → ℝ) (θ : ℝ)
    (hl : l ᵥ* (Q + diagonal v) = θ • l) :
    (starMat π Q + diagonal v) *ᵥ (fun i => l i / π i) = θ • (fun i => l i / π i) := by
  rw [starTilt_eq hπ]
  have e : (fun i => l i / π i) = diagonal (fun i => (π i)⁻¹) *ᵥ l := by
    ext i; simp [mulVec_diagonal, div_eq_inv_mul]
  have e2 : diagonal π *ᵥ (fun i => l i / π i) = l := by
    ext i; have := (hπ i).ne'; simp [mulVec_diagonal]; field_simp
  rw [← Matrix.mulVec_mulVec, ← Matrix.mulVec_mulVec]
  rw [e2, mulVec_transpose, hl, mulVec_smul, ← e]

/-- The left eigenvector of the tilted time reversal: `l* = D_π r`. -/
theorem starTilt_left {π : ι → ℝ} (hπ : ∀ i, 0 < π i) (Q : Matrix ι ι ℝ) (v r : ι → ℝ) (θ : ℝ)
    (hr : (Q + diagonal v) *ᵥ r = θ • r) :
    (fun i => π i * r i) ᵥ* (starMat π Q + diagonal v) = θ • (fun i => π i * r i) := by
  rw [starTilt_eq hπ]
  have e : (fun i => π i * r i) = diagonal π *ᵥ r := by
    ext i; simp [mulVec_diagonal]
  have e2 : (fun i => π i * r i) ᵥ* diagonal (fun i => (π i)⁻¹) = r := by
    ext i; have := (hπ i).ne'; simp [vecMul_diagonal]; field_simp
  rw [← Matrix.vecMul_vecMul, ← Matrix.vecMul_vecMul, e2, vecMul_transpose, hr,
    smul_vecMul]
  ext i
  simp [vecMul_diagonal]
  left; ring

omit [DecidableEq ι] in
/-- The pairing is preserved: `l*·r* = l·r`. -/
theorem starTilt_pairing {π : ι → ℝ} (hπ : ∀ i, 0 < π i) (r l : ι → ℝ) :
    (fun i => π i * r i) ⬝ᵥ (fun i => l i / π i) = l ⬝ᵥ r := by
  simp only [dotProduct]
  refine sum_congr rfl fun i _ => ?_
  have := (hπ i).ne'
  field_simp

omit [DecidableEq ι] in
/-- At the stationary start the amplitudes agree: `(π·r*)(l*·1) = (π·r)(l·1)`. -/
theorem starTilt_amplitude {π : ι → ℝ} (hπ : ∀ i, 0 < π i) (r l : ι → ℝ) :
    (π ⬝ᵥ (fun i => l i / π i)) * ((fun i => π i * r i) ⬝ᵥ (fun _ => (1 : ℝ)))
      = (π ⬝ᵥ r) * (l ⬝ᵥ (fun _ => (1 : ℝ))) := by
  have h1 : π ⬝ᵥ (fun i => l i / π i) = l ⬝ᵥ (fun _ => (1 : ℝ)) := by
    simp only [dotProduct, mul_one]
    refine sum_congr rfl fun i _ => ?_
    have := (hπ i).ne'
    field_simp
  have h2 : (fun i => π i * r i) ⬝ᵥ (fun _ => (1 : ℝ)) = π ⬝ᵥ r := by
    simp [dotProduct]
  rw [h1, h2]; ring

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C2/TriangleSigns.lean <==
import Mathlib

/-!
# Paper C2: the sign argument of `thm:three`(b) on a 4-set (`research/cumulant_jets.tex`)

Companion note `c2/research/cumulant_jets.tex`, proof of Theorem `thm:three`(b); in the companion
(`c2/companion/companion.tex`) this is Theorem `thm:three-cumulants`(b).

For an antisymmetric `A` put `tri A x y z = A_xy + A_yz + A_zx` (the `α_xyz` of the note). The four
faces of a 4-set `{w, x, y, z}` satisfy the cocycle relation `tri x y z - tri w y z + tri w x z -
tri w x y = 0` (`tri_cocycle`). If `A` and `A'` have `α'² = α²` on every triple (the same
asymptotic cumulants up to order 3), and `A` is 3-generic (`α_T ≠ 0`, and `|α_T| ≠ |α_{T'}|` when
`|T ∩ T'| = 2`), then the signs `τ_T = α'_T/α_T` agree on the four faces of every 4-set:

* `four_sign`: the statement for four real numbers;
* `faces_sign`: the statement for the four faces of a 4-set, `α' = α` on all four or `α' = -α` on
  all four.

Only the pairs of faces that contain the face `xyz` are used (they give the contradictions).
The connectivity of the 3-sets under "share two points", which makes `τ` constant on all triples,
and the openness statements of `thm:three` are not in Lean.
-/

namespace Kagey131.PaperC.C2

/-- `α_xyz = A_xy + A_yz + A_zx`. -/
def tri {ι : Type*} (A : ι → ι → ℝ) (x y z : ι) : ℝ := A x y + A y z + A z x

/-- **`thm:three`(b), the four numbers.** Four nonzero numbers `p₁ - p₂ + p₃ - p₄ = 0` with pairwise
different squares, and four numbers `q_m` with `q_m² = p_m²` and the same relation: the signs
`q_m/p_m` are all equal. -/
theorem four_sign (p1 p2 p3 p4 q1 q2 q3 q4 : ℝ)
    (hp : p1 - p2 + p3 - p4 = 0) (hq : q1 - q2 + q3 - q4 = 0)
    (h1 : p1 ≠ 0) (h2 : p2 ≠ 0) (h3 : p3 ≠ 0) (h4 : p4 ≠ 0)
    (h12 : p1 ^ 2 ≠ p2 ^ 2) (h13 : p1 ^ 2 ≠ p3 ^ 2) (h14 : p1 ^ 2 ≠ p4 ^ 2)
    (s1 : q1 ^ 2 = p1 ^ 2) (s2 : q2 ^ 2 = p2 ^ 2) (s3 : q3 ^ 2 = p3 ^ 2) (s4 : q4 ^ 2 = p4 ^ 2) :
    (q1 = p1 ∧ q2 = p2 ∧ q3 = p3 ∧ q4 = p4) ∨ (q1 = -p1 ∧ q2 = -p2 ∧ q3 = -p3 ∧ q4 = -p4) := by
  have key : ∀ u v : ℝ, (u = v ∨ u = -v) → u ^ 2 = v ^ 2 := by
    rintro u v (h | h) <;> subst h <;> ring
  rcases sq_eq_sq_iff_eq_or_eq_neg.mp s1 with a1 | a1 <;>
  rcases sq_eq_sq_iff_eq_or_eq_neg.mp s2 with a2 | a2 <;>
  rcases sq_eq_sq_iff_eq_or_eq_neg.mp s3 with a3 | a3 <;>
  rcases sq_eq_sq_iff_eq_or_eq_neg.mp s4 with a4 | a4 <;>
  first
  | exact Or.inl ⟨a1, a2, a3, a4⟩
  | exact Or.inr ⟨a1, a2, a3, a4⟩
  | exact absurd (by linarith) h1
  | exact absurd (by linarith) h2
  | exact absurd (by linarith) h3
  | exact absurd (by linarith) h4
  | exact (h12 (key _ _ (Or.inl (by linarith)))).elim
  | exact (h12 (key _ _ (Or.inr (by linarith)))).elim
  | exact (h13 (key _ _ (Or.inl (by linarith)))).elim
  | exact (h13 (key _ _ (Or.inr (by linarith)))).elim
  | exact (h14 (key _ _ (Or.inl (by linarith)))).elim

section Faces

variable {ι : Type*} {A A' : ι → ι → ℝ}

theorem tri_cyc (A : ι → ι → ℝ) (x y z : ι) : tri A y z x = tri A x y z := by
  unfold tri; ring

theorem tri_swap23 (A : ι → ι → ℝ) (hA : ∀ x y, A y x = - A x y) (x y z : ι) :
    tri A x z y = - tri A x y z := by
  unfold tri
  have := hA z y; have := hA y x; have := hA x z; have := hA z x; have := hA y z
  linarith

/-- The cocycle relation `δ(δA) = 0` on a 4-set. -/
theorem tri_cocycle (A : ι → ι → ℝ) (hA : ∀ x y, A y x = - A x y) (w x y z : ι) :
    tri A x y z - tri A w y z + tri A w x z - tri A w x y = 0 := by
  unfold tri
  have := hA x z; have := hA w y; have := hA y w; have := hA z x
  linarith

/-- **`thm:three`(b), one 4-set.** Let `w, x, y, z` be distinct, `A`, `A'` antisymmetric with
`α'² = α²` on the four faces, `A` 3-generic on them. Then `α' = α` on all four faces, or `α' = -α`
on all four. -/
theorem faces_sign (hA : ∀ x y, A y x = - A x y) (hA' : ∀ x y, A' y x = - A' x y)
    {w x y z : ι}
    (g1 : tri A x y z ≠ 0) (g2 : tri A w y z ≠ 0) (g3 : tri A w x z ≠ 0) (g4 : tri A w x y ≠ 0)
    (c12 : tri A y z x ^ 2 ≠ tri A y z w ^ 2) (c13 : tri A x z y ^ 2 ≠ tri A x z w ^ 2)
    (c14 : tri A x y z ^ 2 ≠ tri A x y w ^ 2)
    (s1 : tri A' x y z ^ 2 = tri A x y z ^ 2) (s2 : tri A' w y z ^ 2 = tri A w y z ^ 2)
    (s3 : tri A' w x z ^ 2 = tri A w x z ^ 2) (s4 : tri A' w x y ^ 2 = tri A w x y ^ 2) :
    (tri A' x y z = tri A x y z ∧ tri A' w y z = tri A w y z ∧ tri A' w x z = tri A w x z ∧
        tri A' w x y = tri A w x y) ∨
      (tri A' x y z = - tri A x y z ∧ tri A' w y z = - tri A w y z ∧
        tri A' w x z = - tri A w x z ∧ tri A' w x y = - tri A w x y) := by
  apply four_sign _ _ _ _ _ _ _ _ (tri_cocycle A hA w x y z) (tri_cocycle A' hA' w x y z)
    g1 g2 g3 g4 ?_ ?_ ?_ s1 s2 s3 s4
  · rw [tri_cyc A x y z, tri_cyc A w y z] at c12; exact c12
  · rw [tri_swap23 A hA x y z, tri_cyc A w x z, neg_sq] at c13; exact c13
  · rw [tri_cyc A w x y] at c14; exact c14

end Faces

end Kagey131.PaperC.C2


==> anc/lean/PaperC/C3.lean <==
import PaperC.C3.InverseCovariance
import PaperC.C3.SignCriteria
import PaperC.C3.PolyCoprime
import PaperC.C3.PolyCount
import PaperC.C3.PoleFrequency
import PaperC.C3.SymbolMinimum

/-!
# Paper C3: Lean modules

Sub-root of the modules in `PaperC/C3/`, namespace `Kagey131.PaperC.C3`. Paper C3 is analytic, so
only its finite-dimensional, algebraic, combinatorial and one-variable real-analysis steps are
here, with the analytic inputs as explicit hypotheses. See `PaperC/MAP_C3.md` for the map from the
labels of `../c3` to the theorems, and for the list of statements that are not in Lean.
-/


==> anc/lean/PaperC/C3/InverseCovariance.lean <==
import Mathlib

/-!
# Paper C3: the inverse covariance, in abstract form

Paper C3 (`c3/setting.tex`), Proposition `prop:diffusion-inverse`; the shifted version is not in
the paper. Only the algebra of the proof is
here; the analytic part (that the covariance equals the symmetrized resolvent, the spectral gap,
the domain `H²(M)`) is not.

* `resolvent_sum_eq`: `(S-A)⁻¹ + (S+A)⁻¹ = 2 (S+A)⁻¹ S (S-A)⁻¹` in any ring;
* `symmetrized_inverse`: `C = (S-A)⁻¹ + (S+A)⁻¹` satisfies `C X = X C = 2` for
  `X = S - A S⁻¹ A`, so `2 C⁻¹ = S - A S⁻¹ A`;
* `symmetrized_inverse_star`: when `A* = -A`, `X = S + A* S⁻¹ A` (a `StarRing`, which covers
  matrices and continuous linear maps of a Hilbert space with the adjoint);
* `matrix_inverse_covariance`: for real matrices with `S` positive definite and `A` antisymmetric,
  `S ± A` are invertible and `2 C⁻¹ = S + Aᵀ S⁻¹ A`;
* `matrix_inverse_covariance_posDef`: `S + Aᵀ S⁻¹ A` is positive definite, so `C` is.
-/

namespace Kagey131.PaperC.C3

section RingLevel

variable {R : Type*} [Ring R]

/-- The symmetrized resolvent: `R₋ + R₊ = 2 R₊ S R₋`, where `R₋` is a right inverse of `S - A`
and `R₊` is a left inverse of `S + A`. -/
theorem resolvent_sum_eq (S A Rm Rp : R) (hm : (S - A) * Rm = 1) (hp : Rp * (S + A) = 1) :
    Rm + Rp = Rp * S * Rm + Rp * S * Rm := by
  have h1 : Rp * (S - A) * Rm = Rp := by rw [mul_assoc, hm, mul_one]
  have h2 : Rp * (S + A) * Rm = Rm := by rw [hp, one_mul]
  calc Rm + Rp = Rp * (S + A) * Rm + Rp * (S - A) * Rm := by rw [h1, h2, add_comm]
    _ = Rp * S * Rm + Rp * S * Rm := by noncomm_ring

/-- Expansion of the product: `(S-A) G (S+A) = S - A G A` when `G` is a two-sided inverse of
`S`. -/
theorem sandwich_eq (S A G : R) (hSG : S * G = 1) (hGS : G * S = 1) :
    (S - A) * G * (S + A) = S - A * G * A := by
  have h1 : S * G * S = S := by rw [hSG, one_mul]
  have h2 : S * G * A = A := by rw [hSG, one_mul]
  have h3 : A * G * S = A := by rw [mul_assoc, hGS, mul_one]
  calc (S - A) * G * (S + A)
      = S * G * S + S * G * A - A * G * S - A * G * A := by noncomm_ring
    _ = S - A * G * A := by rw [h1, h2, h3]; abel

/-- **Inverse covariance, abstract form.** Let `Rm, Rp` be two-sided inverses of `S - A` and
`S + A`, let `G` be a two-sided inverse of `S`, and put `C = Rm + Rp`. Then
`C * (S - A G A) = 2` and `(S - A G A) * C = 2`, i.e. `2 C⁻¹ = S - A S⁻¹ A`. -/
theorem symmetrized_inverse (S A G Rm Rp : R)
    (hSG : S * G = 1) (hGS : G * S = 1)
    (hm : (S - A) * Rm = 1) (hm' : Rm * (S - A) = 1)
    (hp : Rp * (S + A) = 1) (hp' : (S + A) * Rp = 1) :
    (Rm + Rp) * (S - A * G * A) = 1 + 1 ∧ (S - A * G * A) * (Rm + Rp) = 1 + 1 := by
  have key := resolvent_sum_eq S A Rm Rp hm hp
  have sand := sandwich_eq S A G hSG hGS
  constructor
  · rw [key, ← sand]
    calc (Rp * S * Rm + Rp * S * Rm) * ((S - A) * G * (S + A))
        = Rp * S * (Rm * (S - A)) * G * (S + A) + Rp * S * (Rm * (S - A)) * G * (S + A) := by
          noncomm_ring
      _ = 1 + 1 := by
          rw [hm', mul_one]
          have : Rp * S * G * (S + A) = 1 := by rw [mul_assoc Rp S G, hSG, mul_one, hp]
          rw [this]
  · rw [key, ← sand]
    calc ((S - A) * G * (S + A)) * (Rp * S * Rm + Rp * S * Rm)
        = (S - A) * G * ((S + A) * Rp) * S * Rm + (S - A) * G * ((S + A) * Rp) * S * Rm := by
          noncomm_ring
      _ = 1 + 1 := by
          rw [hp', mul_one]
          have : (S - A) * G * S * Rm = 1 := by rw [mul_assoc _ G S, hGS, mul_one, hm]
          rw [this]

variable [StarRing R]

/-- The same, using `A* = -A`: `2 C⁻¹ = S + A* S⁻¹ A`. -/
theorem symmetrized_inverse_star (S A G Rm Rp : R) (hA : star A = -A)
    (hSG : S * G = 1) (hGS : G * S = 1)
    (hm : (S - A) * Rm = 1) (hm' : Rm * (S - A) = 1)
    (hp : Rp * (S + A) = 1) (hp' : (S + A) * Rp = 1) :
    (Rm + Rp) * (S + star A * G * A) = 1 + 1 ∧ (S + star A * G * A) * (Rm + Rp) = 1 + 1 := by
  have e : S + star A * G * A = S - A * G * A := by rw [hA]; noncomm_ring
  rw [e]
  exact symmetrized_inverse S A G Rm Rp hSG hGS hm hm' hp hp'

/-- The shifted version (not in the paper): the same with `S + λ` in place of `S`,
`2 R_λ⁻¹ = S + λ + A* (S+λ)⁻¹ A`. It is the previous theorem applied to `S + L`. -/
theorem shifted_inverse_star (S A L G Rm Rp : R) (hA : star A = -A)
    (hSG : (S + L) * G = 1) (hGS : G * (S + L) = 1)
    (hm : (S + L - A) * Rm = 1) (hm' : Rm * (S + L - A) = 1)
    (hp : Rp * (S + L + A) = 1) (hp' : (S + L + A) * Rp = 1) :
    (Rm + Rp) * (S + L + star A * G * A) = 1 + 1 ∧
      (S + L + star A * G * A) * (Rm + Rp) = 1 + 1 :=
  symmetrized_inverse_star (S + L) A G Rm Rp hA hSG hGS hm hm' hp hp'

end RingLevel

section Matrices

open Matrix

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- A positive definite symmetric part plus an antisymmetric part is invertible, since
`xᵀ(S+A)x = xᵀSx`. -/
theorem isUnit_add_antisymm {S A : Matrix ι ι ℝ} (hS : S.PosDef) (hA : Aᵀ = -A) :
    IsUnit (S + A) := by
  rw [← Matrix.mulVec_injective_iff_isUnit]
  intro x y hxy
  have hz : (S + A) *ᵥ (x - y) = 0 := by rw [mulVec_sub, hxy, sub_self]
  by_contra hne
  have hne' : x - y ≠ 0 := sub_ne_zero.mpr hne
  have hpos := hS.dotProduct_mulVec_pos hne'
  have hanti : (x - y) ⬝ᵥ (A *ᵥ (x - y)) = 0 := by
    have h3 : (x - y) ⬝ᵥ (A *ᵥ (x - y)) = -((x - y) ⬝ᵥ (A *ᵥ (x - y))) := by
      conv_lhs => rw [dotProduct_mulVec, ← mulVec_transpose, hA, neg_mulVec, neg_dotProduct,
        dotProduct_comm]
    linarith
  have hz2 : (x - y) ⬝ᵥ ((S + A) *ᵥ (x - y)) = 0 := by rw [hz, dotProduct_zero]
  rw [add_mulVec, dotProduct_add, hanti, add_zero] at hz2
  simp only [star_trivial] at hpos
  linarith

theorem isUnit_sub_antisymm {S A : Matrix ι ι ℝ} (hS : S.PosDef) (hA : Aᵀ = -A) :
    IsUnit (S - A) := by
  have h : (-A)ᵀ = -(-A) := by rw [transpose_neg, hA]
  simpa [sub_eq_add_neg] using isUnit_add_antisymm hS h

/-- **Inverse covariance for real matrices.** For `S` positive definite and `A` antisymmetric,
`C = (S-A)⁻¹ + (S+A)⁻¹` is invertible and `2 C⁻¹ = S + Aᵀ S⁻¹ A`. -/
theorem matrix_inverse_covariance {S A : Matrix ι ι ℝ} (hS : S.PosDef) (hA : Aᵀ = -A) :
    IsUnit ((S - A)⁻¹ + (S + A)⁻¹) ∧
      (2 : ℝ) • ((S - A)⁻¹ + (S + A)⁻¹)⁻¹ = S + Aᵀ * S⁻¹ * A := by
  have hSu : IsUnit S := hS.isUnit
  have hm := isUnit_sub_antisymm hS hA
  have hp := isUnit_add_antisymm hS hA
  have hSdet : IsUnit S.det := (isUnit_iff_isUnit_det S).mp hSu
  have hmdet : IsUnit (S - A).det := (isUnit_iff_isUnit_det _).mp hm
  have hpdet : IsUnit (S + A).det := (isUnit_iff_isUnit_det _).mp hp
  have hstar : star A = -A := by
    rw [star_eq_conjTranspose, conjTranspose_eq_transpose_of_trivial, hA]
  have main := symmetrized_inverse_star S A S⁻¹ (S - A)⁻¹ (S + A)⁻¹ hstar
    (Matrix.mul_nonsing_inv _ hSdet) (Matrix.nonsing_inv_mul _ hSdet)
    (Matrix.mul_nonsing_inv _ hmdet) (Matrix.nonsing_inv_mul _ hmdet)
    (Matrix.nonsing_inv_mul _ hpdet) (Matrix.mul_nonsing_inv _ hpdet)
  rw [star_eq_conjTranspose, conjTranspose_eq_transpose_of_trivial] at main
  obtain ⟨h1, h2⟩ := main
  have hc : ((S - A)⁻¹ + (S + A)⁻¹) * ((1 / 2 : ℝ) • (S + Aᵀ * S⁻¹ * A)) = 1 := by
    rw [mul_smul_comm, h1, ← two_smul ℝ (1 : Matrix ι ι ℝ), smul_smul]
    norm_num
  have hc' : ((1 / 2 : ℝ) • (S + Aᵀ * S⁻¹ * A)) * ((S - A)⁻¹ + (S + A)⁻¹) = 1 := by
    rw [smul_mul_assoc, h2, ← two_smul ℝ (1 : Matrix ι ι ℝ), smul_smul]
    norm_num
  refine ⟨⟨⟨_, _, hc, hc'⟩, rfl⟩, ?_⟩
  have := Matrix.inv_eq_right_inv hc
  rw [this, smul_smul]
  norm_num

/-- `S + Aᵀ S⁻¹ A` is positive definite, so `C` is. -/
theorem matrix_inverse_covariance_posDef {S A : Matrix ι ι ℝ} (hS : S.PosDef) :
    (S + Aᵀ * S⁻¹ * A).PosDef := by
  have h1 : (S⁻¹).PosSemidef := hS.inv.posSemidef
  have h2 : (Aᴴ * S⁻¹ * A).PosSemidef := h1.conjTranspose_mul_mul_same A
  rw [conjTranspose_eq_transpose_of_trivial] at h2
  exact hS.add_posSemidef h2

end Matrices

end Kagey131.PaperC.C3


==> anc/lean/PaperC/C3/PoleFrequency.lean <==
import Mathlib

/-!
# Paper C3: the real-analysis steps of the pole-order lemma

Paper C3, `c3/pole_order_frequency.tex`, proof of Lemma `lem:diffusion-pole-order`. The geometry
(coarea formula, Rellich identity, Poincaré inequality, maximum principle, unique continuation) is
not formalized. Its outputs enter as hypotheses on real functions `E, H, N` of the radius, and
the one-variable arguments that follow are proved here.

* `monotone_of_hasDerivAt_nonpos`: a function with nonpositive derivative on `(0, R]` is
  antitone there;
* `frequency_lower` (`eq:pole-frequency-upper` and the display after it): from
  `N' ≤ C r^{α-1} N` one gets `N r ≥ exp(-C R^α / α) N R` for `0 < r ≤ R`;
* `H_lower` (`eq:pole-H-derivative` with `N ≥ b`): `H r ≥ c r^{n-1-2b}`;
* `exponent_comparison`: `c r^{n-1-2b} ≤ C' r^{n-1-2m}` for small `r` forces `b ≤ m`;
* `frequency_bound` (`eq:pole-frequency-bound`): the three combined, `e^{-C R^α/α} N R ≤ m`;
* `dyadic_decay` (`eq:pole-hole-filling`, second estimate): `E(2r) ≤ 2^{-β} E(r)` and monotone `E`
  give `E(s) ≤ 2^β (r/s)^β E(r)`;
* `frequency_hasDerivAt` (the formula for `N'`): the algebra combining the Rellich identity with
  the `H'` identity;
* `weighted_cauchy_schwarz` and `frequency_derivative_le`: the Cauchy–Schwarz step that makes the
  first two terms of `N'` have nonpositive sum, and the resulting bound
  `N' ≤ 2C r^{α-1} N`.
-/

namespace Kagey131.PaperC.C3

open Set Real

/-! ### A monotonicity tool -/

/-- A function whose derivative is nonpositive on `(0, R]` satisfies `g R ≤ g r` there. -/
theorem antitone_of_hasDerivAt_nonpos {g g' : ℝ → ℝ} {R : ℝ}
    (hg : ∀ x ∈ Ioc 0 R, HasDerivAt g (g' x) x) (hle : ∀ x ∈ Ioc 0 R, g' x ≤ 0) :
    ∀ r ∈ Ioc 0 R, g R ≤ g r := by
  intro r hr
  have hsub : Icc r R ⊆ Ioc 0 R := fun x hx => ⟨lt_of_lt_of_le hr.1 hx.1, hx.2⟩
  have hanti : AntitoneOn g (Icc r R) := by
    apply antitoneOn_of_deriv_nonpos (convex_Icc r R)
    · intro x hx
      exact (hg x (hsub hx)).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Icc] at hx
      exact (hg x (hsub (Ioo_subset_Icc_self hx))).differentiableAt.differentiableWithinAt
    · intro x hx
      rw [interior_Icc] at hx
      have hx' := hsub (Ioo_subset_Icc_self hx)
      rw [(hg x hx').deriv]
      exact hle x hx'
  exact hanti ⟨le_rfl, hr.2⟩ ⟨hr.2, le_rfl⟩ hr.2

/-! ### The frequency is almost monotone -/

/-- If `N' ≤ C r^{α-1} N` on `(0, R]` and `N R ≥ 0`, then `N r ≥ exp(-C R^α / α) N R`
for `0 < r ≤ R`. -/
theorem frequency_lower {N N' : ℝ → ℝ} {C α R : ℝ} (hα : 0 < α) (hC : 0 ≤ C)
    (hN : ∀ r ∈ Ioc 0 R, HasDerivAt N (N' r) r)
    (hle : ∀ r ∈ Ioc 0 R, N' r ≤ C * r ^ (α - 1) * N r) (hnn : 0 ≤ N R) :
    ∀ r ∈ Ioc 0 R, Real.exp (-(C * R ^ α / α)) * N R ≤ N r := by
  set g : ℝ → ℝ := fun r => N r * Real.exp (-(C * r ^ α / α)) with hg
  have hder : ∀ x ∈ Ioc 0 R, HasDerivAt g
      ((N' x - C * x ^ (α - 1) * N x) * Real.exp (-(C * x ^ α / α))) x := by
    intro x hx
    have h1 : HasDerivAt (fun r : ℝ => r ^ α) (α * x ^ (α - 1)) x :=
      Real.hasDerivAt_rpow_const (Or.inl hx.1.ne')
    have h2 : HasDerivAt (fun r : ℝ => -(C * r ^ α / α)) (-(C * (α * x ^ (α - 1)) / α)) x :=
      ((h1.const_mul C).div_const α).neg
    have h3 := h2.exp
    have h4 := (hN x hx).mul h3
    refine h4.congr_deriv ?_
    field_simp
    ring
  have hle' : ∀ x ∈ Ioc 0 R, (N' x - C * x ^ (α - 1) * N x) * Real.exp (-(C * x ^ α / α)) ≤ 0 :=
    fun x hx => mul_nonpos_of_nonpos_of_nonneg (by linarith [hle x hx]) (Real.exp_pos _).le
  intro r hr
  have hgr := antitone_of_hasDerivAt_nonpos hder hle' r hr
  have hRR : g R = Real.exp (-(C * R ^ α / α)) * N R := by simp only [hg]; ring
  have hNr : 0 ≤ N r := by
    by_contra hneg
    push Not at hneg
    have : g r < 0 := mul_neg_of_neg_of_pos hneg (Real.exp_pos _)
    have : 0 ≤ g R := mul_nonneg hnn (Real.exp_pos _).le
    linarith
  have hrα : 0 ≤ C * r ^ α / α := by
    have : 0 < r ^ α := Real.rpow_pos_of_pos hr.1 α
    positivity
  have hexp : Real.exp (-(C * r ^ α / α)) ≤ 1 := by
    rw [Real.exp_le_one_iff]; linarith
  calc Real.exp (-(C * R ^ α / α)) * N R = g R := hRR.symm
    _ ≤ g r := hgr
    _ ≤ N r := by
      simp only [hg]
      calc N r * Real.exp (-(C * r ^ α / α)) ≤ N r * 1 := mul_le_mul_of_nonneg_left hexp hNr
        _ = N r := mul_one _

/-! ### Lower bound for the sphere average `H` -/

/-- If `H' = ((n-1)/r - 2N/r + ε) H` with `N ≥ b` and `ε ≤ C` on `(0, R]`, and `H > 0`, then
`H r ≥ c r^{n-1-2b}` with `c = H R R^{-(n-1-2b)} e^{-C R}` (`eq:pole-H-derivative`). -/
theorem H_lower {H N ε : ℝ → ℝ} {C b n R : ℝ} (hC : 0 ≤ C)
    (hH : ∀ r ∈ Ioc 0 R, HasDerivAt H (((n - 1) / r - 2 * N r / r + ε r) * H r) r)
    (hpos : ∀ r ∈ Ioc 0 R, 0 < H r) (hNb : ∀ r ∈ Ioc 0 R, b ≤ N r)
    (hε : ∀ r ∈ Ioc 0 R, ε r ≤ C) :
    ∀ r ∈ Ioc 0 R, (H R * R ^ (-(n - 1 - 2 * b)) * Real.exp (-(C * R))) *
      r ^ (n - 1 - 2 * b) ≤ H r := by
  set p : ℝ := n - 1 - 2 * b with hp
  set φ : ℝ → ℝ := fun r => H r * r ^ (-p) * Real.exp (-(C * r)) with hφ
  have hder : ∀ x ∈ Ioc 0 R, HasDerivAt φ
      (H x * x ^ (-p) * Real.exp (-(C * x)) *
        ((2 * b - 2 * N x) / x + (ε x - C))) x := by
    intro x hx
    have h1 : HasDerivAt (fun r : ℝ => r ^ (-p)) (-p * x ^ (-p - 1)) x :=
      Real.hasDerivAt_rpow_const (Or.inl hx.1.ne')
    have h2 : HasDerivAt (fun r : ℝ => Real.exp (-(C * r))) (Real.exp (-(C * x)) * -C) x := by
      have := ((hasDerivAt_id x).const_mul C).neg.exp
      simpa using this
    have h3 := ((hH x hx).mul h1).mul h2
    refine h3.congr_deriv ?_
    have hx0 : x ≠ 0 := hx.1.ne'
    simp only [Pi.mul_apply]
    rw [Real.rpow_sub_one hx0, hp]
    field_simp
    ring
  have hle : ∀ x ∈ Ioc 0 R, H x * x ^ (-p) * Real.exp (-(C * x)) *
        ((2 * b - 2 * N x) / x + (ε x - C)) ≤ 0 := by
    intro x hx
    have hxpos : 0 < x := hx.1
    have hHx := hpos x hx
    have h1 : (2 * b - 2 * N x) / x ≤ 0 :=
      div_nonpos_of_nonpos_of_nonneg (by linarith [hNb x hx]) hxpos.le
    have h2 : ε x - C ≤ 0 := by linarith [hε x hx]
    have h3 : 0 < H x * x ^ (-p) * Real.exp (-(C * x)) :=
      mul_pos (mul_pos hHx (Real.rpow_pos_of_pos hxpos _)) (Real.exp_pos _)
    exact mul_nonpos_of_nonneg_of_nonpos h3.le (by linarith)
  intro r hr
  have hφ' := antitone_of_hasDerivAt_nonpos hder hle r hr
  have hrp : 0 < r ^ p := Real.rpow_pos_of_pos hr.1 p
  have hmul : r ^ (-p) * r ^ p = 1 := by
    rw [← Real.rpow_add hr.1]; simp
  have hexp : Real.exp (-(C * r)) ≤ 1 := by
    rw [Real.exp_le_one_iff]; nlinarith [hr.1]
  have hHr := hpos r hr
  calc (H R * R ^ (-p) * Real.exp (-(C * R))) * r ^ p = φ R * r ^ p := rfl
    _ ≤ φ r * r ^ p := mul_le_mul_of_nonneg_right hφ' hrp.le
    _ = H r * Real.exp (-(C * r)) := by
        simp only [hφ]
        calc H r * r ^ (-p) * Real.exp (-(C * r)) * r ^ p
            = H r * Real.exp (-(C * r)) * (r ^ (-p) * r ^ p) := by ring
          _ = H r * Real.exp (-(C * r)) := by rw [hmul, mul_one]
    _ ≤ H r := by nlinarith

/-! ### The exponents compare -/

/-- If `c r^{p} ≤ C' r^{q}` for all small `r > 0`, with `c, C' > 0`, then `q ≤ p`.
With `p = n-1-2b` and `q = n-1-2m` this is `b ≤ m`. -/
theorem exponent_comparison {c C' p q r₀ : ℝ} (hc : 0 < c) (hC' : 0 < C') (hr₀ : 0 < r₀)
    (h : ∀ r ∈ Ioo 0 r₀, c * r ^ p ≤ C' * r ^ q) : q ≤ p := by
  by_contra hlt
  push Not at hlt
  have hs : 0 < q - p := by linarith
  have ht : Filter.Tendsto (fun r : ℝ => r ^ (q - p)) (nhdsWithin 0 (Ioi 0)) (nhds 0) := by
    have : Filter.Tendsto (fun r : ℝ => r ^ (q - p)) (nhds 0) (nhds ((0 : ℝ) ^ (q - p))) :=
      (Real.continuousAt_rpow_const 0 (q - p) (Or.inr hs.le)).tendsto
    rw [Real.zero_rpow hs.ne'] at this
    exact this.mono_left nhdsWithin_le_nhds
  have hev : ∀ᶠ r in nhdsWithin (0 : ℝ) (Ioi 0), r ^ (q - p) < c / C' :=
    ht.eventually (gt_mem_nhds (div_pos hc hC'))
  have hin : ∀ᶠ r in nhdsWithin (0 : ℝ) (Ioi 0), r ∈ Ioo 0 r₀ := by
    have h1 : ∀ᶠ r in nhdsWithin (0 : ℝ) (Ioi 0), r ∈ Iio r₀ :=
      nhdsWithin_le_nhds (Iio_mem_nhds hr₀)
    have h2 : ∀ᶠ r in nhdsWithin (0 : ℝ) (Ioi 0), r ∈ Ioi 0 := self_mem_nhdsWithin
    filter_upwards [h1, h2] with r h1 h2 using ⟨h2, h1⟩
  obtain ⟨r, hr1, hr2⟩ := (hev.and hin).exists
  have hrpos : 0 < r := hr2.1
  have h1 := h r hr2
  have hsplit : r ^ q = r ^ (q - p) * r ^ p := by rw [← Real.rpow_add hrpos]; congr 1; ring
  have hq : 0 < r ^ p := Real.rpow_pos_of_pos hrpos p
  rw [hsplit] at h1
  have h3 : c ≤ C' * r ^ (q - p) := by
    have : c * r ^ p ≤ C' * r ^ (q - p) * r ^ p := by linarith [h1]
    exact le_of_mul_le_mul_right this hq
  have h4 : C' * r ^ (q - p) < c := by
    have := (lt_div_iff₀' hC').mp (show r ^ (q - p) < c / C' from hr1)
    linarith [this]
  linarith

/-- **`eq:pole-frequency-bound`.** The frequency lower bound, the lower bound for `H`, and the
growth assumption `H ≤ C' r^{n-1-2m}` give `e^{-C R^α / α} N(R) ≤ m`; hence
`N(R) ≤ e^{C R^α / α} m`, with a constant independent of `m` and of `C'`. -/
theorem frequency_bound {N N' H ε : ℝ → ℝ} {C α R n m : ℝ} (hα : 0 < α) (hC : 0 ≤ C)
    (hR : 0 < R)
    (hN : ∀ r ∈ Ioc 0 R, HasDerivAt N (N' r) r)
    (hNle : ∀ r ∈ Ioc 0 R, N' r ≤ C * r ^ (α - 1) * N r) (hN0 : 0 ≤ N R)
    (hH : ∀ r ∈ Ioc 0 R, HasDerivAt H (((n - 1) / r - 2 * N r / r + ε r) * H r) r)
    (hpos : ∀ r ∈ Ioc 0 R, 0 < H r) (hε : ∀ r ∈ Ioc 0 R, ε r ≤ C)
    (hup : ∃ C' r₀ : ℝ, 0 < C' ∧ 0 < r₀ ∧ ∀ r ∈ Ioo 0 r₀, H r ≤ C' * r ^ (n - 1 - 2 * m)) :
    Real.exp (-(C * R ^ α / α)) * N R ≤ m := by
  obtain ⟨C', r₀, hC', hr₀, hupper⟩ := hup
  set b : ℝ := Real.exp (-(C * R ^ α / α)) * N R with hb
  have hNb : ∀ r ∈ Ioc 0 R, b ≤ N r := frequency_lower hα hC hN hNle hN0
  have hlow := H_lower hC hH hpos hNb hε
  set c : ℝ := H R * R ^ (-(n - 1 - 2 * b)) * Real.exp (-(C * R)) with hc
  have hcpos : 0 < c := by
    have hRR : R ∈ Ioc 0 R := ⟨hR, le_rfl⟩
    exact mul_pos (mul_pos (hpos R hRR) (Real.rpow_pos_of_pos hR _)) (Real.exp_pos _)
  have hcmp : ∀ r ∈ Ioo 0 (min r₀ R), c * r ^ (n - 1 - 2 * b) ≤ C' * r ^ (n - 1 - 2 * m) := by
    intro r hr
    have hr1 : r ∈ Ioc 0 R := ⟨hr.1, (lt_min_iff.mp hr.2).2.le⟩
    have hr2 : r ∈ Ioo 0 r₀ := ⟨hr.1, (lt_min_iff.mp hr.2).1⟩
    exact (hlow r hr1).trans (hupper r hr2)
  have := exponent_comparison hcpos hC' (lt_min hr₀ hR) hcmp
  linarith

/-! ### Dyadic iteration of hole filling -/

/-- **`eq:pole-hole-filling`, second estimate.** Let `E` be nonnegative and nonincreasing on
`(0, ρ]`, and suppose `E(2r) ≤ 2^{-β} E(r)` whenever `2r ≤ ρ`. Then
`E(s) ≤ 2^β (r/s)^β E(r)` for `0 < r ≤ s ≤ ρ`. -/
theorem dyadic_decay {E : ℝ → ℝ} {β ρ : ℝ} (hβ : 0 < β)
    (hE0 : ∀ r, 0 < r → r ≤ ρ → 0 ≤ E r)
    (hmono : ∀ r s, 0 < r → r ≤ s → s ≤ ρ → E s ≤ E r)
    (hhole : ∀ r, 0 < r → 2 * r ≤ ρ → E (2 * r) ≤ (2 : ℝ) ^ (-β) * E r) :
    ∀ r s, 0 < r → r ≤ s → s ≤ ρ → E s ≤ (2 : ℝ) ^ β * (r / s) ^ β * E r := by
  intro r s hr hrs hsρ
  have hs : 0 < s := lt_of_lt_of_le hr hrs
  have ht1 : 1 ≤ s / r := by rw [le_div_iff₀ hr]; linarith
  obtain ⟨k, hk1, hk2⟩ := exists_nat_pow_near ht1 (by norm_num : (1 : ℝ) < 2)
  -- iteration: E (2^j r) ≤ (2^(-β))^j E r
  have hiter : ∀ j : ℕ, (2 : ℝ) ^ j * r ≤ ρ → E ((2 : ℝ) ^ j * r) ≤ ((2 : ℝ) ^ (-β)) ^ j * E r := by
    intro j
    induction j with
    | zero => intro _; simp
    | succ j ih =>
      intro hj
      have hj' : (2 : ℝ) ^ j * r ≤ ρ := by
        have : (2 : ℝ) ^ j ≤ 2 ^ (j + 1) := pow_le_pow_right₀ (by norm_num) (by omega)
        nlinarith
      have h1 := hhole ((2 : ℝ) ^ j * r) (by positivity) (by
        have : (2 : ℝ) * (2 ^ j * r) = 2 ^ (j + 1) * r := by ring
        linarith)
      have h2 := ih hj'
      have e : (2 : ℝ) ^ (j + 1) * r = 2 * (2 ^ j * r) := by ring
      rw [e, pow_succ]
      have hpos : (0 : ℝ) < (2 : ℝ) ^ (-β) := Real.rpow_pos_of_pos (by norm_num) _
      calc E (2 * (2 ^ j * r)) ≤ (2 : ℝ) ^ (-β) * E (2 ^ j * r) := h1
        _ ≤ (2 : ℝ) ^ (-β) * (((2 : ℝ) ^ (-β)) ^ j * E r) :=
            mul_le_mul_of_nonneg_left h2 hpos.le
        _ = ((2 : ℝ) ^ (-β)) ^ j * (2 : ℝ) ^ (-β) * E r := by ring
  have hkr : (2 : ℝ) ^ k * r ≤ s := by
    have := (le_div_iff₀ hr).mp hk1
    linarith
  have hkρ : (2 : ℝ) ^ k * r ≤ ρ := hkr.trans hsρ
  have hk0 : r ≤ (2 : ℝ) ^ k * r := by
    have : (1 : ℝ) ≤ 2 ^ k := one_le_pow₀ (by norm_num)
    nlinarith
  have hEs : E s ≤ E ((2 : ℝ) ^ k * r) := hmono _ _ (by positivity) hkr hsρ
  have hEk := hiter k hkρ
  -- ((2^(-β))^k) ≤ 2^β (r/s)^β
  have hθ : ((2 : ℝ) ^ (-β)) ^ k = ((2 : ℝ) ^ k) ^ (-β) := by
    rw [← Real.rpow_natCast, ← Real.rpow_natCast, ← Real.rpow_mul (by norm_num),
      ← Real.rpow_mul (by norm_num), mul_comm]
  have hlt : (2 : ℝ) ^ β * (r / s) ^ β = (2 : ℝ) ^ β * (s / r) ^ (-β) := by
    rw [Real.rpow_neg (by positivity), ← Real.inv_rpow (by positivity), inv_div]
  have hbound : ((2 : ℝ) ^ (-β)) ^ k ≤ (2 : ℝ) ^ β * (r / s) ^ β := by
    rw [hlt, hθ]
    have h2k : ((2 : ℝ) ^ k) ^ (-β) = (2 : ℝ) ^ β * ((2 : ℝ) ^ (k + 1)) ^ (-β) := by
      have h : (2 : ℝ) ^ β * (2 : ℝ) ^ (-β) = 1 := by
        rw [← Real.rpow_add (by norm_num)]; simp
      calc ((2 : ℝ) ^ k) ^ (-β) = ((2 : ℝ) ^ β * (2 : ℝ) ^ (-β)) * ((2 : ℝ) ^ k) ^ (-β) := by
            rw [h, one_mul]
        _ = (2 : ℝ) ^ β * (((2 : ℝ) ^ k) ^ (-β) * (2 : ℝ) ^ (-β)) := by ring
        _ = (2 : ℝ) ^ β * (((2 : ℝ) ^ k * 2) ^ (-β)) := by
            rw [Real.mul_rpow (by positivity) (by norm_num)]
        _ = (2 : ℝ) ^ β * (((2 : ℝ) ^ (k + 1)) ^ (-β)) := by rw [pow_succ]
    rw [h2k]
    exact mul_le_mul_of_nonneg_left
      (Real.rpow_lt_rpow_of_neg (by positivity) hk2 (by linarith)).le (by positivity)
  calc E s ≤ E ((2 : ℝ) ^ k * r) := hEs
    _ ≤ ((2 : ℝ) ^ (-β)) ^ k * E r := hEk
    _ ≤ (2 : ℝ) ^ β * (r / s) ^ β * E r :=
        mul_le_mul_of_nonneg_right hbound (hE0 r hr (hrs.trans hsρ))

/-! ### The derivative of the frequency -/

/-- **The formula for `N'`.** With `N = r E / H`, the identities `E' = -B` (`eq:pole-exterior-identities`),
the Rellich identity `-r B + 2 r Q = (n-2) E + R` (`eq:pole-rellich`) and
`H' = ((n-1)/r) H - 2E + ε H` (`eq:pole-H-derivative`) give
`N' = 2N²/r - 2rQ/H + R/H - ε N`. -/
theorem frequency_hasDerivAt {E H : ℝ → ℝ} {r n B Q R ε E' H' : ℝ}
    (hr : 0 < r) (hH0 : H r ≠ 0)
    (hE : HasDerivAt E E' r) (hH : HasDerivAt H H' r)
    (hE' : E' = -B)
    (hRel : -r * B + 2 * r * Q = (n - 2) * E r + R)
    (hH' : H' = (n - 1) / r * H r - 2 * E r + ε * H r) :
    HasDerivAt (fun s => s * E s / H s)
      (2 * (r * E r / H r) ^ 2 / r - 2 * r * Q / H r + R / H r - ε * (r * E r / H r)) r := by
  have hid : HasDerivAt (fun s : ℝ => s) 1 r := hasDerivAt_id r
  have h := (hid.mul hE).div hH hH0
  refine h.congr_deriv ?_
  have hr0 : r ≠ 0 := hr.ne'
  have hB : B = (2 * r * Q - (n - 2) * E r - R) / r := by
    field_simp; linarith
  subst hE' hH' hB
  simp only [Pi.mul_apply]
  field_simp
  ring

/-! ### Cauchy–Schwarz -/

/-- Weighted Cauchy–Schwarz: `(Σ w u v)² ≤ (Σ w u²)(Σ w v²)` for `w ≥ 0`. The paper uses its
integral form, `E(r)² = (∫ u u_ρ w)² ≤ H(r) · ∫ u_ρ² w`. -/
theorem weighted_cauchy_schwarz {ι : Type*} (s : Finset ι) (w u v : ι → ℝ)
    (hw : ∀ i, 0 ≤ w i) :
    (∑ i ∈ s, w i * u i * v i) ^ 2 ≤ (∑ i ∈ s, w i * u i ^ 2) * (∑ i ∈ s, w i * v i ^ 2) := by
  have h := Finset.sum_mul_sq_le_sq_mul_sq s (fun i => Real.sqrt (w i) * u i)
    (fun i => Real.sqrt (w i) * v i)
  have e1 : ∀ i, Real.sqrt (w i) * u i * (Real.sqrt (w i) * v i) = w i * u i * v i := by
    intro i
    have := Real.mul_self_sqrt (hw i)
    calc Real.sqrt (w i) * u i * (Real.sqrt (w i) * v i)
        = (Real.sqrt (w i) * Real.sqrt (w i)) * u i * v i := by ring
      _ = w i * u i * v i := by rw [this]
  have e2 : ∀ i, (Real.sqrt (w i) * u i) ^ 2 = w i * u i ^ 2 := by
    intro i
    rw [mul_pow, Real.sq_sqrt (hw i)]
  have e3 : ∀ i, (Real.sqrt (w i) * v i) ^ 2 = w i * v i ^ 2 := by
    intro i
    rw [mul_pow, Real.sq_sqrt (hw i)]
  simpa only [e1, e2, e3] using h

/-- **`eq:pole-frequency-upper`.** Suppose, at a radius `r ∈ (0, 1]`, that
`E² ≤ H Q` (Cauchy–Schwarz), `H > 0`, `E > 0`, `|R| ≤ C r^α E`, `|ε| ≤ C`, `0 < α ≤ 1`.
Then with `N = r E / H` the derivative of `N` is at most `2 C r^{α-1} N`. -/
theorem frequency_derivative_le {r α C E H Q R ε Nd : ℝ}
    (hr : 0 < r) (hr1 : r ≤ 1) (hα : 0 < α) (hα1 : α ≤ 1) (hC : 0 ≤ C)
    (hH : 0 < H) (hE : 0 < E) (hCS : E ^ 2 ≤ H * Q)
    (hR : |R| ≤ C * r ^ α * E) (hε : |ε| ≤ C)
    (hNd : Nd = 2 * (r * E / H) ^ 2 / r - 2 * r * Q / H + R / H - ε * (r * E / H)) :
    Nd ≤ 2 * C * r ^ (α - 1) * (r * E / H) := by
  set N : ℝ := r * E / H with hN
  have hN0 : 0 ≤ N := by positivity
  -- the first two terms have nonpositive sum
  have h1 : 2 * N ^ 2 / r - 2 * r * Q / H ≤ 0 := by
    have : 2 * N ^ 2 / r = 2 * r * E ^ 2 / H ^ 2 := by
      rw [hN]; field_simp
    rw [this]
    have h2 : 2 * r * E ^ 2 / H ^ 2 ≤ 2 * r * Q / H := by
      rw [div_le_div_iff₀ (by positivity) hH]
      have : 2 * r * E ^ 2 * H ≤ 2 * r * Q * H ^ 2 := by nlinarith [mul_pos hr hH]
      nlinarith [mul_pos hr hH]
    linarith
  have hrα : r ^ (α - 1) = r ^ α / r := Real.rpow_sub_one hr.ne' α
  have hrge : 1 ≤ r ^ (α - 1) :=
    Real.one_le_rpow_of_pos_of_le_one_of_nonpos hr hr1 (by linarith)
  have h3 : R / H ≤ C * r ^ (α - 1) * N := by
    have : R / H ≤ (C * r ^ α * E) / H := div_le_div_of_nonneg_right (le_trans (le_abs_self R) hR) hH.le
    refine this.trans (le_of_eq ?_)
    rw [hrα, hN]; field_simp
  have h4 : -(ε * N) ≤ C * r ^ (α - 1) * N := by
    have : -ε ≤ C := by linarith [neg_le_abs ε]
    nlinarith [mul_nonneg hN0 (sub_nonneg.mpr hrge)]
  rw [hNd]
  nlinarith

end Kagey131.PaperC.C3


==> anc/lean/PaperC/C3/PolyCoprime.lean <==
import Mathlib

/-!
# Paper C3: coprime homogeneous polynomials and the multipole intersection

Paper C3, `c3/global_green_coupling.tex`, proof of Theorem `thm:diffusion-global-coupling`,
paragraph "The source dimension". With `P_j` the homogeneous polynomials of degree `j`, `ξ₁` a
coordinate and `q` a positive definite quadratic form:

* `not_X_dvd_of_posDef`: `ξ₁` does not divide `q` (needs two variables);
* `homogeneous_factor`: if `f` and `f * s` are homogeneous and nonzero, `s` is homogeneous
  (graded domains);
* `X_mul_eq_mul_q`: `ξ₁ p = q r` with `p ∈ P_{b+1}`, `r ∈ P_b` forces `p = q s`, `r = ξ₁ s` with
  `s ∈ P_{b-1}`;
* `inter_X_mul_q`: `ξ₁ P_{b+1} ∩ q P_b = ξ₁ q P_{b-1}` (and `{0}` for `b = 0`), the statement
  `ξ₁P_j ∩ qP_{j-1} = ξ₁qP_{j-2}`.
-/

namespace Kagey131.PaperC.C3

open MvPolynomial

section Graded

variable {σ : Type*}

attribute [local instance] MvPolynomial.gradedAlgebra

/-- Multiplying a homogeneous polynomial `f` of degree `d` shifts the homogeneous components:
the component of `f * s` in degree `d + j` is `f` times the component of `s` in degree `j`. -/
theorem homogeneousComponent_mul_left {f : MvPolynomial σ ℝ} {d : ℕ}
    (hf : f.IsHomogeneous d) (s : MvPolynomial σ ℝ) (j : ℕ) :
    homogeneousComponent (d + j) (f * s) = f * homogeneousComponent j s := by
  classical
  have h := DirectSum.coe_decompose_mul_add_of_left_mem
    (MvPolynomial.homogeneousSubmodule σ ℝ) (i := d) (j := j) (a := f) (b := s) hf
  rw [← MvPolynomial.decomposition.decompose'_apply, ← MvPolynomial.decomposition.decompose'_apply]
  exact h

/-- If `f ≠ 0` is homogeneous of degree `d` and `f * s` is homogeneous of degree `d + e`, then
`s` is homogeneous of degree `e`. -/
theorem homogeneous_of_mul_left [IsDomain ℝ] {f s : MvPolynomial σ ℝ} {d e : ℕ}
    (hf : f.IsHomogeneous d) (hf0 : f ≠ 0) (h : (f * s).IsHomogeneous (d + e)) :
    s.IsHomogeneous e := by
  classical
  have hzero : ∀ j, j ≠ e → homogeneousComponent j s = 0 := by
    intro j hj
    have h1 := homogeneousComponent_mul_left hf s j
    have h2 : homogeneousComponent (d + j) (f * s) = 0 := by
      rw [homogeneousComponent_of_mem h]
      rw [if_neg]
      omega
    rw [h2] at h1
    exact (mul_eq_zero.mp h1.symm).resolve_left hf0
  have hs := MvPolynomial.sum_homogeneousComponent (φ := s)
  by_cases he : e ∈ Finset.range (s.totalDegree + 1)
  · have : s = homogeneousComponent e s := by
      conv_lhs => rw [← hs]
      rw [Finset.sum_eq_single e]
      · intro j _ hj; exact hzero j hj
      · intro hn; exact absurd he hn
    rw [this]
    exact homogeneousComponent_isHomogeneous e s
  · have : s = 0 := by
      conv_lhs => rw [← hs]
      apply Finset.sum_eq_zero
      intro j hj
      apply hzero
      rintro rfl
      exact he hj
    rw [this]
    exact isHomogeneous_zero _ _ _

end Graded

section Coprime

variable {σ : Type*}

/-- If `f` and `f * s` are nonzero and homogeneous, `s` is homogeneous (of its total degree). -/
theorem homogeneous_factor {f s : MvPolynomial σ ℝ} {d m : ℕ}
    (hf : f.IsHomogeneous d) (hf0 : f ≠ 0) (hs0 : s ≠ 0) (h : (f * s).IsHomogeneous m) :
    m = d + s.totalDegree ∧ s.IsHomogeneous s.totalDegree := by
  have h0 : f * s ≠ 0 := mul_ne_zero hf0 hs0
  have hm : (f * s).totalDegree = m := h.totalDegree h0
  have hmul : (f * s).totalDegree = f.totalDegree + s.totalDegree :=
    totalDegree_mul_of_isDomain hf0 hs0
  have hd : f.totalDegree = d := hf.totalDegree hf0
  have hmd : m = d + s.totalDegree := by omega
  refine ⟨hmd, ?_⟩
  exact homogeneous_of_mul_left hf hf0 (hmd ▸ h)

variable (i : σ) {q : MvPolynomial σ ℝ}

/-- **Coprimality, algebraic form.** Let `q` be homogeneous of degree two, nonzero, and not divisible
by the variable `ξ_i`. If `ξ_i p = q r` with `p ∈ P_{b+1}` and `r ∈ P_b`, then `p = q s` and
`r = ξ_i s` for some `s ∈ P_{b-1}` (and `s = 0` if `b = 0`). -/
theorem X_mul_eq_mul_q (hq0 : q ≠ 0) (hnd : ¬ X i ∣ q) {b : ℕ} {p r : MvPolynomial σ ℝ}
    (hp : p.IsHomogeneous (b + 1)) (hr : r.IsHomogeneous b)
    (h : X i * p = q * r) :
    ∃ s : MvPolynomial σ ℝ, s.IsHomogeneous (b - 1) ∧ (b = 0 → s = 0) ∧
      p = q * s ∧ r = X i * s := by
  have hX0 : (X i : MvPolynomial σ ℝ) ≠ 0 := X_prime.ne_zero
  by_cases hr0 : r = 0
  · refine ⟨0, isHomogeneous_zero _ _ _, fun _ => rfl, ?_, by simp [hr0]⟩
    rw [hr0, mul_zero] at h
    have := (mul_eq_zero.mp h).resolve_left hX0
    simp [this]
  · have hdvd : X i ∣ q * r := ⟨p, h.symm⟩
    rcases (X_prime (σ := σ) (R := ℝ) (i := i)).dvd_or_dvd hdvd with h1 | h1
    · exact absurd h1 hnd
    · obtain ⟨s, hs⟩ := h1
      have hs0 : s ≠ 0 := by rintro rfl; apply hr0; simp [hs]
      have hXh : (X i : MvPolynomial σ ℝ).IsHomogeneous 1 := isHomogeneous_X ℝ i
      obtain ⟨hb, hsh⟩ := homogeneous_factor hXh hX0 hs0 (hs ▸ hr)
      refine ⟨s, ?_, ?_, ?_, hs⟩
      · have : s.totalDegree = b - 1 := by omega
        rw [← this]; exact hsh
      · intro hb0; omega
      · apply mul_left_cancel₀ hX0
        rw [h, hs]; ring

/-- The converse inclusion: `ξ_i q s` is in both. -/
theorem q_mul_mem (hq : q.IsHomogeneous 2) {k : ℕ} {s : MvPolynomial σ ℝ}
    (hs : s.IsHomogeneous k) :
    (q * s).IsHomogeneous (k + 2) ∧ (X i * s).IsHomogeneous (k + 1) ∧
      X i * (q * s) = q * (X i * s) := by
  refine ⟨?_, ?_, by ring⟩
  · have := hq.mul hs; rwa [add_comm] at this
  · have := (isHomogeneous_X ℝ i).mul hs; rwa [add_comm] at this

/-- **`ξ₁P_j ∩ qP_{j-1} = ξ₁qP_{j-2}`** (here `j = b + 1`): a polynomial lies in `ξ_i P_{b+1}`
and in `q P_b` exactly when it is `ξ_i q s` with `s ∈ P_{b-1}` (and `s = 0` when `b = 0`, where
the intersection is `0`). -/
theorem inter_X_mul_q (hq : q.IsHomogeneous 2) (hq0 : q ≠ 0) (hnd : ¬ X i ∣ q) (b : ℕ)
    (f : MvPolynomial σ ℝ) :
    ((∃ p, p.IsHomogeneous (b + 1) ∧ f = X i * p) ∧ (∃ r, r.IsHomogeneous b ∧ f = q * r)) ↔
      ∃ s, s.IsHomogeneous (b - 1) ∧ (b = 0 → s = 0) ∧ f = X i * q * s := by
  constructor
  · rintro ⟨⟨p, hp, rfl⟩, ⟨r, hr, hfr⟩⟩
    obtain ⟨s, hs, hb, hps, hrs⟩ := X_mul_eq_mul_q i hq0 hnd hp hr hfr
    exact ⟨s, hs, hb, by rw [hps]; ring⟩
  · rintro ⟨s, hs, hb, rfl⟩
    by_cases hb0 : b = 0
    · subst hb0
      have := hb rfl
      subst this
      exact ⟨⟨0, isHomogeneous_zero _ _ _, by simp⟩, ⟨0, isHomogeneous_zero _ _ _, by simp⟩⟩
    · obtain ⟨b', rfl⟩ : ∃ b', b = b' + 1 := ⟨b - 1, by omega⟩
      simp only [Nat.add_sub_cancel] at hs
      obtain ⟨h1, h2, h3⟩ := q_mul_mem i hq hs
      refine ⟨⟨q * s, ?_, by ring⟩, ⟨X i * s, ?_, by ring⟩⟩
      · exact h1
      · exact h2

end Coprime

section Positive

/-- A positive definite quadratic form on `ℝ^(m+2)` is not divisible by the first coordinate. -/
theorem not_X_dvd_of_posDef {m : ℕ} {q : MvPolynomial (Fin (m + 2)) ℝ}
    (hq : ∀ v : Fin (m + 2) → ℝ, v ≠ 0 → 0 < eval v q) : ¬ (X 0 : MvPolynomial _ ℝ) ∣ q := by
  rintro ⟨r, hr⟩
  let v : Fin (m + 2) → ℝ := Pi.single 1 1
  have hv : v ≠ 0 := by
    intro h
    have := congrFun h 1
    simp [v] at this
  have h0 : (v 0 : ℝ) = 0 := by simp [v, Pi.single_apply]
  have := hq v hv
  rw [hr, map_mul, eval_X, h0, zero_mul] at this
  exact lt_irrefl _ this

end Positive

end Kagey131.PaperC.C3


==> anc/lean/PaperC/C3/PolyCount.lean <==
import Mathlib

/-!
# Paper C3: the dimension counts of the global Green coupling theorem

Paper C3, `c3/global_green_coupling.tex`, proof of Theorem `thm:diffusion-global-coupling`
(labels `eq:diffusion-source-dimension` and `eq:diffusion-target-dimension`), for `n = k + 1`
variables, `k ≥ 1`:

* `finrank_homogeneousSubmodule`: `dim P_j = C(j + n - 1, n - 1)`;
* `sourceDim_eq`: `d_m = Σ_{j ≤ m} (dim P_j - dim P_{j-2}) = C(m+n,n) - C(m+n-2,n)`;
* `sourceDim_ge`: `d_m ≥ C(m + n - 1, n - 1)`, which is `≥ (m+1)^{n-1} / (n-1)!`;
* `jetCount_eq`: the number of free jet entries `b_k = C(k+n-2,n-2) + C(k+n-3,n-2)` (jets of
  order at most `k` in `n - 1` variables with at most one derivative in the last one);
* `exists_gap`: for `n ≥ 2` and every real `C`, eventually `d_m > b_{⌈C (m+n+1)⌉}`.
-/

namespace Kagey131.PaperC.C3

open MvPolynomial Finset

/-! ### Dimension of the homogeneous polynomials -/

theorem finrank_homogeneousSubmodule (n j : ℕ) :
    Module.finrank ℝ (homogeneousSubmodule (Fin n) ℝ j) = (n + j - 1).choose j := by
  classical
  rw [homogeneousSubmodule_eq_finsupp_supported]
  set s : Set (Fin n →₀ ℕ) := {d | d.degree = j} with hs
  have hF : s = ↑((Finset.univ : Finset (Fin n)).finsuppAntidiag j) := by
    ext d
    simp only [hs, Set.mem_setOf_eq, Finset.mem_coe, Finset.mem_finsuppAntidiag,
      Finset.subset_univ, and_true]
    rw [Finsupp.degree_eq_sum]
  haveI : Fintype s := by rw [hF]; infer_instance
  rw [LinearEquiv.finrank_eq (AddMonoidAlgebra.supportedEquivFinsupp (R := ℝ) (S := ℝ) s),
    Module.finrank_finsupp_self, Fintype.card_eq_nat_card]
  have : Nat.card s = ((Finset.univ : Finset (Fin n)).finsuppAntidiag j).card := by
    rw [hF, Nat.card_coe_set_eq, Set.ncard_coe_finset]
  rw [this, Finset.card_finsuppAntidiag_nat_eq_choose]
  simp

/-! ### The source dimension -/

/-- `dim P_j` in `k + 1` variables, `C(k + j, k)`. -/
def dimP (k j : ℕ) : ℕ := (k + j).choose k

theorem finrank_homogeneousSubmodule_succ (k j : ℕ) :
    Module.finrank ℝ (homogeneousSubmodule (Fin (k + 1)) ℝ j) = dimP k j := by
  rw [finrank_homogeneousSubmodule, dimP, show k + 1 + j - 1 = k + j by omega, Nat.choose_symm_add]

/-- `dim P_{j-2}`, zero for `j < 2` (`P_{-1} = P_{-2} = 0`). -/
def lowerDim (k j : ℕ) : ℕ := if 2 ≤ j then dimP k (j - 2) else 0

/-- `d_m = Σ_{j ≤ m} (dim P_j - dim P_{j-2})`, for `k + 1` variables. -/
def sourceDim (k m : ℕ) : ℕ := ∑ j ∈ range (m + 1), (dimP k j - lowerDim k j)

theorem lowerDim_le (k j : ℕ) : lowerDim k j ≤ dimP k j := by
  unfold lowerDim dimP
  split_ifs with h
  · exact Nat.choose_le_choose k (by omega)
  · exact Nat.zero_le _

theorem sourceDim_add (k m : ℕ) :
    sourceDim k m + (k + m - 1).choose (k + 1) = (k + m + 1).choose (k + 1) := by
  induction m with
  | zero =>
    simp [sourceDim, dimP, lowerDim]
    exact Nat.choose_eq_zero_of_lt (by omega)
  | succ m ih =>
    unfold sourceDim at ih ⊢
    rw [Finset.sum_range_succ]
    rcases m with _ | m
    · simp [dimP, lowerDim]
      cases k with
      | zero => simp
      | succ k =>
        have : (k + 1 + 1).choose (k + 1 + 1) = 1 := Nat.choose_self _
        have h2 : (k + 1 + 1 + 1).choose (k + 1 + 1) = k + 3 := by
          rw [Nat.choose_succ_self_right]
        have h3 : (k + 1).choose (k + 1 + 1) = 0 := Nat.choose_eq_zero_of_lt (by omega)
        have h4 : (k + 1 + 1).choose (k + 1) = k + 2 := by rw [Nat.choose_succ_self_right]
        have h5 : (k + 1).choose (k + 1) = 1 := Nat.choose_self _
        simp_all
        omega
    · have hl : lowerDim k (m + 1 + 1) = dimP k m := by simp [lowerDim]
      rw [hl]
      have hmono : dimP k m ≤ dimP k (m + 1 + 1) := by
        unfold dimP; exact Nat.choose_le_choose k (by omega)
      have e1 : (k + (m + 1 + 1) - 1) = k + m + 1 := by omega
      have e2 : (k + (m + 1) - 1) = k + m := by omega
      have e3 : (k + (m + 1 + 1) + 1) = k + m + 3 := by omega
      have e4 : (k + (m + 1) + 1) = k + m + 2 := by omega
      rw [e2, e4] at ih
      rw [e1, e3]
      have p1 : (k + m + 1).choose (k + 1) = (k + m).choose k + (k + m).choose (k + 1) := by
        rw [Nat.choose_succ_succ']
      have p2 : (k + m + 3).choose (k + 1) =
          (k + m + 2).choose k + (k + m + 2).choose (k + 1) := by
        rw [Nat.choose_succ_succ']
      have d1 : dimP k (m + 1 + 1) = (k + m + 2).choose k := by
        unfold dimP; rw [show k + (m + 1 + 1) = k + m + 2 by omega]
      have d2 : dimP k m = (k + m).choose k := rfl
      rw [d1, d2] at hmono
      rw [d1, d2]
      omega

/-- `d_m = C(m+n, n) - C(m+n-2, n)` for `n = k + 1` variables (`eq:diffusion-source-dimension`). -/
theorem sourceDim_eq (k m : ℕ) :
    sourceDim k m = (m + (k + 1)).choose (k + 1) - (m + (k + 1) - 2).choose (k + 1) := by
  have h := sourceDim_add k m
  have e1 : m + (k + 1) = k + m + 1 := by omega
  have e2 : m + (k + 1) - 2 = k + m - 1 := by omega
  rw [e1, show k + m + 1 - 2 = k + m - 1 by omega]
  omega

/-- The lower bound used for the asymptotics: `d_m ≥ C(m + k, k)`, the dimension of `P_m`. -/
theorem sourceDim_ge (k m : ℕ) : (m + k).choose k ≤ sourceDim k m := by
  have h := sourceDim_add k m
  have p1 : (k + m + 1).choose (k + 1) = (k + m).choose k + (k + m).choose (k + 1) := by
    rw [Nat.choose_succ_succ']
  have hm : (k + m - 1).choose (k + 1) ≤ (k + m).choose (k + 1) :=
    Nat.choose_le_choose _ (by omega)
  rw [add_comm m k]
  omega

/-! ### The target dimension -/

/-- The number of multi-indices `α ∈ ℕ^N` of order `j`. -/
def multiCount (N j : ℕ) : ℕ := ((Finset.univ : Finset (Fin N)).finsuppAntidiag j).card

theorem multiCount_eq (N j : ℕ) : multiCount N j = (N + j - 1).choose j := by
  classical
  unfold multiCount
  rw [Finset.card_finsuppAntidiag_nat_eq_choose]
  simp

/-- The number of free jet entries after solving `E₀ u = 0` for `∂²_{s_N} u`: multi-indices in
the other `N` variables of total order `≤ k` with no derivative in `s_N`, plus those of total
order `≤ k - 1` with exactly one. -/
def jetCount (N k : ℕ) : ℕ :=
  ∑ j ∈ range (k + 1), multiCount N j + ∑ j ∈ range k, multiCount N j

theorem sum_choose_add (N k : ℕ) :
    ∑ j ∈ range (k + 1), (N + j).choose j = (N + k + 1).choose k := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [Finset.sum_range_succ, ih]
    have : (N + k + 1 + 1).choose (k + 1) = (N + k + 1).choose k + (N + k + 1).choose (k + 1) :=
      Nat.choose_succ_succ' _ _
    rw [show N + (k + 1) = N + k + 1 by omega]
    exact this.symm

/-- Cumulative count: multi-indices of order at most `k` in `N` variables, `C(k + N, N)`. -/
theorem sum_multiCount (N k : ℕ) :
    ∑ j ∈ range (k + 1), multiCount N j = (k + N).choose N := by
  rcases N with _ | N
  · simp only [multiCount_eq]
    rw [Finset.sum_eq_single 0]
    · simp
    · intro j _ hj
      apply Nat.choose_eq_zero_of_lt; omega
    · intro h; exact absurd (Finset.mem_range.mpr (by omega)) h
  · simp only [multiCount_eq, show ∀ j, N + 1 + j - 1 = N + j from fun j => by omega]
    rw [sum_choose_add, show N + k + 1 = k + (N + 1) by omega, Nat.choose_symm_add]

/-- **`eq:diffusion-target-dimension`.** For `n = N + 2` and `k ≥ 1`, the number of free jet
entries is `b_k = C(k+n-2, n-2) + C(k+n-3, n-2)`. -/
theorem jetCount_eq (N : ℕ) {k : ℕ} (hk : 1 ≤ k) :
    jetCount N k = (k + N).choose N + (k + N - 1).choose N := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  unfold jetCount
  rw [sum_multiCount, sum_multiCount]
  congr 2
  omega

/-! ### The final contradiction -/

/-- `b_k` as a closed formula. -/
def targetDim (N k : ℕ) : ℕ := (k + N).choose N + (k + N - 1).choose N

theorem targetDim_le (N k : ℕ) : targetDim N k ≤ 2 * (k + N).choose N := by
  unfold targetDim
  have : (k + N - 1).choose N ≤ (k + N).choose N := Nat.choose_le_choose _ (by omega)
  omega

/-- **The counting inequality.** Let `n = N + 2 ≥ 2` and let `C` be real. For all large `m`,
`d_m > b_k` with `k = ⌈C (m + n + 1)⌉`: the source dimension `~ m^{n-1}` beats the target
dimension `~ k^{n-2}`. -/
theorem exists_gap (N : ℕ) (C : ℝ) :
    ∃ M : ℕ, ∀ m : ℕ, M ≤ m →
      targetDim N ⌈C * ((m : ℝ) + ((N + 2 : ℕ) : ℝ) + 1)⌉₊ < sourceDim (N + 1) m := by
  set A : ℕ := ⌈C⌉₊ with hA
  set K : ℕ := (A + 1) * (N + 3) with hK
  refine ⟨2 * K ^ N * (N + 1), fun m hm => ?_⟩
  set k : ℕ := ⌈C * ((m : ℝ) + ((N + 2 : ℕ) : ℝ) + 1)⌉₊ with hk
  -- k ≤ A (m + N + 3)
  have hk1 : k ≤ A * (m + N + 3) := by
    rw [hk]
    apply Nat.ceil_le.mpr
    have hC : C ≤ A := Nat.le_ceil C
    push_cast
    have : (0 : ℝ) ≤ (m : ℝ) + (N : ℝ) + 2 + 1 := by positivity
    nlinarith
  have hk2 : k + N ≤ K * (m + 1) := by
    have : A * (m + N + 3) + N ≤ K * (m + 1) := by
      rw [hK]; nlinarith [Nat.zero_le (A * m), Nat.zero_le (A * N), Nat.zero_le (m * N),
        Nat.zero_le (N * N), Nat.zero_le (A * m * N)]
    omega
  -- upper bound for b_k
  have hb : (targetDim N k : ℝ) ≤ 2 * ((K : ℝ) * (m + 1)) ^ N / (N.factorial : ℝ) := by
    have h1 : (targetDim N k : ℝ) ≤ 2 * ((k + N).choose N : ℝ) := by exact_mod_cast targetDim_le N k
    have h2 : (((k + N).choose N : ℕ) : ℝ) ≤ ((k + N : ℕ) : ℝ) ^ N / (N.factorial : ℝ) :=
      Nat.choose_le_pow_div N (k + N)
    have h3 : ((k + N : ℕ) : ℝ) ≤ (K : ℝ) * ((m : ℝ) + 1) := by exact_mod_cast hk2
    have h4 : ((k + N : ℕ) : ℝ) ^ N ≤ ((K : ℝ) * ((m : ℝ) + 1)) ^ N :=
      pow_le_pow_left₀ (by positivity) h3 N
    have hf : (0 : ℝ) < (N.factorial : ℝ) := by exact_mod_cast Nat.factorial_pos N
    calc (targetDim N k : ℝ) ≤ 2 * ((k + N).choose N : ℝ) := h1
      _ ≤ 2 * (((k + N : ℕ) : ℝ) ^ N / (N.factorial : ℝ)) := by linarith
      _ ≤ 2 * (((K : ℝ) * ((m : ℝ) + 1)) ^ N / (N.factorial : ℝ)) := by
          gcongr
      _ = 2 * ((K : ℝ) * ((m : ℝ) + 1)) ^ N / (N.factorial : ℝ) := by ring
  -- lower bound for d_m
  have hd : (((m : ℝ) + 1) ^ (N + 1)) / ((N + 1).factorial : ℝ) ≤ (sourceDim (N + 1) m : ℝ) := by
    have h1 := Nat.pow_le_choose (α := ℝ) (N + 1) (m + (N + 1))
    have e : m + (N + 1) + 1 - (N + 1) = m + 1 := by omega
    rw [e] at h1
    have h2 : (((m + (N + 1)).choose (N + 1) : ℕ) : ℝ) ≤ (sourceDim (N + 1) m : ℝ) := by
      exact_mod_cast sourceDim_ge (N + 1) m
    push_cast at h1
    linarith
  have hx : (0 : ℝ) < (m : ℝ) + 1 := by positivity
  have hf : (0 : ℝ) < (N.factorial : ℝ) := by exact_mod_cast Nat.factorial_pos N
  have hm' : (2 * (K : ℝ) ^ N * ((N : ℝ) + 1)) < (m : ℝ) + 1 := by
    have : ((2 * K ^ N * (N + 1) : ℕ) : ℝ) ≤ (m : ℝ) := by exact_mod_cast hm
    push_cast at this
    linarith
  have key : 2 * ((K : ℝ) * ((m : ℝ) + 1)) ^ N / (N.factorial : ℝ)
      < ((m : ℝ) + 1) ^ (N + 1) / ((N + 1).factorial : ℝ) := by
    have hfs : (((N + 1).factorial : ℕ) : ℝ) = ((N : ℝ) + 1) * (N.factorial : ℝ) := by
      rw [Nat.factorial_succ]; push_cast; ring
    rw [hfs, div_lt_div_iff₀ hf (by positivity)]
    have e1 : 2 * ((K : ℝ) * ((m : ℝ) + 1)) ^ N * (((N : ℝ) + 1) * (N.factorial : ℝ))
        = (2 * (K : ℝ) ^ N * ((N : ℝ) + 1)) * (((m : ℝ) + 1) ^ N * (N.factorial : ℝ)) := by
      rw [mul_pow]; ring
    have e2 : ((m : ℝ) + 1) ^ (N + 1) * (N.factorial : ℝ)
        = ((m : ℝ) + 1) * (((m : ℝ) + 1) ^ N * (N.factorial : ℝ)) := by ring
    rw [e1, e2]
    exact mul_lt_mul_of_pos_right hm' (by positivity)
  have : (targetDim N k : ℝ) < (sourceDim (N + 1) m : ℝ) := by linarith
  exact_mod_cast this

end Kagey131.PaperC.C3


==> anc/lean/PaperC/C3/SignCriteria.lean <==
import Mathlib

/-!
# Paper C3: signs of the circulation

The finite-dimensional, topological and combinatorial steps behind the sign statements of
Paper C3. The analytic inputs (the symbol calculus, the Green kernel, the vanishing of an
operator with a kernel supported on the diagonal) are not here; they enter as the hypotheses of
the statements below.

* `eq_or_eq_neg_of_vecMulVec_eq`: `v ⊗ v = w ⊗ w` forces `w = v` or `w = -v`
  (`thm:diffusion-order`, last step of the proof; `lem:diffusion-flat-signs`, first step);
* `sign_const_of_preconnected`: if `γ' = ±γ` pointwise on a preconnected set where `γ` does not
  vanish and both are continuous, then `γ' = εγ` for one constant `ε = ±1`
  (`thm:diffusion-order`, last sentence: the sign is constant on each connected component of
  `{γ ≠ 0}`);
* `edge_forces_equal_sign`, `kernel_agree_iff_edge_consistent`: the kernel of a rival is
  `ε_α ε_β K`; equality of covariances forces the signs to agree along every edge
  (`prop:diffusion-sign-graph`);
* `edgeConsistent_iff_reachable`, `edgeConsistent_equiv`, `card_edgeConsistent`: signs agreeing
  along every edge are exactly the signs constant on connected components of the graph, and
  there are `2 ^ (number of components)` of them; a connected graph leaves the two global signs
  (`prop:diffusion-sign-graph`, `thm:diffusion-single-covariance`,
  `thm:diffusion-one-horizon` of the companion, `c3/companion/one_horizon.tex`);
* `sign_zero_of_two_sign_eq`: the one-dimensional case `γ = c / p`, `c' ^ 2 = c ^ 2`.
-/

namespace Kagey131.PaperC.C3

open Matrix

/-! ### Rank-one tensors -/

section RankOne

variable {ι : Type*}

/-- Two real vectors with the same rank-one tensor differ by a sign. -/
theorem eq_or_eq_neg_of_vecMulVec_eq {v w : ι → ℝ}
    (h : vecMulVec v v = vecMulVec w w) : w = v ∨ w = -v := by
  by_cases hv : v = 0
  · left
    subst hv
    funext i
    have h0 : w i * w i = 0 := by
      simpa [vecMulVec_apply] using (congrFun (congrFun h i) i).symm
    simpa using mul_self_eq_zero.mp h0
  · obtain ⟨i, hi⟩ : ∃ i, v i ≠ 0 := by
      by_contra hcon
      push Not at hcon
      exact hv (funext hcon)
    have hii : v i * v i = w i * w i := by
      simpa [vecMulVec_apply] using congrFun (congrFun h i) i
    have hsq : (w i - v i) * (w i + v i) = 0 := by nlinarith
    rcases mul_eq_zero.mp hsq with h1 | h1
    · left
      funext j
      have hj : v j * v i = w j * w i := by
        simpa [vecMulVec_apply] using congrFun (congrFun h j) i
      have hwi : w i = v i := by linarith
      rw [hwi] at hj
      exact (mul_right_cancel₀ hi hj).symm
    · right
      funext j
      have hj : v j * v i = w j * w i := by
        simpa [vecMulVec_apply] using congrFun (congrFun h j) i
      have hwi : w i = -v i := by linarith
      rw [hwi] at hj
      have : v j * v i = (-w j) * v i := by rw [hj]; ring
      have := mul_right_cancel₀ hi this
      simp only [Pi.neg_apply]
      linarith

/-- Converse: a sign change keeps the rank-one tensor. -/
theorem vecMulVec_neg_self (v : ι → ℝ) : vecMulVec (-v) (-v) = vecMulVec v v := by
  ext i j; simp [vecMulVec_apply]

end RankOne

/-! ### The sign is constant on a connected set -/

section Topological

variable {X : Type*} [TopologicalSpace X] {ι : Type*} [Fintype ι]

/-- **`thm:diffusion-order`, last sentence.** Let `γ, γ' : X → ℝ^ι` be continuous on a
preconnected set `U` where `γ` never vanishes, with `γ' = ±γ` at every point of `U`. Then one
sign works on all of `U`. (Apply it to a connected component of `{γ ≠ 0}`.) -/
theorem sign_const_of_preconnected {U : Set X} (hU : IsPreconnected U)
    {γ γ' : X → ι → ℝ} (hγ : ContinuousOn γ U) (hγ' : ContinuousOn γ' U)
    (hne : ∀ x ∈ U, γ x ≠ 0) (hpm : ∀ x ∈ U, γ' x = γ x ∨ γ' x = -γ x) :
    (∀ x ∈ U, γ' x = γ x) ∨ (∀ x ∈ U, γ' x = -γ x) := by
  classical
  set s : X → ℝ := fun x => (∑ i, γ x i * γ' x i) / (∑ i, γ x i * γ x i) with hs
  have hpos : ∀ x ∈ U, 0 < ∑ i, γ x i * γ x i := by
    intro x hx
    have h0 : (∑ i, γ x i * γ x i) ≠ 0 := by
      intro hz
      apply hne x hx
      have := (dotProduct_self_eq_zero (v := γ x)).mp (by simpa [dotProduct] using hz)
      exact this
    have hnn : 0 ≤ ∑ i, γ x i * γ x i := Finset.sum_nonneg (fun i _ => mul_self_nonneg _)
    exact lt_of_le_of_ne hnn (Ne.symm h0)
  have hcomp : ∀ i, ContinuousOn (fun x => γ x i) U := fun i => (continuousOn_pi.mp hγ) i
  have hcomp' : ∀ i, ContinuousOn (fun x => γ' x i) U := fun i => (continuousOn_pi.mp hγ') i
  have hcs : ContinuousOn s U := by
    refine ContinuousOn.div ?_ ?_ (fun x hx => (hpos x hx).ne')
    · exact continuousOn_finsetSum _ (fun i _ => (hcomp i).mul (hcomp' i))
    · exact continuousOn_finsetSum _ (fun i _ => (hcomp i).mul (hcomp i))
  have hsx : ∀ x ∈ U, (γ' x = γ x ∧ s x = 1) ∨ (γ' x = -γ x ∧ s x = -1) := by
    intro x hx
    have hp := (hpos x hx).ne'
    rcases hpm x hx with h | h
    · left
      refine ⟨h, ?_⟩
      simp only [hs, h]
      exact div_self hp
    · right
      refine ⟨h, ?_⟩
      simp only [hs, h, Pi.neg_apply, mul_neg, Finset.sum_neg_distrib]
      rw [neg_div, div_self hp]
  have hsq : Set.EqOn (s ^ 2) (1 : X → ℝ) U := by
    intro x hx
    rcases hsx x hx with ⟨_, h⟩ | ⟨_, h⟩ <;> simp [h]
  rcases hU.eq_one_or_eq_neg_one_of_sq_eq hcs hsq with h | h
  · left
    intro x hx
    rcases hsx x hx with ⟨h1, _⟩ | ⟨h1, h2⟩
    · exact h1
    · have := h hx; simp at this; rw [this] at h2; norm_num at h2
  · right
    intro x hx
    rcases hsx x hx with ⟨h1, h2⟩ | ⟨h1, _⟩
    · have := h hx; simp at this; rw [this] at h2; norm_num at h2
    · exact h1

end Topological

/-! ### One dimension -/

/-- In dimension one, `γ = c / p` and `γ' = c' / p` with `c' ^ 2 = c ^ 2` leaves `c' = ±c`. -/
theorem sign_zero_of_two_sign_eq {c c' : ℝ} (h : c' ^ 2 = c ^ 2) : c' = c ∨ c' = -c :=
  sq_eq_sq_iff_eq_or_eq_neg.mp h

/-! ### The Green coupling graph -/

section Graph

variable {V : Type*}

/-- Along an edge the rival's kernel `ε_α ε_β K` equals `K` only if the signs agree. -/
theorem edge_forces_equal_sign {a b : ℤˣ} {K : ℝ} (hK : K ≠ 0)
    (h : ((a : ℤ) : ℝ) * ((b : ℤ) : ℝ) * K = K) : a = b := by
  have hab : ((a : ℤ) : ℝ) * ((b : ℤ) : ℝ) = 1 :=
    mul_right_cancel₀ hK (h.trans (one_mul K).symm)
  rcases Int.units_eq_one_or a with rfl | rfl <;> rcases Int.units_eq_one_or b with rfl | rfl <;>
    first | rfl | (norm_num at hab)

/-- Equal signs give kernel `K` back. -/
theorem sign_mul_kernel_of_eq {a b : ℤˣ} (K : ℝ) (h : a = b) :
    ((a : ℤ) : ℝ) * ((b : ℤ) : ℝ) * K = K := by
  subst h
  rcases Int.units_eq_one_or a with rfl | rfl <;> simp

/-- **`prop:diffusion-sign-graph`, combinatorial core.** For a coupling `K` on a set of
vertices and the graph `G` whose edges are the pairs with `K u v ≠ 0` (the nonvanishing of the
kernel on `U_u × U_v` is one real number here), the kernel of the rival,
`ε_u ε_v K u v`, equals `K u v` for all pairs exactly when the signs agree along every edge. -/
theorem kernel_agree_iff_edge_consistent (K : V → V → ℝ) (ε : V → ℤˣ) :
    (∀ u v, ((ε u : ℤ) : ℝ) * ((ε v : ℤ) : ℝ) * K u v = K u v) ↔
      ∀ u v, K u v ≠ 0 → ε u = ε v := by
  constructor
  · intro h u v hK
    exact edge_forces_equal_sign hK (h u v)
  · intro h u v
    by_cases hK : K u v = 0
    · simp [hK]
    · exact sign_mul_kernel_of_eq _ (h u v hK)

variable (G : SimpleGraph V)

/-- Signs agreeing along every edge are the signs constant on connected components. -/
theorem edgeConsistent_iff_reachable (ε : V → ℤˣ) :
    (∀ u v, G.Adj u v → ε u = ε v) ↔ ∀ u v, G.Reachable u v → ε u = ε v := by
  constructor
  · intro h u v ⟨p⟩
    induction p with
    | nil => rfl
    | cons hadj _ ih => exact (h _ _ hadj).trans ih
  · intro h u v hadj
    exact h u v hadj.reachable

/-- The edge-consistent sign functions are the functions on the connected components. -/
def edgeConsistentEquiv :
    {ε : V → ℤˣ // ∀ u v, G.Adj u v → ε u = ε v} ≃ (G.ConnectedComponent → ℤˣ) where
  toFun ε := SimpleGraph.ConnectedComponent.lift ε.1 (fun u v p hp => by
    have := (edgeConsistent_iff_reachable G ε.1).mp ε.2 u v ⟨p⟩
    exact this)
  invFun f := ⟨fun v => f (G.connectedComponentMk v), fun u v hadj => by
    simp only
    congr 1
    exact SimpleGraph.ConnectedComponent.eq.mpr hadj.reachable⟩
  left_inv ε := by
    apply Subtype.ext
    funext v
    rfl
  right_inv f := by
    funext c
    induction c using SimpleGraph.ConnectedComponent.ind with
    | h v => rfl

/-- There are `2 ^ k` admissible sign choices when the graph has `k` connected components
(for example `2 ^ N` sign vectors `ε` in the proof of `thm:diffusion-one-horizon`). -/
theorem card_edgeConsistent [Finite G.ConnectedComponent] :
    Nat.card {ε : V → ℤˣ // ∀ u v, G.Adj u v → ε u = ε v} =
      2 ^ Nat.card G.ConnectedComponent := by
  rw [Nat.card_congr (edgeConsistentEquiv G), Nat.card_fun]
  simp [Nat.card_eq_fintype_card, Fintype.card_units_int]

/-- A connected graph leaves only the two global signs. -/
theorem connected_signs_global (hG : G.Connected) (ε : V → ℤˣ)
    (h : ∀ u v, G.Adj u v → ε u = ε v) : (ε = fun _ => 1) ∨ (ε = fun _ => -1) := by
  have hall := (edgeConsistent_iff_reachable G ε).mp h
  obtain ⟨v0⟩ := hG.nonempty
  rcases Int.units_eq_one_or (ε v0) with h0 | h0
  · left; funext v; rw [hall v0 v (hG.preconnected v0 v)] at h0; exact h0.symm.symm
  · right; funext v; rw [hall v0 v (hG.preconnected v0 v)] at h0; exact h0

end Graph

end Kagey131.PaperC.C3


==> anc/lean/PaperC/C3/SymbolMinimum.lean <==
import Mathlib

/-!
# Paper C3: the minimum of the order-zero symbol

Paper C3, `c3/operator_order.tex`, proof of Proposition `prop:diffusion-covariance-density`
(`eq:diffusion-density-angular`). The order-zero symbol is
`q₀(x, ξ) = V + c (γ · ξ)²` on the unit sphere `m^{ij} ξ_i ξ_j = 1`, with `c ≥ 0`. For `n ≥ 2` some
unit covector annihilates `γ`, so `V = min q₀`. Here is that linear algebra.

* `exists_ne_zero_orthogonal`: in dimension at least two, every vector has a nonzero orthogonal
  vector;
* `exists_unit_orthogonal`: it can be normalized for a positive definite form `m`;
* `symbol_min`: `V` is the least value of `V + c (γ·ξ)²` over `m(ξ) = 1`.
-/

namespace Kagey131.PaperC.C3

open Matrix

theorem exists_ne_zero_orthogonal {n : ℕ} (g : Fin (n + 2) → ℝ) :
    ∃ ξ : Fin (n + 2) → ℝ, ξ ≠ 0 ∧ g ⬝ᵥ ξ = 0 := by
  let f : (Fin (n + 2) → ℝ) →ₗ[ℝ] ℝ :=
    { toFun := fun ξ => g ⬝ᵥ ξ
      map_add' := fun a b => dotProduct_add g a b
      map_smul' := fun c a => by simp [dotProduct_smul] }
  have hlt : Module.finrank ℝ ℝ < Module.finrank ℝ (Fin (n + 2) → ℝ) := by
    simp
  have hker := LinearMap.ker_ne_bot_of_finrank_lt hlt (f := f)
  obtain ⟨ξ, hξ, hne⟩ := (Submodule.ne_bot_iff _).mp hker
  exact ⟨ξ, hne, hξ⟩

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- A positive definite form: some unit vector is orthogonal to `g` (two or more variables). -/
theorem exists_unit_orthogonal {n : ℕ} {m : Matrix (Fin (n + 2)) (Fin (n + 2)) ℝ}
    (hm : m.PosDef) (g : Fin (n + 2) → ℝ) :
    ∃ ξ : Fin (n + 2) → ℝ, ξ ⬝ᵥ (m *ᵥ ξ) = 1 ∧ g ⬝ᵥ ξ = 0 := by
  obtain ⟨ξ₀, hne, hg⟩ := exists_ne_zero_orthogonal g
  have hpos : 0 < ξ₀ ⬝ᵥ (m *ᵥ ξ₀) := by
    simpa using hm.dotProduct_mulVec_pos hne
  set t : ℝ := Real.sqrt (ξ₀ ⬝ᵥ (m *ᵥ ξ₀)) with ht
  have htpos : 0 < t := Real.sqrt_pos.mpr hpos
  refine ⟨t⁻¹ • ξ₀, ?_, ?_⟩
  · rw [mulVec_smul, dotProduct_smul, smul_dotProduct, smul_eq_mul, smul_eq_mul]
    have : t * t = ξ₀ ⬝ᵥ (m *ᵥ ξ₀) := Real.mul_self_sqrt hpos.le
    field_simp
    linarith
  · rw [dotProduct_smul, hg, smul_zero]

/-- **The minimum of `q₀`.** For positive definite `m`, `c ≥ 0` and `n ≥ 2` variables, the
least value of `V + c (g·ξ)²` over `ξᵀ m ξ = 1` is `V`. -/
theorem symbol_min {n : ℕ} {m : Matrix (Fin (n + 2)) (Fin (n + 2)) ℝ} (hm : m.PosDef)
    (g : Fin (n + 2) → ℝ) {V c : ℝ} (hc : 0 ≤ c) :
    IsLeast {t | ∃ ξ : Fin (n + 2) → ℝ, ξ ⬝ᵥ (m *ᵥ ξ) = 1 ∧ t = V + c * (g ⬝ᵥ ξ) ^ 2} V := by
  constructor
  · obtain ⟨ξ, h1, h2⟩ := exists_unit_orthogonal hm g
    exact ⟨ξ, h1, by rw [h2]; ring⟩
  · rintro t ⟨ξ, _, rfl⟩
    nlinarith [mul_nonneg hc (sq_nonneg (g ⬝ᵥ ξ))]

end Kagey131.PaperC.C3


==> anc/lean/PaperC/ChainLaw.lean <==
import Mathlib

/-!
# Paper C, topic C1: the exact law of compositions (run expansion)

The chain of note C1, Section 1: states `Fin d`, off-diagonal rates `a x y ≥ 0`,
exit rates `q x`, step `h = T/N`, transition matrix `P = I + hQ`
(`P(x,x) = 1 - h q_x`, `P(x,y) = h a_{xy}`), initial law `μ`. A path of `N` visits is
a list `w` of length `N`; its probability is `wordWt μ a q h w = μ(w₁) ∏ P(w_t, w_{t+1})`.
The composition law is `lawP μ a q h N n`, the total probability of the paths whose
occupation counts are `n`.

Proved here:

* the law is a probability distribution when `∑ μ = 1` and `q_x = ∑_{y ≠ x} a_{xy}`
  (`sum_wordWt`);
* the probability of a path in terms of its run sequence (the sequence of states
  visited, consecutive repeats removed, `runs w`): if `w` has run sequence `s` and
  counts `n`, then `wordWt w = μ(s₁) · ∏_{r<R} h a_{s_r s_{r+1}} · ∏_i (1 - h q_i)^{n_i - m_i(s)}`,
  where `m_i(s)` is the number of runs in state `i` (`wordWt_eq_runWt`);
* the number of paths with run sequence `s` and counts `n` is
  `∏_i C(n_i - 1, m_i(s) - 1)` (with the composition-count convention
  `runComp`) for every nonempty `s` with no two equal neighbours
  (`card_runs_occ`);
* hence note C1, Proposition 1 (the run expansion (R)): `P_N(n)` is the sum over run
  sequences `s` of `μ(s₁) h^{R-1} ∏ a_{s_r s_{r+1}} ∏_i C(n_i-1, m_i-1)(1-hq_i)^{n_i-m_i}`
  (`lawP_run_expansion`);
* the transition-count form of the switch product used in Proposition 2:
  `∏_{r<R} h a_{s_r s_{r+1}} = ∏_{(i,j)} (h a_{ij})^{m_{ij}(s)}` with `m_{ij}` the switch
  counts, and the balance relations `out_i = m_i - [i = s_R]`, `in_i = m_i - [i = s_1]`,
  so `out_i - in_i = [i = s_1] - [i = s_R]` (`switchProd_eq_prod_pow`,
  `sum_switchCount_out`, `sum_switchCount_in`, `switch_balance`).

-/

namespace Kagey131.PaperC

open Finset

section Model

variable {d : ℕ}

/-- The one-step transition matrix `P = I + hQ`. -/
def stepP (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) (x y : Fin d) : ℝ :=
  if x = y then 1 - h * q x else h * a x y

/-- `chainWt x l = ∏ P` along the path `x :: l`. -/
def chainWt (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) : Fin d → List (Fin d) → ℝ
  | _, [] => 1
  | x, y :: l => stepP a q h x y * chainWt a q h y l

/-- The probability of a path (a nonempty list of states); the empty list gets `0`. -/
def wordWt (μ : Fin d → ℝ) (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) :
    List (Fin d) → ℝ
  | [] => 0
  | x :: l => μ x * chainWt a q h x l

/-- All paths of length `N`. -/
def words (d : ℕ) : ℕ → Finset (List (Fin d))
  | 0 => {[]}
  | N + 1 => (univ ×ˢ words d N).image fun p => p.1 :: p.2

theorem mem_words {N : ℕ} {w : List (Fin d)} : w ∈ words d N ↔ w.length = N := by
  induction N generalizing w with
  | zero => cases w <;> simp [words]
  | succ N ih =>
    cases w with
    | nil => simp [words]
    | cons x l =>
      simp only [words, mem_image, mem_product, mem_univ, true_and, Prod.exists,
        List.cons.injEq, List.length_cons, Nat.add_right_cancel_iff]
      constructor
      · rintro ⟨y, l', hl', rfl, rfl⟩; exact ih.mp hl'
      · intro h; exact ⟨x, l, ih.mpr h, rfl, rfl⟩

theorem sum_words_succ {M : Type*} [AddCommMonoid M] (N : ℕ) (f : List (Fin d) → M) :
    ∑ w ∈ words d (N + 1), f w = ∑ x, ∑ l ∈ words d N, f (x :: l) := by
  rw [words, sum_image (fun p _ p' _ h => by
    simp only [List.cons.injEq] at h; exact Prod.ext h.1 h.2), sum_product]

/-- The occupation counts of a path. -/
def occ (w : List (Fin d)) : Fin d → ℕ := fun i => w.count i

/-- The composition law `P_N(n)`. -/
def lawP (μ : Fin d → ℝ) (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) (N : ℕ)
    (n : Fin d → ℕ) : ℝ :=
  ∑ w ∈ (words d N).filter (fun w => occ w = n), wordWt μ a q h w

theorem count_cons' (a b : Fin d) (l : List (Fin d)) :
    (b :: l).count a = l.count a + if b = a then 1 else 0 := by
  simp [List.count_cons]

theorem occ_cons (b : Fin d) (l : List (Fin d)) :
    occ (b :: l) = occ l + fun i => if b = i then 1 else 0 := by
  funext i; simp [occ, count_cons']

theorem sum_occ (w : List (Fin d)) : ∑ i, occ w i = w.length := by
  induction w with
  | nil => simp [occ]
  | cons b l ih =>
    rw [occ_cons]
    simp only [Pi.add_apply, sum_add_distrib, ih, sum_ite_eq, mem_univ, if_true,
      List.length_cons]

/-- Rows of `P` sum to one when `q_x = ∑_{y ≠ x} a_{xy}`. -/
theorem sum_stepP (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ)
    (hq : ∀ x, q x = ∑ y ∈ univ.erase x, a x y) (x : Fin d) :
    ∑ y, stepP a q h x y = 1 := by
  unfold stepP
  rw [← sum_erase_add _ _ (mem_univ x), if_pos rfl]
  rw [sum_congr rfl (fun y hy => if_neg (Ne.symm (mem_erase.mp hy).1)), ← mul_sum, ← hq x]
  ring

theorem sum_chainWt (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ)
    (hq : ∀ x, q x = ∑ y ∈ univ.erase x, a x y) (N : ℕ) (x : Fin d) :
    ∑ l ∈ words d N, chainWt a q h x l = 1 := by
  induction N generalizing x with
  | zero => simp [words, chainWt]
  | succ N ih =>
    rw [sum_words_succ]
    simp only [chainWt, ← mul_sum, ih, mul_one]
    exact sum_stepP a q h hq x

/-- The composition law is a probability distribution: the path probabilities of
length `N ≥ 1` sum to one. -/
theorem sum_wordWt (μ : Fin d → ℝ) (hμ : ∑ x, μ x = 1) (a : Fin d → Fin d → ℝ)
    (q : Fin d → ℝ) (h : ℝ) (hq : ∀ x, q x = ∑ y ∈ univ.erase x, a x y) (N : ℕ) :
    ∑ w ∈ words d (N + 1), wordWt μ a q h w = 1 := by
  rw [sum_words_succ]
  simp only [wordWt, ← mul_sum, sum_chainWt a q h hq, mul_one, hμ]

end Model

/-! ### Run sequences -/

section Runs

variable {d : ℕ}

/-- The run sequence of a path: consecutive repeats removed. -/
def runs : List (Fin d) → List (Fin d)
  | [] => []
  | [x] => [x]
  | x :: y :: l => if x = y then runs (y :: l) else x :: runs (y :: l)

/-- No two neighbours are equal. -/
def NoAdjEq : List (Fin d) → Prop
  | [] => True
  | [_] => True
  | x :: y :: l => x ≠ y ∧ NoAdjEq (y :: l)

theorem runs_cons_cons (x y : Fin d) (l : List (Fin d)) :
    runs (x :: y :: l) = if x = y then runs (y :: l) else x :: runs (y :: l) := rfl

/-- The run sequence of `x :: l` starts with `x`. -/
theorem runs_cons_eq (x : Fin d) (l : List (Fin d)) :
    ∃ t, runs (x :: l) = x :: t := by
  induction l generalizing x with
  | nil => exact ⟨[], rfl⟩
  | cons y l ih =>
    rw [runs_cons_cons]
    split_ifs with h
    · subst h; exact ih x
    · exact ⟨_, rfl⟩

theorem runs_ne_nil (x : Fin d) (l : List (Fin d)) : runs (x :: l) ≠ [] := by
  obtain ⟨t, ht⟩ := runs_cons_eq x l; rw [ht]; simp

theorem runs_noAdjEq (w : List (Fin d)) : NoAdjEq (runs w) := by
  induction w with
  | nil => trivial
  | cons x l ih =>
    cases l with
    | nil => trivial
    | cons y l' =>
      rw [runs_cons_cons]
      split_ifs with h
      · exact ih
      · obtain ⟨t, ht⟩ := runs_cons_eq y l'
        rw [ht] at ih ⊢
        exact ⟨h, ih⟩

theorem count_runs_le (w : List (Fin d)) (i : Fin d) : (runs w).count i ≤ w.count i := by
  induction w with
  | nil => simp [runs]
  | cons x l ih =>
    cases l with
    | nil => simp [runs]
    | cons y l' =>
      rw [runs_cons_cons]
      split_ifs with h
      · rw [count_cons' i x (y :: l')]; omega
      · rw [count_cons', count_cons' i x (y :: l')]; omega

/-- The switch product `∏_{r<R} h a_{s_r s_{r+1}}` of a run sequence. -/
def switchProd (a : Fin d → Fin d → ℝ) (h : ℝ) : List (Fin d) → ℝ
  | [] => 1
  | [_] => 1
  | x :: y :: l => h * a x y * switchProd a h (y :: l)

/-- The probability of any path with run sequence `s` and counts `n`:
`μ(s₁) ∏_{r<R} h a_{s_r s_{r+1}} ∏_i (1 - h q_i)^{n_i - m_i(s)}`. -/
def runWt (μ : Fin d → ℝ) (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) :
    List (Fin d) → (Fin d → ℕ) → ℝ
  | [], _ => 0
  | x :: t, n => μ x * switchProd a h (x :: t) * ∏ i, (1 - h * q i) ^ (n i - (x :: t).count i)

theorem prod_pow_ite (c : Fin d → ℝ) (x : Fin d) :
    ∏ i, c i ^ (if x = i then 1 else 0) = c x := by
  rw [prod_congr rfl (fun i _ => by rw [pow_ite, pow_one, pow_zero]), prod_ite_eq,
    if_pos (mem_univ x)]

/-- The path weight in terms of the run sequence (note C1, proof of Proposition 1). -/
theorem chainWt_eq (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ) (x : Fin d)
    (l : List (Fin d)) :
    chainWt a q h x l = switchProd a h (runs (x :: l)) *
      ∏ i, (1 - h * q i) ^ ((x :: l).count i - (runs (x :: l)).count i) := by
  induction l generalizing x with
  | nil => simp [chainWt, runs, switchProd]
  | cons y l ih =>
    rw [chainWt, ih y, runs_cons_cons]
    have hle := count_runs_le (y :: l)
    split_ifs with hxy
    · subst hxy
      have e : ∀ i, (x :: x :: l).count i - (runs (x :: l)).count i =
          ((x :: l).count i - (runs (x :: l)).count i) + if x = i then 1 else 0 := by
        intro i
        rw [count_cons' i x (x :: l)]
        have := hle i
        omega
      simp_rw [e, pow_add, prod_mul_distrib, prod_pow_ite]
      simp only [stepP, if_true]
      ring
    · obtain ⟨t, ht⟩ := runs_cons_eq y l
      have e : ∀ i, (x :: y :: l).count i - (x :: runs (y :: l)).count i =
          (y :: l).count i - (runs (y :: l)).count i := by
        intro i
        rw [count_cons' i x (y :: l), count_cons' i x (runs (y :: l))]
        have := hle i
        omega
      simp_rw [e]
      rw [ht, switchProd]
      simp only [stepP, if_neg hxy]
      ring

/-- The probability of a path is `runWt` of its run sequence and its counts. -/
theorem wordWt_eq_runWt (μ : Fin d → ℝ) (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ)
    (w : List (Fin d)) : wordWt μ a q h w = runWt μ a q h (runs w) (occ w) := by
  cases w with
  | nil => simp [wordWt, runs, runWt]
  | cons x l =>
    obtain ⟨t, ht⟩ := runs_cons_eq x l
    rw [wordWt, chainWt_eq, ht, runWt]
    simp only [occ]
    ring

end Runs

/-! ### Counting paths with a given run sequence -/

section Count

variable {d : ℕ}

/-- The number of compositions of `n` into `m` positive parts: `C(n-1, m-1)`, with
`runComp 0 0 = 1`. -/
def runComp (n m : ℕ) : ℕ :=
  if n = 0 then (if m = 0 then 1 else 0) else if m = 0 then 0 else Nat.choose (n - 1) (m - 1)

theorem runComp_succ_succ (n m : ℕ) : runComp (n + 1) (m + 1) = runComp n (m + 1) + runComp n m := by
  rcases n with _ | n
  · rcases m with _ | m <;> simp [runComp]
  · rcases m with _ | m
    · simp [runComp]
    · simp only [runComp, Nat.add_eq_zero_iff, one_ne_zero, and_false, if_false,
        Nat.add_sub_cancel]
      rw [Nat.choose_succ_succ']; ring

theorem runComp_zero_right (n : ℕ) : runComp n 0 = if n = 0 then 1 else 0 := by
  simp [runComp]

theorem runComp_of_pos {n m : ℕ} (hn : 1 ≤ n) (hm : 1 ≤ m) :
    runComp n m = Nat.choose (n - 1) (m - 1) := by
  unfold runComp; rw [if_neg (by omega), if_neg (by omega)]

/-- The hockey-stick identity for compositions: `∑_{j<n} C(j, m) = C(n, m+1)` in the
`runComp` convention. -/
theorem sum_runComp (n m : ℕ) : ∑ j ∈ range n, runComp j m = runComp n (m + 1) := by
  induction n with
  | zero => simp [runComp]
  | succ n ih => rw [sum_range_succ, ih, runComp_succ_succ]

/-- The paths with run sequence `s` and counts `n`. -/
def runSet (s : List (Fin d)) (n : Fin d → ℕ) : Finset (List (Fin d)) :=
  (words d (∑ i, n i)).filter fun w => runs w = s ∧ occ w = n

theorem mem_runSet {s w : List (Fin d)} {n : Fin d → ℕ} :
    w ∈ runSet s n ↔ runs w = s ∧ occ w = n := by
  unfold runSet
  rw [mem_filter, mem_words]
  constructor
  · exact fun h => h.2
  · rintro ⟨h1, h2⟩
    refine ⟨?_, h1, h2⟩
    rw [← h2, sum_occ]

theorem runs_eq_nil_iff (w : List (Fin d)) : runs w = [] ↔ w = [] := by
  cases w with
  | nil => simp [runs]
  | cons x l => simp [runs_ne_nil x l]

theorem occ_nil : occ ([] : List (Fin d)) = 0 := by funext i; simp [occ]

theorem occ_replicate_append (ℓ : ℕ) (x : Fin d) (w : List (Fin d)) :
    occ (List.replicate ℓ x ++ w) = fun i => (if x = i then ℓ else 0) + occ w i := by
  funext i
  simp [occ, List.count_append, List.count_replicate]

/-- A path whose run sequence starts with `x` is a block of `x`'s followed by a path
with the remaining run sequence. -/
theorem runs_decomp (x : Fin d) (s' : List (Fin d)) :
    ∀ w : List (Fin d), runs w = x :: s' →
      ∃ ℓ w', 1 ≤ ℓ ∧ w = List.replicate ℓ x ++ w' ∧ runs w' = s' := by
  intro w
  induction w with
  | nil => intro h; simp [runs] at h
  | cons z l ih =>
    intro h
    cases l with
    | nil =>
      simp only [runs, List.cons.injEq] at h
      obtain ⟨rfl, rfl⟩ := h
      exact ⟨1, [], le_rfl, by simp, rfl⟩
    | cons y l' =>
      rw [runs_cons_cons] at h
      split_ifs at h with hzy
      · obtain ⟨ℓ, w', hℓ, hw, hr⟩ := ih h
        have hyx : y = x := by
          obtain ⟨t, ht⟩ := runs_cons_eq y l'
          rw [ht] at h
          exact (List.cons.inj h).1
        refine ⟨ℓ + 1, w', by omega, ?_, hr⟩
        rw [hzy, List.replicate_succ, List.cons_append, ← hw, hyx]
      · simp only [List.cons.injEq] at h
        obtain ⟨rfl, hs⟩ := h
        exact ⟨1, y :: l', le_rfl, by simp, hs⟩

/-- A block of `x`'s followed by a path not starting with `x`. -/
def NotStartsWith (x : Fin d) (w : List (Fin d)) : Prop := w.head? ≠ some x

theorem runs_replicate_append (x : Fin d) (w : List (Fin d)) (hw : NotStartsWith x w) :
    ∀ ℓ, 1 ≤ ℓ → runs (List.replicate ℓ x ++ w) = x :: runs w := by
  intro ℓ hℓ
  induction ℓ with
  | zero => omega
  | succ ℓ ih =>
    rcases Nat.eq_zero_or_pos ℓ with h0 | hpos
    · subst h0
      cases w with
      | nil => simp [runs]
      | cons y l =>
        have hy : x ≠ y := by
          intro h; apply hw; simp [h]
        simp [runs_cons_cons, hy]
    · obtain ⟨m, rfl⟩ : ∃ m, ℓ = m + 1 := ⟨ℓ - 1, by omega⟩
      rw [List.replicate_succ, List.replicate_succ, List.cons_append, List.cons_append,
        runs_cons_cons, if_pos rfl, ← List.cons_append, ← List.replicate_succ]
      exact ih (by omega)

theorem notStartsWith_of_runs {x : Fin d} {s' w : List (Fin d)} (hs : NoAdjEq (x :: s'))
    (hw : runs w = s') : NotStartsWith x w := by
  cases w with
  | nil => simp [NotStartsWith]
  | cons y l =>
    obtain ⟨t, ht⟩ := runs_cons_eq y l
    rw [ht] at hw
    subst hw
    intro h
    simp only [List.head?_cons, Option.some.injEq] at h
    subst h
    exact hs.1 rfl

theorem replicate_append_inj (x : Fin d) (w₁ w₂ : List (Fin d)) (h₁ : NotStartsWith x w₁)
    (h₂ : NotStartsWith x w₂) :
    ∀ ℓ₁ ℓ₂, List.replicate ℓ₁ x ++ w₁ = List.replicate ℓ₂ x ++ w₂ → ℓ₁ = ℓ₂ := by
  intro ℓ₁
  induction ℓ₁ with
  | zero =>
    intro ℓ₂ h
    rcases ℓ₂ with _ | ℓ₂
    · rfl
    · exfalso; apply h₁
      rw [List.replicate_zero, List.nil_append] at h
      rw [h, List.replicate_succ, List.cons_append]; rfl
  | succ ℓ ih =>
    intro ℓ₂ h
    rcases ℓ₂ with _ | ℓ₂
    · exfalso; apply h₂
      rw [List.replicate_zero, List.nil_append] at h
      rw [← h, List.replicate_succ, List.cons_append]; rfl
    · simp only [List.replicate_succ, List.cons_append, List.cons.injEq, true_and] at h
      rw [ih ℓ₂ h]

/-- `n` with its `x`-coordinate replaced by `j`. -/
def updN (n : Fin d → ℕ) (x : Fin d) (j : ℕ) : Fin d → ℕ := fun i => if i = x then j else n i

theorem runSet_nil (n : Fin d → ℕ) :
    (runSet [] n).card = ∏ i, runComp (n i) 0 := by
  simp_rw [runComp_zero_right]
  by_cases hn : n = 0
  · have : runSet [] n = {[]} := by
      ext w; rw [mem_runSet, runs_eq_nil_iff, mem_singleton]
      constructor
      · exact fun h => h.1
      · intro h; subst h; exact ⟨rfl, by rw [occ_nil, hn]⟩
    rw [this, card_singleton, hn]
    simp
  · have : runSet [] n = ∅ := by
      ext w; rw [mem_runSet, runs_eq_nil_iff]
      simp only [Finset.notMem_empty, iff_false, not_and]
      intro h; subst h; rw [occ_nil]; exact fun h => hn h.symm
    rw [this, card_empty]
    obtain ⟨i, hi⟩ : ∃ i, n i ≠ 0 := by
      by_contra h; push Not at h; exact hn (funext h)
    symm
    exact prod_eq_zero (mem_univ i) (if_neg hi)

theorem runSet_cons (x : Fin d) (s' : List (Fin d)) (hs : NoAdjEq (x :: s'))
    (n : Fin d → ℕ) :
    runSet (x :: s') n = (range (n x)).biUnion fun j =>
      (runSet s' (updN n x j)).image fun w' => List.replicate (n x - j) x ++ w' := by
  ext w
  rw [mem_runSet, mem_biUnion]
  constructor
  · rintro ⟨hr, ho⟩
    obtain ⟨ℓ, w', hℓ, rfl, hr'⟩ := runs_decomp x s' w hr
    rw [occ_replicate_append] at ho
    have hx := congrFun ho x
    rw [if_pos rfl] at hx
    refine ⟨n x - ℓ, mem_range.2 (by omega), ?_⟩
    rw [mem_image]
    have hℓx : n x - (n x - ℓ) = ℓ := by omega
    refine ⟨w', mem_runSet.2 ⟨hr', ?_⟩, by rw [hℓx]⟩
    funext i
    have hi := congrFun ho i
    simp only [updN]
    split_ifs with h
    · subst h; simp at hi; omega
    · rw [if_neg (Ne.symm h)] at hi; omega
  · rintro ⟨j, hj, hw⟩
    rw [mem_image] at hw
    obtain ⟨w', hw', rfl⟩ := hw
    rw [mem_runSet] at hw'
    obtain ⟨hr', ho'⟩ := hw'
    rw [mem_range] at hj
    refine ⟨?_, ?_⟩
    · rw [runs_replicate_append x w' (notStartsWith_of_runs hs hr') _ (by omega), hr']
    · rw [occ_replicate_append, ho']
      funext i
      simp only [updN]
      by_cases h : i = x
      · subst h; simp; omega
      · simp [h, Ne.symm h]

theorem NoAdjEq.tail {x : Fin d} {s' : List (Fin d)} (h : NoAdjEq (x :: s')) : NoAdjEq s' := by
  cases s' with
  | nil => trivial
  | cons y t => exact h.2

/-- The number of paths with run sequence `s` and counts `n` (note C1, proof of
Proposition 1): `∏_i C(n_i - 1, m_i(s) - 1)`, for every run sequence `s` (no two equal
neighbours). -/
theorem card_runSet (s : List (Fin d)) (hs : NoAdjEq s) (n : Fin d → ℕ) :
    (runSet s n).card = ∏ i, runComp (n i) (s.count i) := by
  induction s generalizing n with
  | nil => rw [runSet_nil]; simp
  | cons x s' ih =>
    rw [runSet_cons x s' hs n, card_biUnion]
    · have hterm : ∀ j ∈ range (n x), ((runSet s' (updN n x j)).image
          fun w' => List.replicate (n x - j) x ++ w').card =
          runComp j (s'.count x) * ∏ i ∈ univ.erase x, runComp (n i) (s'.count i) := by
        intro j _
        rw [card_image_of_injective _ (fun a b h => List.append_cancel_left h), ih hs.tail,
          ← mul_prod_erase _ _ (mem_univ x)]
        congr 1
        · simp [updN]
        · refine prod_congr rfl fun i hi => ?_
          simp [updN, (mem_erase.mp hi).1]
      rw [sum_congr rfl hterm, ← sum_mul, sum_runComp, ← mul_prod_erase _ _ (mem_univ x)]
      congr 1
      · rw [count_cons']; simp
      · refine prod_congr rfl fun i hi => ?_
        rw [count_cons', if_neg (Ne.symm (mem_erase.mp hi).1), add_zero]
    · intro j₁ _ j₂ _ hne
      simp only [Function.onFun]
      rw [Finset.disjoint_left]
      intro w hw1 hw2
      rw [mem_image] at hw1 hw2
      obtain ⟨w₁, hw₁, rfl⟩ := hw1
      obtain ⟨w₂, hw₂, heq⟩ := hw2
      have h1 := notStartsWith_of_runs hs (mem_runSet.mp hw₁).1
      have h2 := notStartsWith_of_runs hs (mem_runSet.mp hw₂).1
      have := replicate_append_inj x w₂ w₁ h2 h1 _ _ heq
      rw [mem_coe, mem_range] at *
      omega

end Count

/-! ### The run expansion (note C1, Proposition 1) -/

section Expansion

variable {d : ℕ}

/-- Note C1, Proposition 1 (run expansion (R)): for counts `n` with `∑ n_i = N`,
`P_N(n) = ∑_s μ(s₁) ∏_{r<R} h a_{s_r s_{r+1}} ∏_i C(n_i - 1, m_i(s) - 1)(1 - h q_i)^{n_i - m_i(s)}`,
the sum running over the run sequences `s` of paths of length `N`. -/
theorem lawP_run_expansion (μ : Fin d → ℝ) (a : Fin d → Fin d → ℝ) (q : Fin d → ℝ) (h : ℝ)
    (N : ℕ) (n : Fin d → ℕ) (hN : ∑ i, n i = N) :
    lawP μ a q h N n = ∑ s ∈ (words d N).image runs,
      (∏ i, (runComp (n i) (s.count i) : ℝ)) * runWt μ a q h s n := by
  unfold lawP
  rw [← sum_fiberwise_of_maps_to (g := runs) (t := (words d N).image runs)
    (fun w hw => mem_image_of_mem runs (mem_filter.mp hw).1)]
  refine sum_congr rfl fun s hs => ?_
  obtain ⟨w₀, _, rfl⟩ := mem_image.mp hs
  have hset : ((words d N).filter fun w => occ w = n).filter (fun w => runs w = runs w₀) =
      runSet (runs w₀) n := by
    ext w
    rw [mem_filter, mem_filter, mem_runSet, mem_words]
    constructor
    · rintro ⟨⟨_, ho⟩, hr⟩; exact ⟨hr, ho⟩
    · rintro ⟨hr, ho⟩
      refine ⟨⟨?_, ho⟩, hr⟩
      rw [← hN, ← ho, sum_occ]
  rw [hset, sum_congr rfl (fun w hw => by
    rw [wordWt_eq_runWt, (mem_runSet.mp hw).1, (mem_runSet.mp hw).2]), sum_const,
    card_runSet _ (runs_noAdjEq w₀), nsmul_eq_mul]
  push_cast
  ring

/-- The switch product is `h^{R-1} ∏_{r<R} a_{s_r s_{r+1}}`. -/
def switchProdA (a : Fin d → Fin d → ℝ) : List (Fin d) → ℝ
  | [] => 1
  | [_] => 1
  | x :: y :: l => a x y * switchProdA a (y :: l)

theorem switchProd_eq_pow (a : Fin d → Fin d → ℝ) (h : ℝ) (s : List (Fin d)) :
    switchProd a h s = h ^ (s.length - 1) * switchProdA a s := by
  induction s with
  | nil => simp [switchProd, switchProdA]
  | cons x t ih =>
    cases t with
    | nil => simp [switchProd, switchProdA]
    | cons y l =>
      rw [switchProd, switchProdA, ih]
      simp only [List.length_cons, Nat.add_sub_cancel]
      rw [show l.length + 1 = l.length + 1 - 1 + 1 by omega, pow_succ]
      simp only [Nat.add_sub_cancel]
      ring

/-- The switch counts `m_{ij}(s)`: the number of consecutive pairs `(i, j)` in `s`. -/
def switchCount (i j : Fin d) : List (Fin d) → ℕ
  | [] => 0
  | [_] => 0
  | x :: y :: l => (if x = i ∧ y = j then 1 else 0) + switchCount i j (y :: l)

/-- Transition-count form (note C1, Proposition 2): the switch product is
`∏_{(i,j)} (h a_{ij})^{m_{ij}(s)}`. -/
theorem switchProd_eq_prod_pow (a : Fin d → Fin d → ℝ) (h : ℝ) (s : List (Fin d)) :
    switchProd a h s = ∏ i, ∏ j, (h * a i j) ^ switchCount i j s := by
  induction s with
  | nil => simp [switchProd, switchCount]
  | cons x t ih =>
    cases t with
    | nil => simp [switchProd, switchCount]
    | cons y l =>
      rw [switchProd, ih]
      simp only [switchCount, pow_add, prod_mul_distrib]
      congr 1
      rw [prod_eq_single x (fun i _ hi => prod_eq_one fun j _ => by simp [Ne.symm hi]) (by simp)]
      rw [prod_eq_single y (fun j _ hj => by simp [Ne.symm hj]) (by simp)]
      simp

theorem sum_ite_and_left (x y i : Fin d) :
    ∑ j, (if x = i ∧ y = j then 1 else 0 : ℕ) = if x = i then 1 else 0 := by
  by_cases h : x = i <;> simp [h]

theorem sum_ite_and_right (x y i : Fin d) :
    ∑ j, (if x = j ∧ y = i then 1 else 0 : ℕ) = if y = i then 1 else 0 := by
  by_cases h : y = i <;> simp [h]

/-- Out-degree relation (note C1, proof of Proposition 2):
`∑_j m_{ij}(s) + [s_R = i] = m_i(s)`. -/
theorem sum_switchCount_out (s : List (Fin d)) (i : Fin d) :
    (∑ j, switchCount i j s) + (if s.getLast? = some i then 1 else 0) = s.count i := by
  induction s with
  | nil => simp [switchCount]
  | cons x t ih =>
    cases t with
    | nil =>
      simp only [switchCount, sum_const_zero, List.getLast?_singleton, Option.some.injEq,
        zero_add, count_cons', List.count_nil]
    | cons y l =>
      have e : ∑ j, switchCount i j (x :: y :: l) =
          (if x = i then 1 else 0) + ∑ j, switchCount i j (y :: l) := by
        simp only [switchCount]; rw [sum_add_distrib, sum_ite_and_left]
      rw [e, count_cons' i x (y :: l), ← ih, List.getLast?_cons_cons]
      ring

/-- In-degree relation: `∑_j m_{ji}(s) + [s_1 = i] = m_i(s)`. -/
theorem sum_switchCount_in (s : List (Fin d)) (i : Fin d) :
    (∑ j, switchCount j i s) + (if s.head? = some i then 1 else 0) = s.count i := by
  induction s with
  | nil => simp [switchCount]
  | cons x t ih =>
    cases t with
    | nil =>
      simp only [switchCount, sum_const_zero, List.head?_cons, Option.some.injEq, zero_add,
        count_cons', List.count_nil]
    | cons y l =>
      have e : ∑ j, switchCount j i (x :: y :: l) =
          (if y = i then 1 else 0) + ∑ j, switchCount j i (y :: l) := by
        simp only [switchCount]; rw [sum_add_distrib, sum_ite_and_right]
      rw [e, count_cons' i x (y :: l), ← ih]
      simp only [List.head?_cons, Option.some.injEq]
      ring

/-- Balance of an Eulerian trail (note C1, Proposition 2, the set `𝕄_{ab}`):
`out_i - in_i = [i = s_1] - [i = s_R]`. -/
theorem switch_balance (s : List (Fin d)) (i : Fin d) :
    ((∑ j, switchCount i j s : ℕ) : ℤ) - (∑ j, switchCount j i s : ℕ) =
      (if s.head? = some i then 1 else 0) - (if s.getLast? = some i then 1 else 0) := by
  have h1 := sum_switchCount_out s i
  have h2 := sum_switchCount_in s i
  have e1 : ((∑ j, switchCount i j s : ℕ) : ℤ) =
      (s.count i : ℤ) - (if s.getLast? = some i then 1 else 0) := by
    rw [← h1]; push_cast; split_ifs <;> ring
  have e2 : ((∑ j, switchCount j i s : ℕ) : ℤ) =
      (s.count i : ℤ) - (if s.head? = some i then 1 else 0) := by
    rw [← h2]; push_cast; split_ifs <;> ring
  rw [e1, e2]; ring

end Expansion

end Kagey131.PaperC


==> anc/lean/PaperC/GeneratorFiber.lean <==
import Mathlib

/-!
# Paper C2: the generator normalization, the sign lemma and the case `d = 3`

Paper C2 (`c2/sec_minors.tex`), Section 3.3: Lemma `lem:generator-point` and Definition
`def:generator-point` (the normalization (N)), and Corollary `cor:generator-fiber`(c), the fiber
on three states. The three-state identities for the products `ω`, `ω'` are not in the paper.

Irreducibility. A real square matrix `C` is `CutIrreducible` if every nonempty proper set `S`
of states has an arc leaving it, `C i j ≠ 0` with `i ∈ S`, `j ∉ S`. For a finite state space
this is the strong connectivity of the digraph of nonzero off-diagonal entries (the standard
"no nontrivial invariant coordinate subset" form). We do not use `Matrix.IsIrreducible` of
Mathlib, which is stated for entrywise nonnegative matrices.

Proved here:

* `cutIrreducible_iff_reach`: `CutIrreducible C` holds exactly when every state reaches every
  other along arcs `i → j` with `i ≠ j`, `C i j ≠ 0` (strong connectivity);
* `conj_apply`, `normalize_isGenerator`: for a Metzler `C` and `x > 0` with `C x = 0`,
  `diag(x)⁻¹ C diag(x)` is a generator (Metzler with zero row sums);
* `ker_eq_smul`: for an irreducible Metzler `C` with a positive null vector `x`, every null
  vector is a multiple of `x`;
* `sign_constant`: if `C` is irreducible and Metzler and `D C D⁻¹` is Metzler for a diagonal
  `D` with nonzero entries, the entries of `D` have one sign (step (R) of the proof of `cor:generator-fiber`, in the Metzler form);
* `normalization_unique`, `normalization_unique_matrix`: every diagonal `D` with nonzero
  entries for which `D⁻¹ C D` has zero row sums is a nonzero multiple of `diag(x)`, and gives
  the same generator (`lem:generator-point`; the positive normalization is unique up to a
  scalar, and no mixed-sign similarity gives a generator);
* for `d = 3` (`cor:generator-fiber`(c); the identities for the cycle products are not in the
  paper), with `q_i = -Q_ii`, `w_ij = q_ij q_ji` and the oriented 3-cycle products
  `c = q_12 q_23 q_31`, `c' = q_13 q_32 q_21`:
  - `det_neg_three`: `det(-Q) = σ₃ - c - c'` with
    `σ₃ = q_1 q_2 q_3 - q_1 w_23 - q_2 w_13 - q_3 w_12`, for every `3 × 3` matrix;
  - `cyc_add_cycRev`: `c + c' = σ₃` for a generator (from `det(-Q) = 0`);
  - `cyc_mul_cycRev`: `c c' = w_12 w_23 w_13`;
  - `eq_of_same_q_w_cyc`: two generators with positive off-diagonal entries and the same
    `q_i`, `w_ij` and `c` are equal;
  - `timeRev_eq_conj`, `timeRev_isGenerator`, `timeRev_diag`, `timeRev_wprod`, `cyc_timeRev`: the time reversal
    `Q* = D_π⁻¹ Qᵀ D_π` is a generator with the same `q_i` and `w_ij` and with `c(Q*) = c'(Q)`;
  - `piTree_stationary`, `piTree_pos`: the tree formula gives a positive stationary vector;
  - `fiber_three`: two generators on three states with positive off-diagonal entries and the
    same `q_i` and `w_ij` are equal or time reversals of each other (`cor:generator-fiber`(c), for positive rates);
  - `fiber_three_converse`: the time reversal has the same `q_i` and `w_ij`.
-/

namespace Kagey131.PaperC

open Finset Matrix

section General

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- A Metzler matrix: nonnegative off-diagonal entries. -/
def IsMetzler (C : Matrix ι ι ℝ) : Prop := ∀ i j, i ≠ j → 0 ≤ C i j

/-- A generator: Metzler with zero row sums. -/
def IsGenerator (Q : Matrix ι ι ℝ) : Prop := IsMetzler Q ∧ ∀ i, ∑ j, Q i j = 0

/-- Irreducibility: every nonempty proper set of states has an arc `C i j ≠ 0` leaving it. -/
def CutIrreducible (C : Matrix ι ι ℝ) : Prop :=
  ∀ S : Finset ι, S.Nonempty → S ≠ univ → ∃ i ∈ S, ∃ j ∉ S, C i j ≠ 0

/-- The arcs `i → j`, `i ≠ j`, `C i j ≠ 0`, of the digraph of `C`. -/
def arc (C : Matrix ι ι ℝ) (i j : ι) : Prop := i ≠ j ∧ C i j ≠ 0

/-- `CutIrreducible` is strong connectivity of the digraph of nonzero off-diagonal entries. -/
theorem cutIrreducible_iff_reach (C : Matrix ι ι ℝ) :
    CutIrreducible C ↔ ∀ i j, Relation.ReflTransGen (arc C) i j := by
  constructor
  · intro h i j
    classical
    by_contra hij
    set S := univ.filter (fun k => Relation.ReflTransGen (arc C) i k) with hSdef
    have hS : S.Nonempty := ⟨i, mem_filter.mpr ⟨mem_univ _, Relation.ReflTransGen.refl⟩⟩
    have hSu : S ≠ univ := fun e => by
      have hjS : j ∈ S := e ▸ mem_univ j
      exact hij (mem_filter.mp hjS).2
    obtain ⟨a, ha, b, hb, hab⟩ := h S hS hSu
    have hra := (mem_filter.mp ha).2
    have hne : a ≠ b := fun e => hb (e ▸ ha)
    exact hb (mem_filter.mpr ⟨mem_univ _, hra.tail ⟨hne, hab⟩⟩)
  · intro h S ⟨i, hi⟩ hS
    obtain ⟨j, hj⟩ : ∃ j, j ∉ S := by
      by_contra h'
      push Not at h'
      exact hS (eq_univ_iff_forall.mpr h')
    have key : ∀ k, Relation.ReflTransGen (arc C) i k → k ∉ S →
        ∃ a ∈ S, ∃ b ∉ S, C a b ≠ 0 := by
      intro k hk
      induction hk with
      | refl => exact fun h' => absurd hi h'
      | @tail b c _ hbc ih =>
        intro hc
        by_cases hb : b ∈ S
        · exact ⟨b, hb, c, hc, hbc.2⟩
        · exact ih hb
    exact key j (h i j) hj

/-- A matrix with all off-diagonal entries nonzero is irreducible. -/
theorem cutIrreducible_of_offdiag_ne {C : Matrix ι ι ℝ} (h : ∀ i j, i ≠ j → C i j ≠ 0) :
    CutIrreducible C := by
  intro S ⟨i, hi⟩ hS
  obtain ⟨j, hj⟩ : ∃ j, j ∉ S := by
    by_contra h'
    push Not at h'
    exact hS (eq_univ_iff_forall.mpr h')
  exact ⟨i, hi, j, hj, h i j (fun e => hj (e ▸ hi))⟩

/-- The entries of `diag(a) C diag(b)`. -/
theorem conj_apply (a b : ι → ℝ) (C : Matrix ι ι ℝ) (i j : ι) :
    (diagonal a * C * diagonal b) i j = a i * C i j * b j := by
  rw [mul_diagonal, diagonal_mul]

/-- `diag(x)⁻¹ C diag(x)` is a generator when `C` is Metzler, `x > 0` and `C x = 0`. -/
theorem normalize_isGenerator {C : Matrix ι ι ℝ} (hC : IsMetzler C) {x : ι → ℝ}
    (hx : ∀ i, 0 < x i) (hCx : C *ᵥ x = 0) :
    IsGenerator (diagonal (fun i => (x i)⁻¹) * C * diagonal x) := by
  refine ⟨fun i j hij => ?_, fun i => ?_⟩
  · rw [conj_apply]
    exact mul_nonneg (mul_nonneg (inv_nonneg.mpr (hx i).le) (hC i j hij)) (hx j).le
  · simp_rw [conj_apply, mul_assoc, ← mul_sum]
    have : (C *ᵥ x) i = 0 := by rw [hCx]; rfl
    simp only [mulVec, dotProduct] at this
    rw [this, mul_zero]

/-- The null space of an irreducible Metzler matrix with a positive null vector `x` is the
line through `x`. -/
theorem ker_eq_smul {C : Matrix ι ι ℝ} (hC : IsMetzler C) (hirr : CutIrreducible C)
    {x y : ι → ℝ} (hx : ∀ i, 0 < x i) (hCx : C *ᵥ x = 0) (hCy : C *ᵥ y = 0) :
    ∃ c : ℝ, y = c • x := by
  cases isEmpty_or_nonempty ι with
  | inl h => exact ⟨0, funext fun i => (IsEmpty.false i).elim⟩
  | inr h =>
  obtain ⟨i0, -, hi0⟩ := exists_min_image univ (fun i => y i / x i) univ_nonempty
  set c := y i0 / x i0
  set z := y - c • x with hz
  have hz0 : ∀ i, 0 ≤ z i := by
    intro i
    have h1 := hi0 i (mem_univ i)
    have hxi := hx i
    simp only [hz, Pi.sub_apply, Pi.smul_apply, smul_eq_mul, sub_nonneg]
    rw [div_le_div_iff₀ (hx i0) hxi] at h1
    simp only [c]
    rw [div_mul_eq_mul_div, div_le_iff₀ (hx i0)]
    linarith
  have hzi0 : z i0 = 0 := by
    simp only [hz, Pi.sub_apply, Pi.smul_apply, smul_eq_mul, c]
    field_simp [(hx i0).ne']
    ring
  have hCz : C *ᵥ z = 0 := by
    rw [hz, mulVec_sub, mulVec_smul, hCx, hCy, smul_zero, sub_zero]
  refine ⟨c, ?_⟩
  by_contra hne
  set S := univ.filter (fun i => z i = 0)
  have hSne : S.Nonempty := ⟨i0, mem_filter.mpr ⟨mem_univ _, hzi0⟩⟩
  have hSu : S ≠ univ := by
    intro hS
    apply hne
    funext i
    have hiS : i ∈ S := hS ▸ mem_univ i
    have : z i = 0 := (mem_filter.mp hiS).2
    have := congrFun hz i
    simp only [Pi.sub_apply] at this
    linarith [this, ‹z i = 0›]
  obtain ⟨i, hi, j, hj, hij⟩ := hirr S hSne hSu
  have hzi : z i = 0 := (mem_filter.mp hi).2
  have hzj : z j ≠ 0 := fun h => hj (mem_filter.mpr ⟨mem_univ _, h⟩)
  have hne_ij : i ≠ j := fun e => hj (e ▸ hi)
  have hCij : 0 < C i j := lt_of_le_of_ne (hC i j hne_ij) (Ne.symm hij)
  have hterm : ∀ k ∈ univ, 0 ≤ C i k * z k := by
    intro k _
    by_cases hk : k = i
    · rw [hk, hzi, mul_zero]
    · exact mul_nonneg (hC i k (Ne.symm hk)) (hz0 k)
  have hpos : 0 < C i j * z j := mul_pos hCij (lt_of_le_of_ne (hz0 j) (Ne.symm hzj))
  have hsum : C i j * z j ≤ ∑ k, C i k * z k := single_le_sum hterm (mem_univ j)
  have : (C *ᵥ z) i = 0 := by rw [hCz]; rfl
  simp only [mulVec, dotProduct] at this
  linarith

/-- Note 06, Lemma 3.2 (the sign lemma): if `C` is irreducible and Metzler and
`D C D⁻¹` is Metzler for a diagonal `D` with nonzero entries, the entries of `D` have one sign. -/
theorem sign_constant {C : Matrix ι ι ℝ} (hC : IsMetzler C) (hirr : CutIrreducible C)
    {d : ι → ℝ} (hd : ∀ i, d i ≠ 0)
    (hM : IsMetzler (diagonal d * C * diagonal (fun i => (d i)⁻¹))) :
    (∀ i, 0 < d i) ∨ (∀ i, d i < 0) := by
  set S := univ.filter (fun i => 0 < d i)
  by_cases hSe : S.Nonempty
  · by_cases hSu : S = univ
    · left; intro i
      have hiS : i ∈ S := hSu ▸ mem_univ i
      exact (mem_filter.mp hiS).2
    · exfalso
      obtain ⟨i, hi, j, hj, hij⟩ := hirr S hSe hSu
      have hdi : 0 < d i := (mem_filter.mp hi).2
      have hdj : d j < 0 := lt_of_le_of_ne (not_lt.mp fun h => hj (mem_filter.mpr ⟨mem_univ _, h⟩))
        (hd j)
      have hne : i ≠ j := fun e => hj (e ▸ hi)
      have hCij : 0 < C i j := lt_of_le_of_ne (hC i j hne) (Ne.symm hij)
      have h := hM i j hne
      rw [conj_apply] at h
      have : d i * C i j * (d j)⁻¹ < 0 :=
        mul_neg_of_pos_of_neg (mul_pos hdi hCij) (inv_lt_zero.mpr hdj)
      linarith
  · right
    intro i
    have : ¬ (0 < d i) := fun h => hSe ⟨i, mem_filter.mpr ⟨mem_univ _, h⟩⟩
    exact lt_of_le_of_ne (not_lt.mp this) (hd i)

/-- Note 06, Proposition 3.3 (the normalization), uniqueness: if `D⁻¹ C D` has zero row sums for
a diagonal `D` with nonzero entries, then `D` is a nonzero multiple of `diag(x)`. -/
theorem normalization_unique {C : Matrix ι ι ℝ} (hC : IsMetzler C) (hirr : CutIrreducible C)
    {x : ι → ℝ} (hx : ∀ i, 0 < x i) (hCx : C *ᵥ x = 0) {d : ι → ℝ} (hd : ∀ i, d i ≠ 0)
    (hrow : ∀ i, ∑ j, (diagonal (fun i => (d i)⁻¹) * C * diagonal d) i j = 0) :
    ∃ c : ℝ, c ≠ 0 ∧ d = c • x := by
  have hCd : C *ᵥ d = 0 := by
    funext i
    have h := hrow i
    simp_rw [conj_apply, mul_assoc, ← mul_sum] at h
    rcases mul_eq_zero.mp h with h | h
    · exact absurd h (inv_ne_zero (hd i))
    · simpa [mulVec, dotProduct] using h
  obtain ⟨c, hc⟩ := ker_eq_smul hC hirr hx hCx hCd
  cases isEmpty_or_nonempty ι with
  | inl h => exact ⟨1, one_ne_zero, funext fun i => (IsEmpty.false i).elim⟩
  | inr h =>
    obtain ⟨i⟩ := h
    refine ⟨c, fun hc0 => hd i ?_, hc⟩
    rw [hc, hc0, zero_smul]; rfl

/-- Note 06, Proposition 3.3: every diagonal similarity with nonzero entries that gives a matrix
with zero row sums gives the same generator `diag(x)⁻¹ C diag(x)`. -/
theorem normalization_unique_matrix {C : Matrix ι ι ℝ} (hC : IsMetzler C)
    (hirr : CutIrreducible C) {x : ι → ℝ} (hx : ∀ i, 0 < x i) (hCx : C *ᵥ x = 0)
    {d : ι → ℝ} (hd : ∀ i, d i ≠ 0)
    (hrow : ∀ i, ∑ j, (diagonal (fun i => (d i)⁻¹) * C * diagonal d) i j = 0) :
    diagonal (fun i => (d i)⁻¹) * C * diagonal d =
      diagonal (fun i => (x i)⁻¹) * C * diagonal x := by
  obtain ⟨c, hc0, rfl⟩ := normalization_unique hC hirr hx hCx hd hrow
  ext i j
  rw [conj_apply, conj_apply]
  simp only [Pi.smul_apply, smul_eq_mul]
  have := (hx i).ne'
  field_simp

end General

section Three

/-! ### Three states -/

variable (Q : Matrix (Fin 3) (Fin 3) ℝ)

/-- The oriented 3-cycle product `c = q_12 q_23 q_31` (states `0, 1, 2` in Lean). -/
def cyc : ℝ := Q 0 1 * Q 1 2 * Q 2 0

/-- The reversed 3-cycle product `c' = q_13 q_32 q_21`. -/
def cycRev : ℝ := Q 0 2 * Q 2 1 * Q 1 0

/-- The edge product `w_ij = q_ij q_ji`. -/
def wprod (i j : Fin 3) : ℝ := Q i j * Q j i

/-- `σ₃ = q_1 q_2 q_3 - q_1 w_23 - q_2 w_13 - q_3 w_12`, with `q_i = -Q_ii`. -/
def sigma3 : ℝ :=
  (-Q 0 0) * (-Q 1 1) * (-Q 2 2) - (-Q 0 0) * wprod Q 1 2 - (-Q 1 1) * wprod Q 0 2
    - (-Q 2 2) * wprod Q 0 1

/-- `det(-Q) = σ₃ - c - c'` for every `3 × 3` matrix. -/
theorem det_neg_three : (-Q).det = sigma3 Q - cyc Q - cycRev Q := by
  rw [det_neg, det_fin_three]
  simp only [Fintype.card_fin, sigma3, wprod, cyc, cycRev]
  ring

/-- The diagonal of a generator on three states. -/
theorem diag_of_rowsum {Q : Matrix (Fin 3) (Fin 3) ℝ} (h : ∀ i, ∑ j, Q i j = 0) :
    Q 0 0 = -(Q 0 1 + Q 0 2) ∧ Q 1 1 = -(Q 1 0 + Q 1 2) ∧ Q 2 2 = -(Q 2 0 + Q 2 1) := by
  have h0 := h 0; have h1 := h 1; have h2 := h 2
  simp only [Fin.sum_univ_three] at h0 h1 h2
  refine ⟨by linarith, by linarith, by linarith⟩

/-- `det(-Q) = 0` for a matrix with zero row sums. -/
theorem det_neg_three_eq_zero {Q : Matrix (Fin 3) (Fin 3) ℝ} (h : ∀ i, ∑ j, Q i j = 0) :
    (-Q).det = 0 := by
  obtain ⟨h0, h1, h2⟩ := diag_of_rowsum h
  rw [det_neg_three]
  simp only [sigma3, cyc, cycRev, wprod, h0, h1, h2]
  ring

/-- Three-state identity (not in the paper): `c + c' = σ₃` for a matrix with zero row
sums. -/
theorem cyc_add_cycRev {Q : Matrix (Fin 3) (Fin 3) ℝ} (h : ∀ i, ∑ j, Q i j = 0) :
    cyc Q + cycRev Q = sigma3 Q := by
  have := det_neg_three_eq_zero h
  rw [det_neg_three] at this
  linarith

/-- Three-state identity (not in the paper): `c c' = w_12 w_23 w_13`. -/
theorem cyc_mul_cycRev : cyc Q * cycRev Q = wprod Q 0 1 * wprod Q 1 2 * wprod Q 0 2 := by
  simp only [cyc, cycRev, wprod]
  ring

/-- `σ₃` depends only on the diagonal and the edge products. -/
theorem sigma3_congr {Q Q' : Matrix (Fin 3) (Fin 3) ℝ} (hq : ∀ i, Q' i i = Q i i)
    (hw : ∀ i j, wprod Q' i j = wprod Q i j) : sigma3 Q' = sigma3 Q := by
  simp only [sigma3, hq, hw]

/-- Two generators on three states with positive off-diagonal entries and the same `q_i`,
`w_ij` and `c` are equal (the case of the same ordered pair). -/
theorem eq_of_same_q_w_cyc {Q Q' : Matrix (Fin 3) (Fin 3) ℝ}
    (hpos : ∀ i j, i ≠ j → 0 < Q i j) (hpos' : ∀ i j, i ≠ j → 0 < Q' i j)
    (hrow : ∀ i, ∑ j, Q i j = 0) (hrow' : ∀ i, ∑ j, Q' i j = 0)
    (hq : ∀ i, Q' i i = Q i i) (hw : ∀ i j, wprod Q' i j = wprod Q i j)
    (hc : cyc Q' = cyc Q) : Q' = Q := by
  have h01 := hpos 0 1 (by decide); have h02 := hpos 0 2 (by decide)
  have h10 := hpos 1 0 (by decide); have h12 := hpos 1 2 (by decide)
  have h20 := hpos 2 0 (by decide); have h21 := hpos 2 1 (by decide)
  have h01' := hpos' 0 1 (by decide); have h02' := hpos' 0 2 (by decide)
  have h10' := hpos' 1 0 (by decide); have h12' := hpos' 1 2 (by decide)
  have h20' := hpos' 2 0 (by decide); have h21' := hpos' 2 1 (by decide)
  have w01 := hw 0 1; have w02 := hw 0 2; have w12 := hw 1 2
  simp only [wprod] at w01 w02 w12
  simp only [cyc] at hc
  -- the potential `p = (1, a'/a, a'e'/(ae))`
  set p : Fin 3 → ℝ := ![1, Q' 0 1 / Q 0 1, Q' 0 1 * Q' 1 2 / (Q 0 1 * Q 1 2)] with hp
  have hp0 : p 0 = 1 := rfl
  have hp1 : p 1 = Q' 0 1 / Q 0 1 := rfl
  have hp2 : p 2 = Q' 0 1 * Q' 1 2 / (Q 0 1 * Q 1 2) := rfl
  -- `Q'_ij p_i = Q_ij p_j` off the diagonal
  have e01 : Q' 0 1 * p 0 = Q 0 1 * p 1 := by rw [hp0, hp1]; field_simp
  have e12 : Q' 1 2 * p 1 = Q 1 2 * p 2 := by rw [hp1, hp2]; field_simp
  have e10 : Q' 1 0 * p 1 = Q 1 0 * p 0 := by
    rw [hp0, hp1]; field_simp; linarith
  have e21 : Q' 2 1 * p 2 = Q 2 1 * p 1 := by
    rw [hp1, hp2]; field_simp
    have : Q' 2 1 * Q' 1 2 = Q 2 1 * Q 1 2 := by linarith
    linear_combination this
  have e20 : Q' 2 0 * p 2 = Q 2 0 * p 0 := by
    rw [hp0, hp2]; field_simp; linear_combination hc
  have e02 : Q' 0 2 * p 0 = Q 0 2 * p 2 := by
    rw [hp0, hp2, mul_one, mul_div_assoc', eq_div_iff (by positivity)]
    have key : (Q' 0 2 * (Q 0 1 * Q 1 2)) * Q' 2 0 = (Q 0 2 * (Q' 0 1 * Q' 1 2)) * Q' 2 0 := by
      linear_combination (Q 0 1 * Q 1 2) * w02 - Q 0 2 * hc
    exact mul_right_cancel₀ h20'.ne' key
  -- `Q p = 0`
  obtain ⟨d0, d1, d2⟩ := diag_of_rowsum hrow'
  have hq0 := hq 0; have hq1 := hq 1; have hq2 := hq 2
  have hQp : Q *ᵥ p = 0 := by
    funext i
    fin_cases i <;> simp only [mulVec, dotProduct, Fin.sum_univ_three, Pi.zero_apply] <;>
      simp only [Fin.zero_eta, Fin.mk_one, Fin.reduceFinMk]
    · rw [← e01, ← e02, ← hq0, d0]; ring
    · rw [← e10, ← e12, ← hq1, d1]; ring
    · rw [← e20, ← e21, ← hq2, d2]; ring
  have hQ1 : Q *ᵥ (fun _ => (1 : ℝ)) = 0 := by
    funext i; simpa [mulVec, dotProduct] using hrow i
  have hM : IsMetzler Q := fun i j hij => (hpos i j hij).le
  obtain ⟨κ, hκ⟩ := ker_eq_smul hM (cutIrreducible_of_offdiag_ne fun i j h => (hpos i j h).ne')
    (fun _ => one_pos) hQ1 hQp
  have hpi : ∀ i, p i = 1 := by
    intro i
    have h0 := congrFun hκ 0
    have hi := congrFun hκ i
    simp only [Pi.smul_apply, smul_eq_mul, mul_one] at h0 hi
    rw [hi, ← h0, hp0]
  ext i j
  fin_cases i <;> fin_cases j <;> simp only [Fin.zero_eta, Fin.mk_one, Fin.reduceFinMk]
  · exact hq0
  · simpa [hpi] using e01
  · simpa [hpi] using e02
  · simpa [hpi] using e10
  · exact hq1
  · simpa [hpi] using e12
  · simpa [hpi] using e20
  · simpa [hpi] using e21
  · exact hq2

/-- The time reversal `Q*_ij = π_j Q_ji / π_i`. -/
noncomputable def timeRev (π : Fin 3 → ℝ) : Matrix (Fin 3) (Fin 3) ℝ :=
  fun i j => π j * Q j i / π i

/-- `Q* = D_π⁻¹ Qᵀ D_π`. -/
theorem timeRev_eq_conj (π : Fin 3 → ℝ) :
    timeRev Q π = diagonal (fun i => (π i)⁻¹) * Qᵀ * diagonal π := by
  ext i j
  rw [conj_apply, transpose_apply, timeRev]
  ring

/-- The time reversal has the diagonal of `Q`. -/
theorem timeRev_diag {π : Fin 3 → ℝ} (hπ : ∀ i, 0 < π i) (i : Fin 3) :
    timeRev Q π i i = Q i i := by
  simp only [timeRev]; field_simp [(hπ i).ne']

/-- The time reversal has the edge products of `Q`. -/
theorem timeRev_wprod {π : Fin 3 → ℝ} (hπ : ∀ i, 0 < π i) (i j : Fin 3) :
    wprod (timeRev Q π) i j = wprod Q i j := by
  simp only [wprod, timeRev]
  field_simp [(hπ i).ne', (hπ j).ne']

/-- `c(Q*) = c'(Q)`. -/
theorem cyc_timeRev {π : Fin 3 → ℝ} (hπ : ∀ i, 0 < π i) :
    cyc (timeRev Q π) = cycRev Q := by
  simp only [cyc, cycRev, timeRev]
  field_simp [(hπ 0).ne', (hπ 1).ne', (hπ 2).ne']

/-- With `π` stationary (`π Q = 0`), the time reversal has zero row sums. -/
theorem timeRev_rowsum {π : Fin 3 → ℝ} (hstat : ∀ i, ∑ j, π j * Q j i = 0)
    (i : Fin 3) : ∑ j, timeRev Q π i j = 0 := by
  simp only [timeRev, ← sum_div, hstat i, zero_div]

/-- The time reversal of a generator with positive off-diagonal entries and positive stationary
`π` is a generator with positive off-diagonal entries. -/
theorem timeRev_isGenerator {π : Fin 3 → ℝ} (hπ : ∀ i, 0 < π i)
    (hstat : ∀ i, ∑ j, π j * Q j i = 0) (hpos : ∀ i j, i ≠ j → 0 < Q i j) :
    IsGenerator (timeRev Q π) ∧ ∀ i j, i ≠ j → 0 < timeRev Q π i j :=
  ⟨⟨fun i j hij => (div_pos (mul_pos (hπ j) (hpos j i (Ne.symm hij))) (hπ i)).le,
    timeRev_rowsum Q hstat⟩,
   fun i j hij => div_pos (mul_pos (hπ j) (hpos j i (Ne.symm hij))) (hπ i)⟩

/-- The stationary vector of a three-state generator by the tree formula. -/
def piTree : Fin 3 → ℝ :=
  ![Q 1 0 * Q 2 0 + Q 1 0 * Q 2 1 + Q 1 2 * Q 2 0,
    Q 0 1 * Q 2 1 + Q 0 1 * Q 2 0 + Q 0 2 * Q 2 1,
    Q 0 2 * Q 1 2 + Q 0 2 * Q 1 0 + Q 0 1 * Q 1 2]

theorem piTree_pos {Q : Matrix (Fin 3) (Fin 3) ℝ} (hpos : ∀ i j, i ≠ j → 0 < Q i j) (i : Fin 3) :
    0 < piTree Q i := by
  have h01 := hpos 0 1 (by decide); have h02 := hpos 0 2 (by decide)
  have h10 := hpos 1 0 (by decide); have h12 := hpos 1 2 (by decide)
  have h20 := hpos 2 0 (by decide); have h21 := hpos 2 1 (by decide)
  fin_cases i <;> simp [piTree] <;> positivity

theorem piTree_stationary {Q : Matrix (Fin 3) (Fin 3) ℝ} (hrow : ∀ i, ∑ j, Q i j = 0)
    (i : Fin 3) : ∑ j, piTree Q j * Q j i = 0 := by
  obtain ⟨d0, d1, d2⟩ := diag_of_rowsum hrow
  fin_cases i <;> simp [Fin.sum_univ_three, piTree, d0, d1, d2] <;> ring

/-- `cor:generator-fiber`(c) of Paper C2, for positive rates: two
generators on three states with positive off-diagonal entries, the same exit rates `q_i` and the same edge products `w_ij` are
equal or time reversals of each other, `Q* = D_π⁻¹ Qᵀ D_π` for any positive stationary `π`. -/
theorem fiber_three {Q Q' : Matrix (Fin 3) (Fin 3) ℝ}
    (hpos : ∀ i j, i ≠ j → 0 < Q i j) (hpos' : ∀ i j, i ≠ j → 0 < Q' i j)
    (hrow : ∀ i, ∑ j, Q i j = 0) (hrow' : ∀ i, ∑ j, Q' i j = 0)
    (hq : ∀ i, Q' i i = Q i i) (hw : ∀ i j, wprod Q' i j = wprod Q i j)
    {π : Fin 3 → ℝ} (hπ : ∀ i, 0 < π i) (hstat : ∀ i, ∑ j, π j * Q j i = 0) :
    Q' = Q ∨ Q' = timeRev Q π := by
  have hs := cyc_add_cycRev hrow
  have hs' := cyc_add_cycRev hrow'
  have hm := cyc_mul_cycRev Q
  have hm' := cyc_mul_cycRev Q'
  rw [sigma3_congr hq hw] at hs'
  rw [hw, hw, hw] at hm'
  -- `cyc Q'` is a root of `(x - c)(x - c')`
  have hroot : (cyc Q' - cyc Q) * (cyc Q' - cycRev Q) = 0 := by
    have : cycRev Q' = cyc Q + cycRev Q - cyc Q' := by linarith
    rw [this] at hm'
    linear_combination -hm' + hm
  rcases mul_eq_zero.mp hroot with h | h
  · left
    exact eq_of_same_q_w_cyc hpos hpos' hrow hrow' hq hw (by linarith)
  · right
    obtain ⟨⟨_, hrowR⟩, hposR⟩ := timeRev_isGenerator Q hπ hstat hpos
    refine eq_of_same_q_w_cyc hposR hpos' hrowR hrow' (fun i => ?_) (fun i j => ?_) ?_
    · rw [hq, timeRev_diag Q hπ]
    · rw [hw, timeRev_wprod Q hπ]
    · rw [cyc_timeRev Q hπ]; linarith

/-- The same with the tree-formula stationary vector, with no hypothesis on `π`. -/
theorem fiber_three_tree {Q Q' : Matrix (Fin 3) (Fin 3) ℝ}
    (hpos : ∀ i j, i ≠ j → 0 < Q i j) (hpos' : ∀ i j, i ≠ j → 0 < Q' i j)
    (hrow : ∀ i, ∑ j, Q i j = 0) (hrow' : ∀ i, ∑ j, Q' i j = 0)
    (hq : ∀ i, Q' i i = Q i i) (hw : ∀ i j, wprod Q' i j = wprod Q i j) :
    Q' = Q ∨ Q' = timeRev Q (piTree Q) :=
  fiber_three hpos hpos' hrow hrow' hq hw (piTree_pos hpos) (piTree_stationary hrow)

/-- Conversely, the time reversal has the same `q_i` and `w_ij`, and is a generator. -/
theorem fiber_three_converse {Q : Matrix (Fin 3) (Fin 3) ℝ}
    (hpos : ∀ i j, i ≠ j → 0 < Q i j) {π : Fin 3 → ℝ} (hπ : ∀ i, 0 < π i)
    (hstat : ∀ i, ∑ j, π j * Q j i = 0) :
    IsGenerator (timeRev Q π) ∧ (∀ i, timeRev Q π i i = Q i i) ∧
      (∀ i j, wprod (timeRev Q π) i j = wprod Q i j) :=
  ⟨(timeRev_isGenerator Q hπ hstat hpos).1, timeRev_diag Q hπ, timeRev_wprod Q hπ⟩

end Three

end Kagey131.PaperC


==> anc/lean/PaperC/MAP.md <==
# Paper C2: map from the paper to the Lean theorems

<!-- numbers: generated by tools/lean_map_numbers.py --fix; commit: 2a6c9a1 -->

The numbers in this file come from `tools/lean_map_numbers.py`, which reads the `.aux` files of
`../../c2/occupation_law.tex` (the paper, called "C2" below) and
`../../c2/companion/companion.tex` (the companion draft, called "companion"). They were generated
at commit 2a6c9a1 (2026-11-10, after the cut of C2 to 22 pages). Every row is keyed by the
`\label` of the statement, and every label is preceded by the document it lives in: `C2` or
`companion`. To regenerate the numbers after the paper changes, build both documents, then run

```
latexmk -pdf -pvc- -outdir=<dir1> occupation_law.tex     (from c2/)
latexmk -pdf -pvc- -outdir=<dir2> companion.tex          (from c2/companion/)
py tools/lean_map_numbers.py --fix <dir1>/occupation_law.aux <dir2>/companion.aux lean/PaperC/MAP.md
```

The command `--check` instead of `--fix` only reports labels that are missing or whose number
changed. Without `--fix` and `--check`, the script prints the number of every label. Theorem
numbers in C2 after Theorem 4.25 may still shift, because a new subsection is being added to
Section 4. Labels are stable.

In the Lean files the states
`1, 2, 3, 4` of the paper are `0, 1, 2, 3`. The namespace is `Kagey131.PaperC`, and the modules in
`PaperC/C2/` use `Kagey131.PaperC.C2`.

## What the cut removed from the paper

C2 was cut from 33 to 22 pages. Material moved verbatim into the companion. The label changes are:
`thm:dv` is now C2 Proposition 3.4 `prop:dv`, `thm:nonreversible` is now C2 Corollary 3.7 `cor:generator-fiber` (with the
normalization (N) in C2 Lemma 3.5 `lem:generator-point` and `def:generator-point`), `thm:depth` is now
companion Proposition 6.1 `prop:depth`(a) (the old `thm:cycles-from-depths` and `cor:tree-from-dv` are its parts
(b) and (c), and `lem:laminar` and `lem:nested` are steps inside it), `thm:second-moments` is now
companion Remark 3.2 `rem:second-moments` and `lem:second-moment-series`, and `conj:fiber` is now C2
`thm:stationary-fiber`. The cut-transpose orbit and the minors of a cut-transpose (the old part (c)
of the corollary on the fiber) are companion Proposition 2.2 `prop:orbit`. In the companion are also
`prop:gluing` (only the generator-point half), `prop:reducible`, `rem:loops`, the cumulants
(`lem:jets`, `lem:hitting`, `thm:three-cumulants`), `prop:ep`, `prop:lumpability`,
`lem:block-reversals`, `lem:star-cuts`, `thm:block-count`, and the sections on low temperature
(`prop:depth`, `lem:gamma-unique`, `thm:gamma`).

Statements that are in neither document any more are marked "not in the paper" below. Their Lean
declarations stay: the three-state identities for the cycle products, the four-state example and
its prefactors, the branch-switch example, the amplitudes (`prop:amplitudes`), the balance
criterion with the balanced sides and one cut (`cor:balance`, `rem:balance-necessary`,
`thm:balanced`, `cor:one-cut`), the transform formulas of gluing, `rem:one-N` and the
critical-window theorem.

## Modules

The library root `PaperC.lean` imports `PaperC/C2.lean` (59 modules in `PaperC/C2/`) and
`PaperC/C3.lean`. The C3 map is `MAP_C3.md`. The top-level modules of C2 are:

| Module | Content |
| --- | --- |
| `ChainLaw` | the chain, the exact composition law and the run expansion (also used by C1) |
| `PrincipalMinors` | the multiaffine expansion of `R_F`, and equal characteristic polynomials (7 theorems) |
| `GeneratorFiber` | irreducibility, the generator point, the sign of a Metzler-preserving diagonal similarity and the fiber on three states (26 theorems) |
| `C2.*` | the modules of `PaperC/C2/`; see the tables below |

Every theorem depends only on `propext`,
`Classical.choice` and `Quot.sound`, and none uses `sorry` or `native_decide`, as recorded in
`build-log.txt` and `verification-manifest.json`.
On 2026-11-10, `verify_lean.py PaperC` passed for the whole library (C2 and C3): 71 modules,
621 theorem and lemma declarations, axioms within `propext`, `Classical.choice` and `Quot.sound`.

## Irreducibility

`GeneratorFiber` defines `CutIrreducible C` for a real square matrix. Every nonempty proper set of
states `S` has an arc `C i j ≠ 0` with `i ∈ S` and `j ∉ S`. This is the "no nontrivial invariant
coordinate subset" form. `cutIrreducible_iff_reach` proves that it is equivalent to the strong
connectivity of the digraph of nonzero off-diagonal entries (`Relation.ReflTransGen` of the arcs
`i → j`, `i ≠ j`, `C i j ≠ 0`), which is the definition of the paper. Mathlib's
`Matrix.IsIrreducible` is not used, since it requires nonnegative entries. `IsMetzler`
(nonnegative off-diagonal entries) and `IsGenerator` (Metzler with zero row sums) are also defined
there.

## Section 3 of C2, the functional and the principal minors

| Paper statement | Lean | Hypotheses in Lean |
| --- | --- | --- |
| C2 Section 3.1 `sec:perron-branch`, the display defining `R_F`: `det(-Q_F - diag w) = ∑_{A⊆F} det(-Q_A) ∏_{i∈F∖A}(-w_i)`, with `det(-Q_∅) = 1` | `det_sub_diagonal_eq_sum_minors`, `det_add_diagonal_eq_sum_minors`, `RF_eq_sum_minors`, `pminor_faceBlock`, `pminor_empty`, `pminor_univ` | any square matrix over a commutative ring (applied with `A = -Q`). The sum in `RF_eq_sum_minors` is over the subsets of the subtype `F`, and `pminor_faceBlock` identifies these minors with minors of `A` |
| C2 Lemma 3.5 `lem:generator-point`, equal principal minors give the same characteristic polynomial, hence the spectrum of `Q` | `charpoly_eq_of_minors_eq` | any square matrices over a commutative ring |
| C2 Lemma 3.5 `lem:generator-point` and C2 Definition 3.6 `def:generator-point`, the generator point `-D⁻¹CD` with `D = diag x` is a generator | `conj_apply`, `normalize_isGenerator` | `C` Metzler (in Lean `C` is minus the Z-matrix of the paper), `x > 0`, `C x = 0` |
| C2 Lemma 3.5 `lem:generator-point`, the null vector is unique up to a factor | `ker_eq_smul` | `C` Metzler and `CutIrreducible`, with a positive null vector `x`. Its existence (Perron and Frobenius) is a hypothesis |
| C2 Lemma 3.5 `lem:generator-point`, every real invertible diagonal `D'` for which `D'⁻¹CD'` has zero row sums is a multiple of `D` and gives the same matrix | `normalization_unique`, `normalization_unique_matrix` | as for `ker_eq_smul`. The entries of `D'` are nonzero, of any signs |
| C2 Corollary 3.7 `cor:generator-fiber`, step (R) of the proof (the sign lemma; it is not a numbered statement). If `D C D⁻¹` is Metzler, the entries of `D` have one sign | `sign_constant` | `C` Metzler and `CutIrreducible`, `D` real diagonal with nonzero entries |
| C2 Corollary 3.7 `cor:generator-fiber`(a), the time reversal `Q* = D_π⁻¹QᵀD_π` is a generator with the exit rates and the products of `Q` | `timeRev_eq_conj`, `timeRev_diag`, `timeRev_wprod`, `timeRev_rowsum`, `timeRev_isGenerator`, `fiber_three_converse` | `π > 0` with `πQ = 0` |
| C2 Corollary 3.7 `cor:generator-fiber`(c), the fiber on three states is `{Q, Q*}` | `fiber_three`, and `fiber_three_tree` with `π` from the tree formula (`piTree_pos`, `piTree_stationary`), so with no hypothesis on `π` | two generators on `Fin 3` with all off-diagonal entries positive, the same diagonal and the same `w_ij` (these are the minors of orders 1 and 2). The paper allows any irreducible `Q`, with zero entries, and that case is not in Lean |
| three-state identities with the products `ω = q_12 q_23 q_31` and `ω' = q_13 q_32 q_21` (Lean writes `c`, `c'`): `ω + ω' = q_1q_2q_3 - q_1w_23 - q_2w_13 - q_3w_12` and `ωω' = w_12w_23w_13` (not in the paper) | `det_neg_three` (`det(-Q) = σ₃ - c - c'` for every `3 × 3` matrix), `det_neg_three_eq_zero`, `cyc_add_cycRev`, `cyc_mul_cycRev`, `sigma3_congr`, `cyc_timeRev`, `eq_of_same_q_w_cyc` | zero row sums for the first identity, none for the second. `eq_of_same_q_w_cyc` takes two generators on `Fin 3` with all off-diagonal entries positive, the same diagonal, the same `w_ij` and the same `ω` |

## Four-state example and low temperature (not in the paper)

The four-state example (the rates, the prefactors `B_F` and the window of the critical-window
theorem) is not in C2 or the companion any more, and its Lean module is not part of this library,
so there are no rows for it. The cycle tree, which is in the companion, is in the section
"Modules in `PaperC/C2/`" below.

## Modules in `PaperC/C2/`

The modules in `PaperC/C2/` (sub-root `PaperC/C2.lean`, namespace `Kagey131.PaperC.C2`) prove
exact and algebraic results of Sections 3 and 4 of C2 and of the companion. `starMat π Q`
(`TimeReversal`) is the time reversal `π_j q_ji / π_i` on a general index type, and `MinorTools`
holds the principal-minor helpers. The docstrings of `BlockSegment`, `BlockReversal`,
`BlockReversalLaw` and `MemorylessExample5` refer to C2 Theorem 4.9 `thm:memoryless` and C2 Example 4.11 `ex:five-state`.

| Paper statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| branch-switch example, exit rates and block eigenvalues, and the three-state example with all costs `1` (the weak cycle criterion fails; stated in the text after companion Proposition 6.1 `prop:depth`) (not in the paper) | `branch_exit_one`, `branch_block_two`, `branch_block_23_eigen`, `branch_gap`, `branch_lt`, `weak_exit_one`, `weak_block_12_eigen`, `two_state_killing` | each eigenvalue is certified by a positive eigenvector; that it is the Perron root is not a Lean statement | `C2.BranchSwitch` |
| companion, the worked `d = 4` cut-transpose example after companion Remark 2.4 `rem:memoryless-ct` (unlabeled) | `cutQ_isGenerator`, `cutQ'_isGenerator`, `cutQ_factors`, `cutPi_pos`, `cutPi_sum`, `cutQ_stationary`, `cutQ'_stationary`, `cutC'_null`, `cutQ'_eq_conj`, `cutQ'_X`, `cutQ'_Y`, `cutStar_01`, `cutQ'_ne_star`, `cutQ'_ne_Q`, `cut_example_minors` | the minors are compared for all 16 subsets (the empty one included) | `C2.CutExample4`, `C2.MinorTools`, `C2.TimeReversal` |
| C2 Example 4.11 `ex:five-state` | `memQ_isGenerator`, `memQB_isGenerator`, `memQ_exit`, `memQ_enter`, `memQ_stationary`, `memQB_stationary`, `memQB_ne_Q`, `memQB_ne_star`, `memory_example_minors`; `memOffQB_eq`, `memory_example_law` | all 32 principal minors agree; the count laws from `π` agree for every `N`, `h` and composition (through `lawP_aBlock`) | `C2.MemorylessExample5`, `C2.MemorylessLaw` |
| path reversal from the stationary start, used in the proof of the conditional form of C2 Theorem 4.22 `thm:hiding` (no separate statement in the paper) | `aRev`, `aRev_eq_starMat`, `aRev_exit`, `wordWt_reverse`, `lawP_aRev`, `lawP_aRev_weighted` | the path identity holds for any positive `π`; stationarity enters only in `aRev_exit` (the reversed chain keeps the exit rates). The weighted law is `P_N(n) g(n)` for any `g` | `C2.PathReversal` |
| companion Proposition 2.3 `prop:gluing`, the generator point of a cut-transpose: the identities of its proof and its blocks | `cut_rows`, `cut_cols`, `cut_total`, `cutTranspose_null`, `cutPoint`, `cutTranspose_blocks`, `cutTranspose_isGenerator`, `exists_nonneg_factors`, `cutTranspose_isGenerator_of_blocks` | `Q` and `π` are given by `∑_j q_ij = 0` and `∑_i π_i q_ij = 0`; needs `∑ b ≠ 0` and `c·π_Y ≠ 0`. `cutTranspose_isGenerator` assumes `a, b, c, u ≥ 0`, the normalization of the factors in companion Equation 1 `eq:cut-transpose`; `cutTranspose_isGenerator_of_blocks` derives it from nonzero nonnegative rank-one blocks | `C2.CutTranspose` |
| the time-reversal part of the amplitude statement `prop:amplitudes`(b) (not in the paper) | `starTilt_eq`, `starTilt_right`, `starTilt_left`, `starTilt_pairing`, `starTilt_amplitude` | none | `C2.TimeReversalEigen` |
| companion Proposition 2.2 `prop:orbit`, a cut-transpose has the principal minors of the matrix it comes from (first paragraph of the proof) | `det_cut_unit`, `dense_det_ne_zero`, `det_cutTranspose`, `sumEquivS`, `pminor_cut`, `pminor_cutTranspose` | over `ℝ`, for any blocks (no Z-matrix or irreducibility hypothesis). The singular case is by continuity in `A + s·1`. That the fiber is the set of generator points of the orbit, and the bound `2d` on the number of cut-transposes, are not in Lean | `C2.CutTransposeMinors` |
| C2 Definition 4.8 `def:memoryless`, C2 Theorem 4.9 `thm:memoryless` | `Memoryless`, `flux_balance`, `colB`, `rowB`, `memoryless_isGenerator`, `memoryless_stationary`, `memoryless_eq_iff`, `memoryless_two`, `memoryless_eq_star`, `memoryless_irreducible`; `seg_reverse`, `segSum_eq_sub`, `maskB_vecMul`, `maskC_vecMul`, `maskB_pow`, `insideMass`, `outside_eq`, `pathSum_eq`, `memoryless_block_reversal`; `stepMat_aBlock`, `genPoly`, `coeff_genPoly`, `eval_genPoly`, `lawP_aBlock` | `Memoryless` asks `B` nonempty instead of `2 ≤ \|B\| ≤ d - 1`, and no sign on `κ` or `c`. `lawP_aBlock` (equal count laws of `I + hQ` and `I + hQ^[B]` for every `N`, `h`, composition) assumes only exit rates from `B` that do not depend on the state of `B`, entry rates and start proportional to a weight `w` on `B`; no stochasticity or stationarity. `F_{Q^[B]} = F_Q` for the continuous-time transform is not stated in that form | `C2.MemorylessBlock`, `C2.BlockSegment`, `C2.BlockReversal`, `C2.BlockReversalLaw` |
| the transform formulas of gluing: both formulas for `F_Q` and `F_Q - F_{Q'}`, and the algebraic direction of the balance criterion `cor:balance` (not in the paper; companion Proposition 2.3 `prop:gluing` keeps only the generator-point half) | `glue_solution`, `starBlock_mul`, `starBlock_eq`, `star_q1`, `star_q2`, `star_beta`, `star_EY`, `glue_difference`, `glue_eq_iff`, `glue_eq_of_balanced` | stated at one point `x` for a solution `z` of `(diag x - Q) z = 1` (so `F_Q = π z`), over any field, with `R_X`, `R_Y` inverses of the blocks and `1 - αβ ≠ 0`. The passage from points to rational functions is not in Lean | `C2.GluingCut` |
| companion Remark 2.4 `rem:memoryless-ct`, the direct computation with the normalized factors `a = 1`, `u = π_X`: `p_1 = p_2` | `p1_eq_p2_memoryless` | as in `C2.GluingCut` | `C2.GluingCut` |
| C2 Lemma 3.2 `lem:graph` | `evalAt`, `mvPolynomial_eq_zero_of_open`, `dvd_of_not_coprime`, `graph_dvd` | `P` is a polynomial in `s` over `MvPolynomial σ ℂ`, `U` open in `ℝ^σ`, evaluation at `(θ(w), w)` | `C2.ResultantGraph` |
| companion Remark 3.2 `rem:second-moments`(i), `d ≤ 4`, with companion Lemma 3.1 `lem:second-moment-series` for the data `Σ_m` | `second_moments_two`, `second_moments_three`, `second_moments_four`, `antisym_reduction`, `quad_antisym`, `second_moments_conclude`, `antisym_four`, `antisym_four_eq` | uses only `Q1 = 0`, `πQ = 0`, `π > 0` (no Metzler hypothesis); the data are `Σ_m = DQ^m + (DQ^m)ᵀ` for `m = 1, 2`. The case `d = 4` is proved in coordinates rather than by eigenplanes | `C2.SecondMoments`, `C2.SecondMomentsFour` |
| the count law at one `N` (not in the paper) | `sum_choose_weighted`, `lawP_two_symm`, `circQ_isGenerator`, `circQ_law_two`, `circQ_star`, `circQ_ne`, `circQ_ne_star` | none | `C2.OneN` |
| C2 Theorem 4.7 `thm:stationary-law` (the proof shows `F_{Q*} = F_Q`) | `diag_sub_star`, `inv_star`, `F_star` | `F_{Q*}(x) = F_Q(x)` wherever `diag x - Q` is invertible | `C2.StationaryConverse` |

## Not in Lean, C2

* C2 Lemma 3.1 `lem:RF-irreducible`, the irreducibility of `R_F` over `ℂ`, and C2 Lemma 3.3 `lem:perron-branch`, which
  needs the Zariski density of a smooth real piece of a hypersurface. Only the expansion of `R_F`
  is in Lean. C2 Proposition 3.4 `prop:dv` beyond the equal characteristic polynomials.
* C2 Corollary 3.7 `cor:generator-fiber`(a) beyond the rows above (the irreducibility of the fiber points and the
  finiteness), (b), and (c) for an irreducible `Q` on three states with some off-diagonal entries
  `0`. `fiber_three` assumes that all six off-diagonal entries of both generators are positive.
  In the normalization (N) the existence of the positive null vector, from Perron and Frobenius,
  is a hypothesis of the Lean statements. Of companion Proposition 2.2 `prop:orbit`, only the invariance of the
  principal minors under one cut-transpose (`C2.CutTransposeMinors`) is in Lean.
* In Section 4 of C2 (the exact occupation law), beyond the rows of the modules `C2/`: C2
  `lem:reductions`, C2 Theorem 4.2 `thm:one-horizon`, C2 Theorem 4.5 `thm:generic-start`, cases of C2
  `cor:stationary-cases`, the genericity statement of companion Remark 3.2 `rem:second-moments`, and the
  passage from points to rational functions in the transform formulas of gluing.
* Companion Section 6 (low temperature): companion Lemma 6.2 `lem:gamma-unique` and companion Theorem 6.3 `thm:gamma`,
  and in companion Proposition 6.1 `prop:depth` the probabilistic parts (Catoni's identity `D(F) = max Γ(C)` and
  Wald's identity).

## Findings for C2

No error was found in these statements.

## Modules added on 2026-11-08 (identifiability core)

The paper was cut to its identifiability core on 2026-11-08. Eight modules were added to
`PaperC/C2/` (sub-root `PaperC/C2.lean`), all in the namespace `Kagey131.PaperC.C2`. The rows are
keyed by `\label`. "Hypothesis" means a classical theorem or an analytic step that the Lean
statement takes as an explicit assumption.

### Coverage of the statements

| Label | Class | Where |
| --- | --- | --- |
| C2 Lemma 3.1 `lem:RF-irreducible` | classical (Al Ahmadieh, Lemma 5.1; Hartfiel and Loewy) | hypothesis `hirr` of `one_time_core`; the multiaffine expansion of `R_F` is in `PrincipalMinors` |
| C2 Lemma 3.3 `lem:perron-branch` | partly in Lean: the divisibility step; the inverse function theorem step and the irreducibility are hypotheses | `perron_branch_divides` |
| C2 Proposition 3.4 `prop:dv` | partly: (iii) gives the same polynomials (`charpoly_eq_of_minors_eq`); the analytic parts (Donsker and Varadhan, smallest real root) are classical or not in Lean | `PrincipalMinors`, `C2.CollatzWielandt` |
| C2 Corollary 3.7 `cor:generator-fiber` | in Lean: (N) (C2 Lemma 3.5 `lem:generator-point`), (R), irreducibility of the members, `d ≤ 3`. Classical: Loewy, Hartfiel and Loewy, Chatterjee, Ghosh, Gurjar and Raj (the whole fiber) | `GeneratorFiber`, `C2.FiberIrreducible` |
| companion Proposition 2.2 `prop:orbit` | the invariance of the minors under a cut-transpose is in Lean; the orbit description is the theorem of Chatterjee, Ghosh, Gurjar and Raj | `C2.CutTransposeMinors` |
| companion Proposition 2.5 `prop:reducible` | partly: (iv) ⟹ (iii) and the last step of (ii) ⟹ (iv) | `C2.ReducibleGenerators` |
| C2 Proposition 2.2 `prop:variational`(b) | partly: the Collatz and Wielandt inequality and the stationary characterization; the existence of `u` is classical | `C2.CollatzWielandt` |
| C2 Lemma 4.1 `lem:reductions` | missing as stated (analytic: Feynman and Kac, Laplace transform); the count laws are `lawP_*` | none new |
| C2 Lemma 3.2 `lem:graph` | in Lean | `C2.ResultantGraph` |
| C2 Theorem 4.2 `thm:one-horizon` | Steps 5 and 6 (polynomial algebra, `c = 0`) in Lean; Steps 1 to 4 (analytic, transcendence) not in Lean | `C2.OneTimeCore` |
| C2 Theorem 4.5 `thm:generic-start` | the expansion argument in Lean, in a stronger form; the finite union of proper subspaces and the measure statement are not | `C2.ResolventOrders` |
| companion Remark 3.2 `rem:second-moments` | (i) for `d ≤ 4` and (ii) in Lean; the explicit five-state example (iii) is not | `C2.SecondMoments`, `C2.SecondMomentsFour`, `C2.EigenplaneSign`, `C2.SecondMomentsGeneral` |
| C2 Theorem 4.7 `thm:stationary-law` | in Lean | `C2.StationaryConverse` |
| companion Proposition 2.3 `prop:gluing`, C2 Definition 4.8 `def:memoryless`, C2 Theorem 4.9 `thm:memoryless`, C2 Example 4.11 `ex:five-state` | in Lean (see the table above) | `C2.CutTranspose`, `C2.MemorylessBlock` and others |
| companion Proposition 6.1 `prop:depth`(a), the exit-time bounds | in Lean; `D(F) = max Γ(C)` is Catoni (classical), used as `DepthData.exists_cycle` | `C2.CycleDepths` |
| companion Proposition 6.1 `prop:depth`(b), the disjoint-or-nested property and the growth of the depth along nested cycles | the disjoint-or-nested property (`laminar`) and the conclusion step (`depth_gap`) are in Lean; Wald's identity for the rounds is not | `C2.CycleDepths` |
| companion Proposition 6.1 `prop:depth`(b), (c) | in Lean (the combinatorial part) | `C2.CycleDepths` |
| companion Lemma 6.2 `lem:gamma-unique` | not in Lean: Γ-convergence is not available in Mathlib in a form that applies, and the order-theoretic core is a short induction | none |

### New rows

| Paper statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| companion Remark 3.2 `rem:second-moments`(ii), the eigenplane argument (the general statement is Theorem 1.1 of the supplement the remark cites) | `Planes`, `PlaneEdge`, `planeEdge_symm`, `plane_of_eigen`, `plane_rotation`, `plane_sign`, `sign_eq_of_edge`, `kills_complement`, `eigenplane_sign` | the spectral data of `K²` (orthonormal pairs `f k`, `g k`, eigenvalues `-u k`, complement in the kernel) spell out "every nonzero eigenvalue has multiplicity exactly 2"; the graph is `SimpleGraph.fromRel (PlaneEdge S P)` | `C2.EigenplaneSign` |
| companion Lemma 3.1 `lem:second-moment-series` and `rem:second-moments`(ii) in terms of `Q`: the display of `sym G^m` | `sPart`, `kPart`, `gmat`, `sym_one`, `sym_two`, `sym_three`, `sigma_eq_conj`, `Q_pow`, `second_moments_ii` | `π = s²` with `s > 0` and `G = diag(s) Q diag(s)⁻¹`; the conclusion is `Q' = Q ∨ Q' = starMat π Q` | `C2.SecondMomentsGeneral` |
| C2 Theorem 4.5 `thm:generic-start`, the expansion `v_Q = m + diag(m) Q m + O(\|m\|³)` | `Npoly`, `Qpoly`, `resolvent_orders`, `exists_small`, `generic_start_determines` | exact, through the adjugate of `I - sA`. The hypothesis is a common solution `z` of `(diag x - Q) z = 1` and `(diag x - Q') z = 1` on an orthant `x_i > R`; the order `s` alone gives `Q = Q'` | `C2.ResolventOrders` |
| necessary conditions for a balanced side, first and second order (not in the paper) | `lin_ext`, `polar`, `balanced_orders`, `balanced_first_order`, `balanced_second_order` | solutions of `(diag x - Q_X) z = a` and `= 1` on an orthant with `π·z_a = u·z_1`; the conclusions are `u = π a` and `(a_j - a_i)(π_i q_ij - π_j q_ji) = 0`. The case `\|X\| = 2` is the displayed consequence | `C2.ResolventOrders` |
| C2 Theorem 4.2 `thm:one-horizon`, Steps 5 and 6 | `evalAt_comp_shift`, `shift_eq`, `numerator_eq`, `real_eig_nonpos`, `generator_charpoly_zero`, `eig_of_charpoly_zero`, `Pmv`, `evalAt_Pmv`, `shift_real`, `shift_const_zero`, `one_time_core` | `Pmv Q` irreducible (hypothesis); the branches `θ`, `θ + c` on an open set are the output of Steps 1 to 4; the degree bound on the numerators is a hypothesis of `numerator_eq`; the principal minors are not extracted from `Pmv Q' = Pmv Q` | `C2.OneTimeCore` |
| companion Proposition 6.1 `prop:depth`(a), the bounds `1/M ≤ λ_F ≤ \|F\|/M` | `exit_time_bounds`, `exit_rate_bounds` | a nonnegative matrix with `G_ij ≤ G_jj` and a positive eigenvector for `κ` | `C2.CycleDepths` |
| the disjoint-or-nested property of cycles, cited from Catoni before companion Proposition 6.1 `prop:depth` (the elementary-probability proof is in Lean) | `IsCycleAbs`, `laminar` | hitting probabilities `h η z A B` in `[0,1]`, monotone in `A` and `B`, with `h(z; {x}, B) + h(z; B, {x}) = 1` | `C2.CycleDepths` |
| companion Proposition 6.1 `prop:depth`(b), the proof: growth of the depth along nested cycles, conclusion | `depth_gap` | `M_C ≥ ½ e^{α/η} M_{C'}` eventually, and the depths as limits | `C2.CycleDepths` |
| companion Proposition 6.1 `prop:depth`(b), cycles from depths | `DepthData`, `DepthData.condII_of_cycle`, `DepthData.cycle_of_condII`, `DepthData.cycle_iff_ii`, `DepthData.condII_iff_condIII`, `DepthData.cycle_iff_iii` | `DepthData` bundles monotonicity, the exit-time bounds (a) (a cycle of the same depth in each proper face) and the growth along nested cycles | `C2.CycleDepths` |
| companion Proposition 6.1 `prop:depth`(c) | `depth_eq_of_eq`, `cycles_eq_of_depth_eq` | equal exit rates give equal limits, then equal cycles | `C2.CycleDepths` |
| C2 Proposition 2.2 `prop:variational`(b) and companion Section 6.2 `sec:gamma` | `collatz_wielandt_ineq`, `generator_ratio_ge_log`, `stationary_ratio_nonneg` | the `u` of the formula of Collatz and Wielandt is a hypothesis; no Metzler hypothesis is needed in the inequality | `C2.CollatzWielandt` |
| companion Proposition 2.5 `prop:reducible`, (iv) ⟹ (iii), and the last step of (ii) ⟹ (iv) | `pminor_blockTriangular`, `pminor_eq_of_components`, `DependsOn`, `StrictAntiIn`, `eq_of_depends_on` | block triangular for a map `b` to a linear order; a negative partial derivative is modeled as strict decrease in the coordinate | `C2.ReducibleGenerators` |
| C2 Lemma 3.3 `lem:perron-branch`, divisibility | `perron_branch_divides` | `R̃` irreducible of degree `1` in `w₁`, `p₁ R' = p'₁ R̃`, `p₁ ≠ 0` | `C2.ReducibleGenerators` |
| C2 Corollary 3.7 `cor:generator-fiber`(a), irreducibility of the members, and step (R) | `fiber_irreducible`, `real_similarity` | the positivity of the proper principal minors of `-Q` is a hypothesis (C2 Lemma 2.1 `lem:face-monotone`) | `C2.FiberIrreducible` |

### Section `sec:law-hiding` of C2 (module `C2.HidingTimeReversal`)

| Paper statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| C2 Lemma 4.20 `lem:flux-form`, first claim | `flux`, `flux_apply`, `flux_anti`, `flux_form`, `flux_form_star`, `flux_form_diff` | `u`, `v`, `z` are given solutions of `(diag x - Q) u = 1`, `(diag x - Q) v = f`, `(diag x - Q*) z = 1`; `π` has no zero entry. Gives `F_{Q*} - F_Q = uᵀ Φ v` for `μ = π∘f`. The restriction to a face (`x_j → ∞`) is not in Lean | `C2.HidingTimeReversal` |
| C2 Lemma 4.21 `lem:closure`(a) | `Attached`, `Closed`, `noAttached_iff_closed`, `closed_memoryless` | a closed block of an irreducible generator with stationary `π > 0` is a `Memoryless` block with `κ > 0`; the converse is the definition | `C2.HidingTimeReversal` |
| C2 Lemma 4.21 `lem:closure`(b) | `nbhd`, `closureN`, `closureN_subset_of_closed`, `closureN_subset`, `closureN_fixed`, `closureN_closed`, `closureN_eq_univ` | `N(X)` is the `\|ι\|`-th iterate; it has no attached state, lies in every closed block containing `X`, and is `[d]` if `X` lies in no proper closed block | `C2.HidingTimeReversal` |
| C2 Theorem 4.22 `thm:hiding`, "if" | `form_prop_zero`, `hiding_if` | uniform exit rows `Q i y = κ ν y` on `B`, `f = c` on `B`, and `A_B` injective (`hinj`); then `∑_{i,j ∈ C} u_i Φ_ij v_j = 0` for `C ⊆ B`. The case `N(C) = [d]` is `form_prop_zero` with `v = c u`. The conditional-expectation form is not in Lean | `C2.HidingTimeReversal` |
| C2 Lemma 4.23 `lem:attached`, `eq:schur-form` | `schur_reduce`, `schur_form` | pure algebra: the Schur complement system and the splitting of the form for antisymmetric `Φ` | `C2.HidingTimeReversal` |
| C2 Lemma 4.23 `lem:attached`(a), `k = 0`, coefficient step | `attached_base`, `const_of_connected` | a form `∑ Φ_ij b_j η_i η_j` vanishing on the positive orthant gives `Φ_ij (b_j - b_i) = 0`; connectivity of the graph of `Φ_ij ≠ 0` gives `b` constant. The expansion at infinity is in `C2.AttachedLimits` (`attached_zero`) | `C2.HidingTimeReversal` |

### Balanced sides and one cut (module `C2.BalancedSides`, not in the paper)

The statements `thm:balanced` (balanced sides, `G = Q_X + λ diag a`) and `cor:one-cut` were cut
from the paper. The module stays, and the rows below name the Lean declarations.

| Paper statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| balanced sides, `G = Q_X + λ diag a` (not in the paper) | `Gshift`, `Gshift_rowsum`, `Gshift_colsum`, `flux_Gshift`, `shift_identity`, `balanced_flux` | `Q_X` is a matrix on its own index type with `Q_X 1 = -λ a`, `π_X Q_X = -λ(π_X∘a)`; gives `G 1 = 0`, `π_X G = 0`, the same flux matrix, `diag x - Q_X = diag(x + λ a) - G`, and `π·v - (π∘a)·u = uᵀ Φ v` by `flux_form` | `C2.BalancedSides` |
| one cut, memoryless blocks (not in the paper) | `memoryless_star`, `starMat_blockRev`, `blockRev_comm`, `memoryless_union` | a memoryless block of `Q` is one of `Q*` (needs `κ ≠ 0`); `(Q^{[B]})* = (Q*)^{[B]}`; reversals of disjoint blocks commute; the union of two meeting blocks is memoryless if it is not everything, with `CutIrreducible Q` giving the positive exit rate | `C2.BalancedSides` |
| one cut, entrywise computation, with the generator point of companion Proposition 2.3 `prop:gluing` (the first claim is not in the paper) | `cutGenX`, `cutGenY`, `starMat_cutGenX`, `starMat_cutGenX_off`, `starMat_cutGenX_XX` | `Q'` and `Q''` are the generator points across `X` and `Y` written as entries (companion Proposition 2.3 `prop:gluing`); `(Q')* = Q''` always; for `u = D_X a` it agrees with `Q` off `X × X` and equals `Q*_X` on `X × X`. Merging overlapping blocks, the classes of `G`, and the identification with `Q^{[B_1]…[B_r]}` are not in Lean | `C2.BalancedSides` |

### Bordered matrices and block reversals on a graph

| Paper statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| C2 Theorem 4.12 `thm:stationary-fiber`, the bordered matrix `H(Q)` displayed in the proof (no label), `H(Q)ᵀ = H(Q*)` | `bord`, `gmat_apply`, `gmat_mul`, `gmat_det`, `gmat_injective`, `bord_transpose_star` | `π_i = s_i²` with `s > 0`; `H(Q) = bord (gmat s Q) s` on `ι ⊕ Unit` with `∂ = inr ()` | `C2.BorderedCuts` |
| C2 Theorem 4.12 `thm:stationary-fiber`, the Schur identity for `H(Q)` | `border_schur` | `det(diag(x,t) - H(Q)) = det(diag x - Q)(t - π·R 1)` for a two-sided inverse `R` of `diag x - Q`; the passage from points to polynomials is not in Lean | `C2.BorderedCuts` |
| C2 Lemma 4.13 `lem:bordered-cuts`, sides of cuts | `SideB`, `RankOneSide`, `bordered_cut_iff`, `bord_cross`, `factorization_memoryless` | a side is a set `B` with `H[B,J]` and `H[J,B]` of rank one, `J = Bᶜ ∪ {∂}`; this is the factorization `q_iy = r_y e_y`, `q_yi = t_y π_i / e_y`, which is a memoryless block (`Memoryless`) for an irreducible generator with stationary `π > 0`, `B` nonempty and proper | `C2.BorderedCuts` |
| C2 Lemma 4.13 `lem:bordered-cuts`, the cut-transposes | `cutT`, `bord_blockRev`, `bord_blockRev_cutT`, `bord_blockRev_cutT_other` | transposing the block on `B` gives `H(Q^{[B]})` with the factors `(t,1)`, `s`, `s`, `(r,1)`; transposing the other side gives `H(Q^{[B]})ᵀ`, which is `H((Q^{[B]})*)` by `bord_transpose_star`. That `Q^{[B]}` is irreducible with stationary law `π` is C2 Theorem 4.9 `thm:memoryless` | `C2.BorderedCuts` |
| border-fixing in the proof of C2 Theorem 4.12 `thm:stationary-fiber` | `border_fixing`, `gmat_injective` | a diagonal similarity `E M₁ = M₂ E` between bordered matrices with the same positive border is scalar, so `M₁ = M₂` and `Q₁ = Q₂`; the theorem of Chatterjee, Ghosh, Gurjar and Raj and the induction are not in Lean | `C2.BorderedCuts` |
| companion Lemma 5.1 `lem:block-reversals`, row sums and stationarity | `revOn`, `revOn_eq_sub`, `rowsum_revOn`, `colsum_revOn`, `revOn_isGenerator`, `revOn_stationary` | for a symmetric set `T` of off-diagonal pairs (the edges of the reversed blocks) on which the flux has zero divergence, `∑_j [T i j] Φ_ij = 0`; the decomposition of the flux into cycles and the block structure of the graph are not in Lean | `C2.BlockReversals` |
| companion Lemma 5.1 `lem:block-reversals`, involution and commutation | `revOn_involution`, `revOn_comm` | disjoint symmetric sets | `C2.BlockReversals` |
| companion Lemma 5.1 `lem:block-reversals`, the telescoping identity | `cycle_telescope`, `revOn_cycle_prod` | along a cycle `c : Fin m → ι` the factors `π_j/π_i` cancel, so the reversed rates multiply to the product of the rates of `Q` around the reversed cycle; the permutation expansion of the minors and the count `2^{r(Q)}` are not in Lean | `C2.BlockReversals` |
| companion Lemma 5.2 `lem:star-cuts` | `star_cut_center_X`, `star_cut_center_Y` | with `cutGenX` of `C2.BalancedSides` (the formulas of companion Proposition 2.3 `prop:gluing`) and the factors of the proof, the generator point is `H` with the edges inside `Y` and from the center to `Y` reversed (center in `X`), respectively with the edges inside `Y` reversed (center in `Y`); the star property is the vanishing of `H` on the other crossing pairs | `C2.BlockReversals` |

### The stationary fiber and the minors of block reversals

| Paper statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| C2 Theorem 4.12 `thm:stationary-fiber`, the induction | `DSim`, `CutTr`, `CutTr.of_dsim`, `bordCutT_caseA`, `bordCutT_caseB`, `dsim_bord_eq`, `RevReach`, `Good`, `RevReach.good`, `RevReach.star`, `stationary_fiber` | the theorem of Chatterjee, Ghosh, Gurjar and Raj is the hypothesis: a sequence `C_0 = H(Q), …, C_k` of cut-transposes (partition with 2 states on each side, factors, up to diagonal similarity) with `k < 2(d+1)` and `H(Q')` diagonally similar to `C_k` or `C_kᵀ`. The conclusion: `Q'` is reached from `Q` or `Q*` by fewer than `2(d+1)` reversals of memoryless blocks with `2 ≤ \|B\| ≤ d-1`, each a memoryless block of the current generator. The time reversals are moved out by `RevReach.star` (`(R^{[B]})* = (R*)^{[B]}`). The "if" half is C2 Theorem 4.9 `thm:memoryless` with C2 Theorem 4.7 `thm:stationary-law` | `C2.StationaryFiber` |
| companion Lemma 5.1 `lem:block-reversals`, the minors | `swapOn`, `Unmixed`, `tau`, `sign_tau`, `unmixed_tau`, `tau_tau`, `prod_swapOn`, `det_swapOn`, `pminor_revOn` | the permutation expansion of the proof: the cycles of `σ` in `T` are inverted; the hypothesis `hmix` is that every permutation of every `S` with a nonzero term has consecutive steps both in `T` or both outside (that every cycle lies in one block); the support of `Q` is symmetric | `C2.BlockMinors` |
| companion Lemma 5.1 `lem:block-reversals`, zero divergence on a block | `div_zero_of_component` | `C` a component of the graph minus `v`: `∑_{w∈C} Φ_vw = 0`; the identification of the blocks at `v` with these components is graph theory and is not in Lean | `C2.BlockMinors` |
| companion Theorem 5.3 `thm:block-count`, the exhaustion step | `generator_dsim_eq`, `dsim_star`, `fiber_in_closed` | abstract: `𝓡` is a family of irreducible generators containing `Q`, closed under the time reversal and under cut-transposes up to diagonal similarity (this closure is the star-cut property with companion Lemma 5.2 `lem:star-cuts`, taken as a hypothesis), and the chain of cut-transposes is the theorem of Chatterjee, Ghosh, Gurjar and Raj; then every generator `Q'` of the chain lies in `𝓡`. Genericity is not in Lean | `C2.BlockCount` |
| C2 Corollary 4.19 `cor:stationary-cases` | `Small`, `small_of_card_le_four`, `rev_in`, `small_star`, `reach_in`, `stationary_cases` | if every memoryless block of `Q` with `2 ≤ \|B\| ≤ d-1` has `\|B\| = 2` or `\|Bᶜ\| = 1` (automatic for `d ≤ 4`; generic rates), then the chain of `stationary_fiber` ends in `{Q, Q*}`: `\|B\| = 2` reverses to `Q` and `\|Bᶜ\| = 1` to `Q*`, a memoryless block of `Q` is one of `Q*`. The case "`Q` has no cut" and the genericity statement are not in Lean | `C2.StationaryCases` |
| C2 Lemma 4.15 `lem:overlap`, the constant `σ` and `Φ_ij = 0` | `MemEnt`, `Memoryless.ent`, `flux_out_zero`, `sum_factor_zero`, `overlap_sigma_ent`, `overlap_sigma`, `overlap_flux_zero` | `B`, `B'` memoryless blocks of `Q` (`Memoryless`: generator, `π > 0`, `πQ = 0`) that overlap (`(B ∩ B').Nonempty`, `¬ B ⊆ B'`, `¬ B' ⊆ B`). Two states of `B ∪ B'` lie in the same part of `{A, X, Y}` when they agree on membership in `B` and in `B'`. Then there is `σ ≥ 0` with `q_ij = σ π_j` for `i`, `j` in different parts, and `π_i q_ij - π_j q_ji = 0`. The flux balance on `X` and on `Y` is derived from `πQ = 0` and `Q 1 = 0` (`flux_out_zero`) and not assumed; the two constants are shown equal by subtracting the two balances, as in the paper. No irreducibility needed | `C2.OverlapBlocks` |
| C2 Lemma 4.15 `lem:overlap`, the unions | `memoryless_of_ent`, `overlap_union_memoryless` | a union `P` of parts (`P ⊆ B ∪ B'` and `P` contains the whole part of each of its states) with `2 ≤ \|P\| ≤ d - 1` is a memoryless block, for `CutIrreducible Q` (this gives the positive exit rate). The four named unions `B ∪ B'`, `B ∩ B'`, `B \ B'`, `B △ B'` are the cases `A ∪ X ∪ Y`, `A`, `X`, `X ∪ Y`; they are not stated one by one | `C2.OverlapBlocks` |
| C2 Lemma 4.16 `lem:invariance`, reversal of a block | `MemBlock`, `blockRev_blockRev`, `Memoryless.reversed`, `ent_blockRev`, `memBlock_blockRev`, `memBlock_blockRev_iff`, `memBlock_family_blockRev` | `Q` with `CutIrreducible Q` and `B` a memoryless block of `Q`. Every memoryless block `B'` of `Q` is one of `Q^{[B]}` (cases `B'` disjoint from `B`, `B'` containing `B`, `B'` inside `B`, overlapping, the last through `overlap_sigma_ent`), and `Q^{[B]}` reversed gives back `Q`, so `ℳ(Q^{[B]}) = ℳ(Q)` as sets of finsets. `MemBlock` does not ask `2 ≤ \|B'\| ≤ d - 1`; a `Memoryless` set is nonempty and proper (`Memoryless.ne_univ`) | `C2.ReversalInvariance` |
| C2 Lemma 4.16 `lem:invariance`, time reversal | `memBlock_star_iff` | `ℳ(Q*) = ℳ(Q)` for an irreducible generator with positive stationary `π`; uses `memoryless_star` and `Memoryless.kappa_ne` | `C2.ReversalInvariance` |
| C2 Theorem 4.17 `thm:fiber-count`, the operations `ρ_B` | `sigmaMat`, `blockRev_diag`, `sigma_blockRev`, `flux_blockRev_in`, `flux_blockRev_out`, `eq_of_diag_sigma_flux`, `blockRev_blockRev`, `blockRev_comm_general` | `π` without zero entry. `ρ_B = blockRev B π` keeps the diagonal and `Σ_ij = π_i q_ij + π_j q_ji`, changes the sign of `Φ_ij` for `i`, `j` in `B`, is an involution, and commutes with every other `ρ_{B'}`, also for overlapping sets (`blockRev_comm_general`; `blockRev_comm` for disjoint sets is in `C2.BalancedSides`). A matrix is determined by its diagonal, `Σ` and `Φ` | `C2.FiberSigns`, `C2.ReversalInvariance` |
| C2 Theorem 4.17 `thm:fiber-count`, the sign pattern `Q^ε` | `revList`, `revList_entry`, `Laminar`, `IsNode`, `IsParent`, `exists_node`, `exists_parent`, `parSign`, `changedSet`, `chain_telescope`, `changed_sign`, `Qeps`, `countP_toList`, `fiber_signs`, `fiber_signs_exists` | `L` a laminar family of nonempty subsets of `[d]` with `[d] ∈ L`; `N(i, j)` the smallest member containing `i` and `j`, `par N` the smallest member containing `N` properly (both exist, `exists_node`, `exists_parent`); `ε` a function on `L` with values `±1`, and `ε = 1` above `[d]`. The composition of `ρ_N` over the members with `ε_N ≠ ε_{parent N}` equals `Q^ε`, the matrix with the diagonal of `Q` and `π_i q^ε_ij = (Σ_ij + ε_{N(i,j)} Φ_ij)/2`. This holds for every matrix `Q` and any list order, and needs no memoryless hypothesis | `C2.FiberSigns` |

### Companion notes and diffusion identities

Rows are keyed by the label of the
statement, or by the file of `c2/research/` or `c3/` where there is no label in C2 or the
companion.

| Statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| `second_moment_fiber.tex`, `thm:smf-fiber`, (1) ⟺ (3) with all powers of `S` | `evn`, `odd'`, `evn_succ`, `odd_succ`, `odd_closed`, `smf_forward`, `smf_backward` | `sym(G^m) = ((S+K)^m + (S-K)^m)/2`; `S' = S` and `K' S^j K' = K S^j K` for all `j` iff `sym(G'^m) = sym(G^m)` for all `m`. The reduction to `j ≤ r-1` by the minimal polynomial of `S`, the spectral form (4), `cor:smf-finite-bound` and the dimension count of `cor:smf-complex` are not in Lean | `C2.SecondMomentFiber` |
| `thm:smf-fiber`, (5) ⟹ (3) | `smf_orth` | `K' = O K` with `O` orthogonal, `OS = SO`, `OK = KOᵀ`; the extension of the isometry to an orthogonal `O` (the converse) is not in Lean | `C2.SecondMomentFiber` |
| `eq:smf-resolvent-inverse` | `resolvent_inv` | `(½((B-K)⁻¹ + (B+K)⁻¹))⁻¹ = B - K B⁻¹ K` for invertible `B`, `B ± K` | `C2.SecondMomentFiber` |
| `second_moment_fiber.tex`, `thm:smf-fiber`, orthogonal form, "if" | `moment_fiber_if` | `U` orthogonal, `US = SU`, `UKU = K`: `UK` is antisymmetric and `S + UK` has the second moments of `S + K` at every order. The "only if" half and the simple-spectrum sign corollary are not in Lean | `C2.SecondMomentFiber` |
| C2 Corollary 4.19 `cor:stationary-cases` | `Small`, `small_of_card_le_four`, `rev_in`, `small_star`, `reach_in`, `stationary_cases` | see the row above in the stationary-fiber section | `C2.StationaryCases` |
| C3 `prop:diffusion-inverse` (`c3/setting.tex`) for `λ = 0`; the shifted form is not in the paper | `shifted_inverse` | matrix form: `R (M - A M⁻¹ A) = 2` for `R = (M-A)⁻¹ + (M+A)⁻¹`; operators on a manifold are not in Lean | `C2.DiffusionMatrices` |
| the jets of the semigroup (not in the paper) | `semigroup_jets` | matrix form: `L + L* = -2S`, `L² + (L*)² = 2(S² + A²)` for `L = -S + A` | `C2.DiffusionMatrices` |
| `one_count_horizon.tex`, `eq:och-restricted-rational` | `och_rank_one`, `och_restricted` | the matrix determinant lemma `det(A - u vᵀ) = det A (1 - v·A⁻¹u)` and its use: `D - det(I - (P + 1π)Z) = D · (π∘z)·(I - PZ)⁻¹ 1` for invertible `I - PZ` | `C2.CountHorizon` |
| `one_count_horizon.tex`, end of `thm:och-generic` | `det_Q_from_P` | `det((P - I)/h) = h^{-n} ∑_C (-1)^{n-|C|} det P_C` | `C2.CountHorizon` |
| `one_count_horizon.tex`, `thm:och-small` | `flowSym`, `holdDef`, `three_state_f`, `three_state_div`, `three_state_t`, `circCH`, `circ_minor`, `circ_two_visits` | three-state identities (`f_12 = b_1 + b_2 - b_3`, equal net flows, `t² = f² - 4 π π p p`) and the sharpness example (principal minor `t²`, two-visit probabilities independent of `t`). The monotonicity argument and the coefficient induction of `thm:och-generic` are not in Lean | `C2.CountHorizon` |

Not formalized from Paper C3 and its companion (heat kernels, parametrices, pseudodifferential
symbols, Laplace transforms of operator semigroups, analytic continuation, perturbation of smooth
coefficients): the analytic statements of C3. The Lean results for C3 are mapped in `MAP_C3.md`.

Not formalized from the companion notes: `universal_count_horizon.tex` (`thm:uch-universal`, the
function-field height bound; `lem:uch-irreducible`, `lem:uch-proportional`), the five-visit corollary
(it rests on property R of Aravind et al.), `multiple_cuts.tex` and `block_cut_count.tex` (not read
in this batch), and the two exhaustive rational checks of `verify_answers.py` (64 principal minors of
a 6x6 matrix and the cut orbit; a computation, not a short check).

### `lem:attached`, the expansions at infinity (module `C2.AttachedLimits`)

| Paper statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| C2 Lemma 4.23 `lem:attached`, the polynomial identities behind the expansions | `attached_core` | for solutions `u`, `v` of `(diag x - M) z = b` at `x_i = 1/(s m_i)`: if `φ·u + uᵀΦv = 0` for all small `s`, then `φ·(m∘b₁) = 0`, and `(m∘b₁)ᵀΦ(m∘b₂) = 0` when `φ = 0` (the orders `s` and `s²`, from `det N(s) z = s adj N(s) c`) | `C2.AttachedLimits` |
| C2 Lemma 4.23 `lem:attached`(a), `k = 0` | `FormZero`, `attached_zero` | `uᵀΦv = 0` for every positive `m` and small `s` (with `u = A⁻¹1`, `v = A⁻¹b`), `Φ` antisymmetric with connected graph of `Φ_ij ≠ 0` gives `b` constant; this includes the expansion step that `HidingTimeReversal.attached_base` left out | `C2.AttachedLimits` |
| C2 Lemma 4.23 `lem:attached`(b), the reduction | `attached_b` | if `eq:attached-limit` (`φ·u + uᵀΦv = 0`, `v = A_P⁻¹a`) holds for every positive `m`, and the induction hypothesis (a) for `P` holds, then `φ = 0` and `a` is constant, which contradicts the choice of an attached state. The derivation of `eq:attached-limit` is in `C2.SchurLimits` and `C2.AttachedInduction` | `C2.AttachedLimits` |

### The finite bound and the sign graph of the second-moment fiber

| Statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| `second_moment_fiber.tex`, `thm:smf-fiber`, (2) ⟹ (3) | `smf_backward_finite` | agreement of `sym(G^m)` for `m ≤ n+2` gives `K'S^jK' = KS^jK` for `j ≤ n` | `C2.SecondMomentFiber` |
| `cor:smf-finite-bound` | `smf_reduce`, `smf_finite_bound` | `q` monic of degree `r` with `K S^k q(S) K = 0` and the same for `K'` for all `k` (the minimal polynomial of `S` on `e^⊥`, with `Ke = K'e = 0`; this is the spectral input, taken as a hypothesis): agreement for `m ≤ r+1` gives agreement for all `m` | `C2.SecondMomentFiber` |
| `cor:smf-sign-graph` | `eigenplane_sign_family` | the planes of `K²` with multiplicity two (`Planes`), edges `∃ j, P_k S_j P_l ≠ 0` for the powers `S_j = S^j`: connected graph gives `K' = ±K` | `C2.EigenplaneSign` |
| C2 Lemma 4.1 `lem:reductions`(b), the algebra | `shift_diag`, `geom_partial` | `(yZ)⁻¹ - (I + hQ) = h(diag x - Q)` for `x_i = ((y z_i)⁻¹ - 1)/h`, and `(I - X) ∑_{q<N} X^q = I - X^N`; the convergence for small `\|y\|`, parts (a) and (c) of C2 Lemma 4.1 `lem:reductions` and C2 Theorem 4.2 `thm:one-horizon` Steps 1 to 4 are not in Lean | `C2.ReductionsAlgebra` |

### The "only if" half of `thm:moment-fiber` and the Schur limits

| Statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| `second_moment_fiber.tex`, `thm:smf-fiber`, orthogonal form, "only if" | `exists_isometry_of_norm_eq`, `moment_fiber_only_if` | on an abstract finite-dimensional real inner product space `V`; `S` symmetric, `K`, `K'` antisymmetric operators, and for every eigenspace `E_μ` of `S` the components of `Kx` and `K'x` in `E_μ` have equal norms (`‖P_μ K x‖ = ‖P_μ K' x‖`, that is `K' P_μ K' = K P_μ K`). Then there is an orthogonal `U` commuting with `S` with `K' = U K` and `U K U = K`. The spectral theorem is Mathlib's (`IsSymmetric.diagonalization`); the isometry is extended inside each eigenspace by `LinearIsometry.extend`. The passage from the polynomial identities to the projections is `moment_fiber_only_if_poly`, and the matrix form is `C2.MomentFiberMatrix` | `C2.MomentFiberOnlyIf` |
| C2 Lemma 4.23 `lem:attached`, the Schur limits `x_z → ∞` | `Nw`, `schur_reduce_det`, `fpoly`, `schur_limit_a`, `gpoly`, `schur_limit_b` | the system on `X = P ∪ {z}` as `(y, t)` with `A y - t a = p`, `s t - e·y = c`; with `w = 1/s` and `N(w) = A - w a eᵀ` the form of `eq:schur-form` times `det N(w)²` is a polynomial `f(w)`, and continuity at `w = 0` gives `(A⁻¹p₁)ᵀΦ_P(A⁻¹p₂) = 0` (`schur_limit_a`) and, for the second right-hand side `e_z`, `eq:attached-limit`: `(A⁻¹p₁)ᵀΦ_P(A⁻¹a) + (A⁻¹p₁)·φ = 0` (`schur_limit_b`), both stated with `adj A`. The packaging into the induction step is in `C2.AttachedInduction`, and the chain in `C2.AttachedChain` | `C2.SchurLimits` |

### `lem:attached`, the induction step (module `C2.AttachedInduction`)

| Statement | Lean name | What is proved | Module |
|---|---|---|---|
| C2 Lemma 4.23 `lem:attached`, the adjugate form to `FormZero` | `exists_unit_small`, `adjZero_formZero` | if `(adj A)1 ᵀ Φ (adj A) b = 0` for every `x_P` (with `A = diag x_P - M`), then `FormZero M Φ b`, via `x_P = 1/(s m)`, `A⁻¹ = adj A / det A`, and invertibility for small `s` | `C2.AttachedInduction` |
| C2 Lemma 4.23 `lem:attached`(a), `k = j` | `attached_step_a` | with `Φ` antisymmetric, the induction hypothesis at `P` (`AdjZero b` gives `b` constant), and `¬HXzero 0 1` (the case `b = e_z` excluded), the existence of solutions of the `(y, t)` system for every `x_P` (`HXzero b bz`) gives `b` constant and equal to `bz`; the shift by `bz`, `schur_limit_a`, and the exclusion of `β ≠ 0` by building the solution for `e_z` | `C2.AttachedInduction` |
| C2 Lemma 4.23 `lem:attached`(b) for `j` | `attached_step_b` | with the induction hypothesis at `P` and an attached state (`¬(φ = 0 ∧ a constant)`), `¬HXzero 0 1`; `schur_limit_b`, then `attached_b` | `C2.AttachedInduction` |

The hypotheses `AdjZero` and `HXzero` are stated for the admissible `x_P` only (`GoodX`: positive, with `diag x_P - M` invertible), and the induction hypothesis is the adjugate form `AdjZero`. The chaining is in `C2.AttachedChain`.

### `thm:moment-fiber`, "only if", from polynomial identities (module `C2.MomentFiberOnlyIf`)

| Statement | Lean name | What is proved | Module |
|---|---|---|---|
| `thm:moment-fiber`, "only if", the projections are polynomials in `S` | `diag_aeval`, `proj_sq_eq`, `moment_fiber_only_if_poly` | `p(S)` acts on the `μ`-component by `p(μ)`; `‖P_μ y‖² = ⟨y, q(S) y⟩` with `q` the Lagrange polynomial; hence `K' p(S) K' = K p(S) K` for all polynomials `p` gives the orthogonal `U` commuting with `S`, `K' = UK`, `UKU = K` | `C2.MomentFiberOnlyIf` |

### `lem:attached`, the chain, and the matrix form of `thm:moment-fiber`

| Statement | Lean name | What is proved | Module |
|---|---|---|---|
| C2 Lemma 4.23 `lem:attached`, the Schur complement on `Option P` | `colA`, `rowE`, `colPhi`, `opt_mulVec`, `opt_form` | the system `(diag x - M) z = r` on `Option P` is the pair `(y, t)` of `XSol` with `s = x_z - M_zz`; the form `zᵀΦz'` is `Fform` | `C2.AttachedChain` |
| C2 Lemma 4.23 `lem:attached`, the passage to `x_z → ∞` | `nw_unit_small`, `hxzero_of_adjzero` | `AdjZero` on `Option P` gives `HXzero` on `P`: with `x_z = 1/w + M_zz`, `N(w)` is invertible for small `w`, hence so is `A_X` | `C2.AttachedChain` |
| C2 Lemma 4.23 `lem:attached`(a), the step | `attached_level` | `(a)` on `P` and `z = none` attached imply `(a)` on `Option P` | `C2.AttachedChain` |
| C2 Lemma 4.23 `lem:attached`(a), the whole chain | `Lev`, `Att`, `attached_chain` | by induction on `k` over `Lev κ k = Option (… Option κ)`: `Φ` antisymmetric, the graph of `Φ_ij ≠ 0` connected on `κ = C`, each `z_j` attached to `P_{j-1}` (`Att`); then `(A⁻¹1)ᵀΦ(A⁻¹b) = 0` for all admissible `x` gives `b` constant. The state `z_j` is the added `none`, and `P_{j-1}` is `submatrix some some` | `C2.AttachedChain` |
| `thm:moment-fiber`, "only if", matrix form | `T_adjoint`, `moment_fiber_only_if_matrix` | `S` symmetric, `K`, `K'` antisymmetric matrices and `K' S^j K' = K S^j K` for all `j` give an orthogonal matrix `U` with `US = SU`, `K' = UK`, `UKU = K` (through `Matrix.toLpLin 2 2`) | `C2.MomentFiberMatrix` |

Assembly of C2 Theorem 4.22 `thm:hiding`, "only if": see the last section of this file and `C2.HidingOnlyIf`. The face restriction of C2 Lemma 4.20 `lem:flux-form` (the limit `x_j → ∞`) is its hypothesis. The order `z_1, …, z_k` of the paper is replaced by the induction on the iterates of `nbhd`. `attached_chain` and `hiding_if` remain the two halves in Lean.

## Not in Lean, C2: complete list

Classical theorems taken as hypotheses: Chatterjee, Ghosh, Gurjar and Raj (the whole fiber, hypothesis of `stationary_fiber`); Hartfiel and Loewy, Al Ahmadieh (irreducibility of `R_F`, hypothesis `hirr`); Perron and Frobenius (positive null vector); Catoni (`D(F) = max Γ(C)`, as `DepthData.exists_cycle`).

Statements not in Lean:
* Section 3 and 4 analysis: C2 Lemma 3.1 `lem:RF-irreducible`; C2 Lemma 3.3 `lem:perron-branch` beyond the divisibility step (inverse function theorem, irreducibility); C2 Proposition 3.4 `prop:dv` beyond the equal characteristic polynomials (Donsker and Varadhan, smallest real root); C2 Proposition 2.2 `prop:variational`, existence of `u`.
* C2 Corollary 3.7 `cor:generator-fiber`(a) beyond the rows above, (b), and (c) for a three-state `Q` with some off-diagonal entries `0`; the orbit description of companion Proposition 2.2 `prop:orbit` beyond the minors of one cut-transpose.
* C2 Lemma 4.1 `lem:reductions`(a) (Feynman and Kac, Laplace transform) and (c) (integral of the semigroup); C2 Theorem 4.2 `thm:one-horizon`, Steps 1 to 4 (Laplace transform at one time, leading eigenvalue along a ray, transcendence of the exponential of an algebraic function); C2 Theorem 4.5 `thm:generic-start`, the finite union of proper subspaces and the measure statement.
* the explicit five-state example of companion Remark 3.2 `rem:second-moments`(iii); the passage from points to rational functions in the transform formulas of gluing.
* C2 Theorem 4.22 `thm:hiding`, "only if": assembled in `C2.HidingOnlyIf`, with the face restriction (the limit `x_j → ∞` of C2 Lemma 4.20 `lem:flux-form`) as a hypothesis; C2 Theorem 4.22 `thm:hiding` in the conditional form (path reversal of laws) is not in Lean.
* Companion `thm:gamma`, companion Lemma 6.2 `lem:gamma-unique`, Wald's identity in the proof of companion Proposition 6.1 `prop:depth`(b).
* Companion notes: `universal_count_horizon.tex` (function-field height bound, `lem:uch-irreducible`, `lem:uch-proportional`), the five-visit corollary (property R of Aravind et al.), `multiple_cuts.tex`, `block_cut_count.tex`, the exhaustive rational checks of `verify_answers.py`.
* `c3/`: heat kernels, parametrices, pseudodifferential symbols, Laplace transforms of operator semigroups, analytic continuation, perturbation of smooth coefficients (only `shifted_inverse`, `semigroup_jets` and the finite flux identity are in Lean).

## The count of the stationary fiber and the assembled `thm:hiding`

All are in the namespace
`Kagey131.PaperC.C2`, with no `sorry` and only `propext`, `Classical.choice` and `Quot.sound`
among the axioms. The theorem of Chatterjee, Ghosh, Gurjar and Raj stays a hypothesis of
C2 Theorem 4.12 `thm:stationary-fiber` (`stationary_fiber`) and of C2 Theorem 4.17 `thm:fiber-count` (`fiber_of_cggr`);
C2 Remark 4.14 `rem:no-cggr` is about it. The Lean proof of C2 Theorem 4.12 `thm:stationary-fiber` has the bound of fewer
than `2(d+1)` reversals, which C2 Theorem 4.17 `thm:fiber-count` improves to `d - 2`. Set-up for
`thm:fiber-count`: `Good π Q` (an irreducible generator with `πQ = 0`), `π > 0`, at least two
states. `MemBlock π Q B` is `B ∈ ℳ(Q)`, and includes the singletons (they carry no pair and change
nothing). `strongFam π Q` is `𝓛`: the members of `ℳ(Q) ∪ {[d]}` with at least two states that
overlap no member of `ℳ(Q)` (`Strong`). `FiberSet π Q` is the set of generators of
`thm:stationary-fiber`: reached from `Q` or `Q*` by reversals of memoryless blocks, each a block of
the current generator (`RevReach`). `nodeFn L i j` is `N(i, j)`, `Signs L ε` says `ε = ±1` on `L`,
and `Qeps π Q (fun i j => ε (nodeFn L i j))` is `Q^ε`.

| Paper statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| C2 Theorem 4.17 `thm:fiber-count`, the strong blocks form a laminar family with at most `d - 1` members | `laminar_card_le`, `strongFam_laminar`, `strongFam_card_le`, `strong_memBlock` | a laminar family of subsets with at least two elements has at most `\|T\| - 1` members (induction: delete a smallest member and one of its elements) | `C2.LaminarBound`, `C2.FiberStrong` |
| C2 Theorem 4.17 `thm:fiber-count`, the non-strong lemma | `nonstrong` | for `B ∈ ℳ(Q) ∪ {[d]}` there are disjoint strong `N_t ⊆ B` such that a pair with `Φ_ij ≠ 0` lies in `B` exactly when it lies in some `N_t`; uses `overlap_sigma`, `overlap_flux_zero`, `overlap_union_memoryless` | `C2.FiberStrong` |
| C2 Theorem 4.17 `thm:fiber-count`, `Q^ε` is in the fiber, at most `d - 2` reversals | `Qeps_as_revList`, `Qeps_mem_fiber`, `Qeps_reversal_bound`, `fiber_reversal_bound` | the reversals are of distinct strong blocks `≠ [d]`, applied to `Q` or `Q*` (`ε_{[d]} = -1`); `l.length ≤ d - 2`; they commute (`blockRev_comm_general`) | `C2.FiberCountMain` |
| C2 Theorem 4.17 `thm:fiber-count`, the fiber is `{Q^ε}` | `memBlock_fiber`, `fiber_subset_Qeps`, `fiber_eq_Qeps`, `Qeps_one`, `Qeps_neg_one`, `blockRev_Qeps` | `FiberSet` is the set of `thm:stationary-fiber`; every member has the blocks of `Q` (C2 Lemma 4.16 `lem:invariance`) | `C2.FiberCount`, `C2.FiberCountMain` |
| C2 Theorem 4.17 `thm:fiber-count`, distinctness, the count `2^k`, the simply transitive action | `Active`, `activeFam`, `Qeps_eq_iff`, `fiber_card`, `actFib`, `actFib_one`, `actFib_mul`, `actFib_mem`, `actFib_unique` | `Q^ε = Q^η` exactly when `ε` and `η` agree on the active members; `Set.ncard (FiberSet π Q) = 2 ^ k`; the group `↥A → ℤˣ ≅ (ℤ/2)^k` acts by `Qeps π R g`, and for two members of the fiber there is exactly one `g` with `g • R = R'` | `C2.FiberTorsor` |
| C2 Theorem 4.17 `thm:fiber-count`, "only `Q` and `Q*` exactly when `k ≤ 1`" | `fiber_subset_pair_iff`, `Q_ne_star_of_active` | `FiberSet ⊆ {Q, Q*}` iff `k ≤ 1` | `C2.FiberTorsor` |
| C2 Theorem 4.17 `thm:fiber-count` with C2 Theorem 4.12 `thm:stationary-fiber` | `fiber_of_cggr` | the theorem of Chatterjee, Ghosh, Gurjar and Raj is the hypothesis (as in `stationary_fiber`); then `Q'` is some `Q^ε` | `C2.FiberTorsor` |
| C2 Theorem 4.22 `thm:hiding`, "only if", assembled | `adjZero_reindex`, `Visible`, `visible_base`, `visible_insert`, `visible_union`, `visible_nbhd`, `visible_closureN`, `hiding_only_if` | for a circulation component `C` (the graph of `Φ_ij ≠ 0` connected on `C`) and `F = N(C)` = `closureN`: if `(A_F⁻¹ 1)ᵀ Φ_F (A_F⁻¹ f_F) = 0` for all admissible `x ∈ ℝ^F` (`AdjZero`, the face restriction of C2 Lemma 4.20 `lem:flux-form`, a hypothesis), then `f` is constant on `N(C)`. The states are added through `Option ↥S ≃ ↥(insert z S)` and `attached_level`; the paper's least index `j` with `f_{z_j} ≠ c` is not needed | `C2.HidingOnlyIf` |

### `research/cumulant_jets.tex`

The cumulant statements of the note are, in the companion, Lemma `lem:jets` (with the multiaffine
step of `lem:multilinear` inside its proof), Lemma `lem:hitting`, whose parts are relettered
(companion (a) = note (a); companion (b) = note (b) and (c); companion (c) = note (d); companion
(d) = `lem:coords`), and Theorem `thm:three-cumulants` (= `thm:three` of the note).

| Statement | Lean | Hypotheses and differences | Module |
| --- | --- | --- | --- |
| note `lem:multilinear`, in the proof of companion Lemma 2.7 `lem:jets` | `multilinear_vanish` | `f = ∑_{|S|=n} c_S ∏_{i∈S} w_i` (multiaffine homogeneous of degree `n ≥ 2`) vanishing on `π·w = 0` with all `π_i ≠ 0` has all `c_S = 0` | `C2.CumulantJets` |
| note `prop:jets`, the converse, the step of degree `n`, companion Lemma 2.7 `lem:jets` | `jets_step` | the equation `p_n(π·v, v) = p'_n(π·v, v)` for all `v` gives `c_S = c'_S` for `\|S\| = n ≥ 2`. The Perron root, the implicit function theorem and the recursion are not in Lean | `C2.CumulantJets` |
| companion Lemma 2.8 `lem:hitting`(a) | `HitData`, `hit_QH_diag`, `hit_QH`, `hit_Hpi`, `hit_inv` | `H` is a hypothesis-defined matrix (zero diagonal, `(QH)_xy = -1` for `x ≠ y`, `H ≥ 0`); `QH = D⁻¹ - J`, `Hπ = K 1` (irreducible generator, `ker_eq_smul`), `H` invertible for `d ≥ 2`. That the hitting times satisfy the first-step equations is not in Lean | `C2.HittingTimes` |
| companion Lemma 2.8 `lem:hitting`(b), the inverse `G^{(i)}` | `Gi`, `Mi`, `green_mul` | `G^{(i)}_{xy} = π_y (H_xi + H_iy - H_xy)` is the inverse of `(-Q)_{-i}` on the states `≠ i` | `C2.HittingTimes` |
| companion Lemma 2.8 `lem:hitting`(b), the entries of `G^{(i)}` | `Sm`, `Am`, `alpha`, `green_diag`, `green_two` | `G_jj = 2π_j S_ij` and `G_jj G_kk - G_jk G_kj = π_j π_k (4 S_ij S_ik - σ² + α²)`. Jacobi's identity (which gives `n_{-ijk}`) and the matrix-tree theorem are not in Lean | `C2.HittingCoords` |
| companion Lemma 2.8 `lem:hitting`(c) | `green_star`, `hit_star_rel`, `star_sym`, `star_alt`, `rev_alt_zero` | for `H*` the matrix of `Q* = starMat π Q`: `S* = S`, `α*_{jik} = -α_{jik}` for `j, k ≠ i`; `α = 0` if `Q* = Q` | `C2.HittingCoords` |
| companion Lemma 2.8 `lem:hitting`(d), injectivity (note `lem:coords`) | `cocycle_exact`, `coords_injective` | `(π, S, α)` (of the matrices `H`, `H'`, with the same `π`) determine `Q`, for irreducible generators with `H ≥ 0` on `d ≥ 2` states. The openness of the image (invariance of domain) is not in Lean | `C2.HittingCoords` |
| companion Theorem 2.9 `thm:three-cumulants`(b), the sign argument (note `thm:three`(b)) | `tri`, `tri_cocycle`, `four_sign`, `faces_sign` | on a 4-set: the cocycle relation, `α'² = α²` and 3-genericity give `α' = α` on all four faces or `α' = -α` on all four (only the pairs of faces that contain the face `xyz` are used). The chain through the 3-sets, `d = 3`, the density statements and (c), (d) of `thm:three-cumulants` are not in Lean | `C2.TriangleSigns` |

### Labels of C2 and the companion that have no Lean module, or only partly

`thm:generic-start` states the theorem on a start without renewal blocks: equal laws force `μ' = μ`,
and without a renewal block `Q' = Q`, or `μ = π` and `Q' = Q*`, by Loewy and Hartfiel and Loewy;
it contains the old generic-start statement. The row for C2 Theorem 4.5 `thm:generic-start` above covers only
the expansion that gives `μ' = μ` and the old argument.

| Paper label | Lean | Module |
| --- | --- | --- |
| C2 Definition 4.3 `def:renewal` | not in Lean | none |
| C2 Lemma 4.4 `lem:bordered-start` | not in Lean | none |
| C2 Theorem 4.5 `thm:generic-start` (no renewal block) | not in Lean beyond the row above | `C2.ResolventOrders` (only `μ' = μ`) |
| C2 Lemma 4.6 `lem:lumping` | not in Lean | none |
| C2 Definition 4.24 `def:lumped-reversal`, C2 Theorem 4.25 `thm:lumped-hides` | not in Lean | none |
| C2 Example 4.27 `ex:lumped` | not in Lean (checked by `c2/research/t5_every_start.py`) | none |
| companion Lemma 2.7 `lem:jets` | the multiaffine vanishing step and the step of degree `n` of the converse, as in the rows `lem:multilinear` and `prop:jets` above; the Perron root, the implicit function theorem and the recursion are not in Lean | `C2.CumulantJets` |
| companion Lemma 2.8 `lem:hitting` | (a) as note (a); (b) as note (b) and (c), without Jacobi's identity and the matrix-tree theorem; (c) as note (d); (d) injectivity as `lem:coords`, without the openness | `C2.HittingTimes`, `C2.HittingCoords` |
| companion Theorem 2.9 `thm:three-cumulants` | (b), the sign argument on a 4-set, as `thm:three`(b) above; the rest is not in Lean | `C2.TriangleSigns` |
| companion Proposition 2.10 `prop:ep` (entropy production on the fiber of the principal minors) | not in Lean | none |
| companion Proposition 4.1 `prop:lumpability` (memoryless blocks and strong and strict lumpability) | not in Lean | none |
| C2 Remark 4.18 `rem:modules` and companion Remark 4.2 `rem:modules-full` (memoryless blocks as modules, a partitive family) | not in Lean | none |
| companion Remark 2.6 `rem:loops` (loop soups) | not in Lean | none |


==> anc/lean/PaperC/MAP_C3.md <==
# Paper C3: map from the paper to the Lean theorems

This file maps the statements of `../../c3/occupation_diffusions.tex` (the paper, called "C3"
below) and `../../c3/companion/companion.tex` (the companion, called "C3-companion") to the Lean
theorems of the library `PaperC` in this folder. The modules are in `PaperC/C3/`, namespace
`Kagey131.PaperC.C3`, aggregator `PaperC/C3.lean`. The rows are keyed by the `\label` of each
statement, and every label is preceded by the document it lives in.

The numbers in this file come from `tools/lean_map_numbers.py`, which reads the `.aux` files of the
two documents. They were generated at commit 09c7953 (2026-11-10), after the cut of C3 at commit
a8f9592 (core of 24 pages and a companion). To regenerate them, build both documents
(`latexmk -pdf -pvc- -outdir=<dir> occupation_diffusions.tex` from `c3/` and `companion.tex` from
`c3/companion/`) and run
`py tools/lean_map_numbers.py --fix <dir1>/occupation_diffusions.aux <dir2>/companion.aux lean/PaperC/MAP_C3.md`.
The companion prints the numbers of the paper with an asterisk; this file uses the numbers of the
paper itself.

What the cut changed. The statements on the Donsker and Varadhan functional (C3-companion Lemma 5.1 `lem:diffusion-dv-max`,
C3-companion Lemma 5.2 `lem:diffusion-dv-hessian`, C3-companion Corollary 5.3 `cor:diffusion-ldp`, C3-companion Theorem 5.4 `thm:diffusion-dv-fiber`), entropy production
(C3-companion Proposition 5.5 `prop:diffusion-ep`), the one-horizon theorem (C3-companion Section 4.2 `sec:diffusion-one-horizon`,
C3-companion Corollary 4.2 `cor:diffusion-one-horizon-flat-zeros`, C3-companion Theorem 4.3 `thm:diffusion-one-horizon`) and the window, stability and
nonlocal results are now in the companion. The section `sec:cumulants` was deleted; its content is
C3 Section 5 `sec:diffusion-all-time`. The statements C3 Lemma 3.2 `lem:diffusion-flat-signs` and
C3 Corollary 3.3 `cor:diffusion-flat-admissibility` are now proved in Section 3 of the paper, and the old
Corollary B is now C3 Remark 5.3 `rem:diffusion-ldp`. Statements that are in neither document any
more are marked "not in the paper" below: `cor:diffusion-smooth-residual`,
`lem:diffusion-green-variation`, `prop:diffusion-symmetry`, `sec:diffusion-smooth-perturbation`,
`thm:diffusion-smooth-generic`, and the shifted form `eq:diffusion-shifted-inverse`. The Lean
declarations for them stay.

Paper C3 is analytic: pseudodifferential operators, heat kernels, unique continuation and elliptic
regularity on a manifold. Mathlib has none of that, and none of it is formalized. What is in Lean
is every step of the proofs that is finite-dimensional, algebraic, combinatorial, topological or
one-variable real analysis. The analytic inputs enter as explicit hypotheses, listed in the
"Hypotheses" column. Every theorem uses only `propext`, `Classical.choice` and `Quot.sound`.

## Modules

| Module | Paper | Content |
| --- | --- | --- |
| `C3.InverseCovariance` | `c3/setting.tex` | the algebra of the inverse covariance, in any ring, for real matrices |
| `C3.SignCriteria` | `c3/operator_order.tex`, `c3/single_covariance.tex`, `c3/flat_zeros.tex`, `c3/companion/one_horizon.tex` | rank-one tensors, constant signs on connected sets, the Green coupling graph |
| `C3.PolyCoprime` | `c3/global_green_coupling.tex` | `ξ₁` and `q` coprime, `ξ₁P_j ∩ qP_{j-1} = ξ₁qP_{j-2}` |
| `C3.PolyCount` | `c3/global_green_coupling.tex` | `dim P_j`, `d_m`, `b_k`, and the counting inequality `d_m > b_k` |
| `C3.PoleFrequency` | `c3/pole_order_frequency.tex` | the one-variable steps of C3 Lemma 3.4 `lem:diffusion-pole-order` |
| `C3.SymbolMinimum` | `c3/operator_order.tex` | the minimum of the order-zero symbol |

## Rows

### Inverse covariance (C3 Proposition 2.1 `prop:diffusion-inverse`)

| Label | Lean names | Hypotheses | Module |
| --- | --- | --- | --- |
| C3 Proposition 2.1 `prop:diffusion-inverse`, `R_- + R_+ = 2 R_+ S R_-` | `resolvent_sum_eq` | any ring; `R_-` right inverse of `S-A`, `R_+` left inverse of `S+A` | `C3.InverseCovariance` |
| C3 Proposition 2.1 `prop:diffusion-inverse`, `(S-A) S⁻¹ (S+A) = S - A S⁻¹ A` | `sandwich_eq` | any ring; `S G = G S = 1` | `C3.InverseCovariance` |
| C3 Proposition 2.1 `prop:diffusion-inverse`, `2 C⁻¹ = S - A S⁻¹ A`, abstract | `symmetrized_inverse` | any ring; two-sided inverses of `S`, `S-A`, `S+A`; the conclusion is `C X = X C = 2` | `C3.InverseCovariance` |
| C3 Proposition 2.1 `prop:diffusion-inverse`, `2 C⁻¹ = S + A* S⁻¹ A` | `symmetrized_inverse_star` | a star ring (real matrices, bounded operators on a real Hilbert space with the adjoint); `A* = -A`. The analytic part (that `C` is the symmetrized resolvent, the domain `H²`) is not in Lean | `C3.InverseCovariance` |
| shifted form `S + λ` of the inverse covariance (not in the paper) | `shifted_inverse_star` | as above with `S + λ` in place of `S` | `C3.InverseCovariance` |
| C3 Proposition 2.1 `prop:diffusion-inverse`, real matrices | `matrix_inverse_covariance`, `isUnit_add_antisymm`, `isUnit_sub_antisymm` | `S` positive definite, `Aᵀ = -A`; invertibility of `S ± A` is proved, and `2 C⁻¹ = S + Aᵀ S⁻¹ A` for the matrix inverse | `C3.InverseCovariance` |
| C3 Proposition 2.1 `prop:diffusion-inverse`, "strictly positive on centered observables" (C3 Proposition 2.3 `prop:diffusion-covariance-density`, proof) | `matrix_inverse_covariance_posDef` | `S` positive definite; then `S + Aᵀ S⁻¹ A` is positive definite | `C3.InverseCovariance` |

The matrix form of the shifted inverse and the jets of the semigroup are also in
`C2.DiffusionMatrices` (`shifted_inverse`, `semigroup_jets`); the rows above are the abstract ring
and operator version, and the positivity.

### Signs of the circulation

| Label | Lean names | Hypotheses | Module |
| --- | --- | --- | --- |
| C3 Theorem 2.2 `thm:diffusion-order`, "two real vectors with the same rank-one tensor differ by a sign" | `eq_or_eq_neg_of_vecMulVec_eq`, `vecMulVec_neg_self` | real vectors on any index type | `C3.SignCriteria` |
| C3 Theorem 2.2 `thm:diffusion-order`, last sentence (sign constant on each component of `{γ ≠ 0}`) | `sign_const_of_preconnected` | `γ, γ'` continuous on a preconnected set `U`, `γ ≠ 0` on `U`, `γ' = ±γ` pointwise (the pointwise statement is the output of the symbol calculus) | `C3.SignCriteria` |
| C3 Theorem 3.7 `thm:diffusion-single-covariance`, `n = 1`; C3-companion Corollary 4.2 `cor:diffusion-one-horizon-flat-zeros`, circle | `sign_zero_of_two_sign_eq` | `c'² = c²` gives `c' = ±c` | `C3.SignCriteria` |
| C3 Proposition 3.1 `prop:diffusion-sign-graph`, the kernel of a rival is `ε_α ε_β K` | `edge_forces_equal_sign`, `sign_mul_kernel_of_eq`, `kernel_agree_iff_edge_consistent` | signs `ε : V → ℤˣ`, real kernel values `K u v`; "agree along every edge" is equivalent to "all rival kernels equal `K`" | `C3.SignCriteria` |
| C3 Proposition 3.1 `prop:diffusion-sign-graph`, "constant on every connected component of the graph" | `edgeConsistent_iff_reachable`, `edgeConsistentEquiv` | any `SimpleGraph` (infinitely many vertices allowed) | `C3.SignCriteria` |
| C3 Proposition 3.1 `prop:diffusion-sign-graph`, "a connected graph gives `{L, L*}`"; C3 Theorem 3.7 `thm:diffusion-single-covariance`, complete graph | `connected_signs_global` | connected graph; the signs are `1` or `-1` everywhere | `C3.SignCriteria` |
| C3-companion Theorem 4.3 `thm:diffusion-one-horizon`, the `2^N` sign vectors `ε ∈ {-1,1}^N` (and the corresponding count in `thm:diffusion-smooth-generic`, not in the paper) | `card_edgeConsistent` | finitely many components `k`; `2^k` edge-consistent sign choices | `C3.SignCriteria` |

### Source multipoles (C3 Theorem 3.5 `thm:diffusion-global-coupling`, "The source dimension")

Here `P_j` is the space of homogeneous polynomials of degree `j` (`MvPolynomial.homogeneousSubmodule`,
`IsHomogeneous`), `q` a quadratic form and `ξ_i` a coordinate.

| Label | Lean names | Hypotheses | Module |
| --- | --- | --- | --- |
| C3 Theorem 3.5 `thm:diffusion-global-coupling`, "`q` is not divisible by `ξ₁`" | `not_X_dvd_of_posDef` | `q` positive on nonzero vectors of `ℝ^{m+2}` (dimension at least two) | `C3.PolyCoprime` |
| same, graded structure of the polynomial ring | `homogeneousComponent_mul_left`, `homogeneous_of_mul_left`, `homogeneous_factor` | if `f ≠ 0` and `f s` are homogeneous then `s` is | `C3.PolyCoprime` |
| same, `ξ₁P_j ∩ qP_{j-1} = ξ₁qP_{j-2}` | `X_mul_eq_mul_q`, `q_mul_mem`, `inter_X_mul_q` | `q` homogeneous of degree two, `¬ ξ_i ∣ q`; `j = b+1`, and the intersection is `0` for `b = 0` | `C3.PolyCoprime` |
| C3 Equation 21 `eq:diffusion-source-dimension`, `dim P_j = C(j+n-1, n-1)` | `finrank_homogeneousSubmodule`, `finrank_homogeneousSubmodule_succ` | `n` variables, real coefficients | `C3.PolyCount` |
| C3 Equation 21 `eq:diffusion-source-dimension`, `d_m = Σ_{j≤m}(dim P_j - dim P_{j-2}) = C(m+n,n) - C(m+n-2,n)` | `sourceDim`, `sourceDim_add`, `sourceDim_eq` | `n = k+1` variables; `dim P_j` for `j<0` is `0` | `C3.PolyCount` |
| C3 Equation 21 `eq:diffusion-source-dimension`, `d_m ≳ m^{n-1}` | `sourceDim_ge` | `d_m ≥ C(m+k,k)`, `k = n-1` | `C3.PolyCount` |
| C3 Equation 22 `eq:diffusion-target-dimension`, `b_k = C(k+n-2,n-2) + C(k+n-3,n-2)` | `multiCount_eq`, `sum_multiCount`, `jetCount_eq`, `targetDim` | `n = N+2`, `k ≥ 1`; `jetCount N k` counts jets of order `≤ k` in the `N+1` transverse variables with at most one derivative in the last one: multi-indices in the other `N` variables, plus one extra derivative | `C3.PolyCount` |
| C3 Theorem 3.5 `thm:diffusion-global-coupling`, final contradiction: eventually `d_m > b_{⌈C(m+n+1)⌉}` | `exists_gap` | `n = N+2 ≥ 2`, any real `C` (the constant `C₀` of C3 Lemma 3.4 `lem:diffusion-pole-order`); `targetDim N ⌈C(m+n+1)⌉ < sourceDim (N+1) m` for `m ≥ M` | `C3.PolyCount` |

### The pole-order lemma (C3 Lemma 3.4 `lem:diffusion-pole-order`)

`E, H, N` are real functions of the radius, with the displayed differential identities as
hypotheses (`HasDerivAt`). The geometry that produces those identities is not in Lean.

| Label | Lean names | Hypotheses | Module |
| --- | --- | --- | --- |
| C3 Equation 17 `eq:pole-frequency-upper` and the display after it, `N(r) ≥ e^{-C R^α/α} N(R)` | `antitone_of_hasDerivAt_nonpos`, `frequency_lower` | `N' ≤ C r^{α-1} N` on `(0,R]`, `C ≥ 0`, `α > 0`, `N(R) ≥ 0` | `C3.PoleFrequency` |
| after C3 Equation 17 `eq:pole-frequency-upper`, "`H(r) ≥ c r^{n-1-2b}`" | `H_lower` | `H' = ((n-1)/r - 2N/r + ε) H`, `H > 0`, `N ≥ b`, `ε ≤ C` on `(0,R]` | `C3.PoleFrequency` |
| same, "thus `b ≤ m`" | `exponent_comparison` | `c r^p ≤ C' r^q` for small `r`, `c, C' > 0` gives `q ≤ p` | `C3.PoleFrequency` |
| C3 Equation 18 `eq:pole-frequency-bound`, `N(R) ≤ e^{C R^α/α} m` | `frequency_bound` | the three previous hypotheses, and `H ≤ C' r^{n-1-2m}` near `0` | `C3.PoleFrequency` |
| C3 Equation 13 `eq:pole-hole-filling`, second estimate (dyadic iteration) | `dyadic_decay` | `E ≥ 0` nonincreasing on `(0,ρ]`, `E(2r) ≤ 2^{-β} E(r)` for `2r ≤ ρ`, `β > 0`; conclusion `E(s) ≤ 2^β (r/s)^β E(r)` | `C3.PoleFrequency` |
| the formula for `N'` after C3 Equation 16 `eq:pole-H-derivative` (cancellation) | `frequency_hasDerivAt` | `E' = -B`, Rellich `-rB + 2rQ = (n-2)E + R`, `H' = ((n-1)/r)H - 2E + εH`, `H(r) ≠ 0` | `C3.PoleFrequency` |
| Cauchy–Schwarz before C3 Equation 17 `eq:pole-frequency-upper` | `weighted_cauchy_schwarz` | finite weighted sums with `w ≥ 0`; the paper's integral form is the same inequality in `L²(w dσ)` | `C3.PoleFrequency` |
| C3 Equation 17 `eq:pole-frequency-upper`, `N' ≤ C r^{α-1} N` | `frequency_derivative_le` | `E² ≤ H Q` (Cauchy–Schwarz), `H, E > 0`, `|R| ≤ C r^α E`, `|ε| ≤ C`, `0 < r ≤ 1`, `0 < α ≤ 1`; conclusion `N' ≤ 2C r^{α-1} N` | `C3.PoleFrequency` |

### The order-zero symbol (C3 Proposition 2.3 `prop:diffusion-covariance-density`)

| Label | Lean names | Hypotheses | Module |
| --- | --- | --- | --- |
| C3 Equation 7 `eq:diffusion-density-angular`, "for `n ≥ 2` there is a nonzero covector annihilating `γ(x)`" | `exists_ne_zero_orthogonal`, `exists_unit_orthogonal` | `ℝ^{n+2}`, positive definite `m` for the normalization | `C3.SymbolMinimum` |
| C3 Equation 7 `eq:diffusion-density-angular`, `V(x) = min q₀(x,ξ)` | `symbol_min` | `m` positive definite, `c ≥ 0`, `n ≥ 2`; `V` is the least value of `V + c(γ·ξ)²` over `ξᵀ m ξ = 1` | `C3.SymbolMinimum` |

## Not in Lean

Everything below is analytic, or needs manifolds, or is classical and cited. Nothing is hidden: the
Lean rows above state their analytic inputs as hypotheses.

* C3 Section 2 `sec:setting`, C3 Proposition 2.1 `prop:diffusion-inverse`: that the CLT covariance is `(-L)⁻¹ + (-L*)⁻¹`, the
  spectral gap, the integral over the stationary two-time covariance, extension from smooth
  functions to `H²(M)` by elliptic regularity. Only the operator algebra and the matrix case
  are in Lean.
* C3 Theorem 2.2 `thm:diffusion-order`: the pseudodifferential parametrix, `G ∈ Ψ^{-2}`, the principal symbol of
  `B = A* G A` (C3 Equation 4 `eq:diffusion-order-zero-symbol`), recovery of `a` and the first-order coefficients
  from `2C⁻¹ = S + B`, polarization of the symbol. Only the last two steps (rank-one tensors,
  constant sign on a connected set) are in Lean.
* C3 Proposition 2.3 `prop:diffusion-covariance-density`: finite-rank corrections do not change symbols;
  `D = -div(m d) + V`; `ker D = span p` and the integration by parts. Only the minimum of the symbol is
  in Lean.
* C3 Proposition 3.1 `prop:diffusion-sign-graph`: the kernel of `B` off the diagonal, "an operator with a kernel
  supported on the diagonal is differential", "a differential operator of negative order is zero".
  Only the sign combinatorics are in Lean.
* C3 Lemma 3.4 `lem:diffusion-pole-order`: the coarea formulas C3 Equation 12 `eq:pole-exterior-identities`, the energy
  minimization and Poincaré inequality, C3 Equation 13 `eq:pole-hole-filling`'s first estimate `E(2r) ≤ θE(r)`,
  the layer-cake identity and C3 Equation 14 `eq:pole-weighted-energy`, the Rellich identity C3 Equation 15 `eq:pole-rellich` itself,
  the derivation of C3 Equation 16 `eq:pole-H-derivative`, the maximum principle and interior estimates
  (C3 Equation 19 `eq:pole-global-upper`, C3 Equation 20 `eq:pole-anchor-lower`), the chains of balls, the three-ball inequality and
  the local frequency estimate (Garofalo and Lin; Logunov and Malinnikova).
* C3 Theorem 3.5 `thm:diffusion-global-coupling`: the multipole potentials `u_α`, unique continuation, "a
  distribution supported at a point is a finite sum of derivatives of the point mass", the
  parametrix bound `|u_α| ≤ C d^{-(m+n)}`, the elimination of `∂²_{s_{n-1}}` in the transverse
  equation `E₀u = 0` (the induction giving "at most `b_k` free entries"). The passage from the
  dimension counts to the theorem, that the chosen complements give linearly independent potentials,
  and that the jet map is injective, are not in Lean either; the counting inequality
  `d_m > b_k` and the polynomial algebra are.
* C3 Proposition 3.6 `prop:diffusion-disjoint-obstruction`, C3 Theorem 3.7 `thm:diffusion-single-covariance`: their reduction to
  C3 Theorem 3.5 `thm:diffusion-global-coupling` and C3 Proposition 3.1 `prop:diffusion-sign-graph` (integration by parts of the
  kernel on a manifold).
* Not in the paper: `sec:diffusion-smooth-perturbation` (`lem:diffusion-green-variation`,
  `thm:diffusion-smooth-generic`, `cor:diffusion-smooth-residual`) and `prop:diffusion-symmetry`: the variation formula for the Green
  function, Baire category in a Fréchet space of tensors, real analyticity of the Green interaction in
  the perturbation parameter, the dense open set of generic coefficients.
* C3 Section 3.2 `sec:diffusion-flat-zeros`: C3 Lemma 3.2 `lem:diffusion-flat-signs` and C3 Corollary 3.3 `cor:diffusion-flat-admissibility` need
  smooth functions, flat zeros, Taylor's theorem and a connection on `TM`. The pointwise step ("one
  of `X = (γ+γ̃)/2` and `Y = (γ-γ̃)/2` vanishes at each point") is `eq_or_eq_neg_of_vecMulVec_eq`;
  the topological argument with flat loci was not formalized.
* C3-companion Section 4.2 `sec:diffusion-one-horizon`: C3-companion Corollary 4.2 `cor:diffusion-one-horizon-flat-zeros` and C3-companion Theorem 4.3 `thm:diffusion-one-horizon`
  (short-time symbols, discreteness of the exceptional horizons, analyticity in `T`), apart from the
  sign count.
* C3 Section 5 `sec:diffusion-all-time` (C3 Theorem 5.2 `thm:diffusion-all-time-moments`): heat kernel expansions, Laplace
  transform uniqueness, the Minakshisundaram and Pleijel coefficients.
* C3 Section 5.1 `sec:diffusion-nonstationary-identification` (C3 Lemma 5.4 `lem:diffusion-resolvent-observability`,
  C3 Theorem 5.6 `thm:diffusion-nonstationary-identification`): Laplace transform, unique continuation for the
  heat equation (Saut and Scheurer; Koch and Tataru), Baire category and analytic semigroups,
  and the corrected symbol.
* C3 Section 5 `sec:diffusion-all-time` (formerly `sec:cumulants`): C3 Lemma 5.1 `lem:cumulants-eigenvalue` (Kato perturbation theory, Feynman and Kac,
  Cauchy estimates), and in the companion C3-companion Lemma 5.1 `lem:diffusion-dv-max` and C3-companion Corollary 5.3 `cor:diffusion-ldp` (the Donsker and Varadhan
  functional, the large deviation principle), C3-companion Theorem 5.4 `thm:diffusion-dv-fiber`. The finite-dimensional
  analogue `Λ(V) = max_μ(μ(V) - J(μ))` is classical and was skipped.
* The binary-quadratic-forms statement (two positive definite binary forms with a common nonzero
  complex null vector are proportional, "dimension three") is not in the current paper or its
  research notes, so there is no row for it.


==> anc/lean/PaperC/PrincipalMinors.lean <==
import Mathlib

/-!
# Paper C2: the multiaffine polynomial `R_F` and principal minors

Paper C2 (`c2/sec_minors.tex`), Section 3.1: the display defining `R_F`, before Lemma
`lem:RF-irreducible`.

Proved here, for a square matrix `A` over a commutative ring:

* `det_sub_diagonal_eq_sum_minors`: the multiaffine expansion
  `det(A - diag w) = ∑_{S ⊆ V} det A_S ∏_{i ∉ S} (-w_i)`, with `det A_∅ = 1`, by
  multilinearity of the determinant in the rows;
* `det_add_diagonal_eq_sum_minors`: the same with `+ diag w` and `∏_{i ∉ S} w_i`;
* `RF_eq_sum_minors`: the face version, `R_F(w) = det(A_F - diag w)` as the sum over the
  subsets of the face, for `A_F` the principal submatrix on a `Finset` `F`;
* `charpoly_eq_of_minors_eq`: two matrices with the same principal minors have the same
  characteristic polynomial (used in Lemma `lem:generator-point` of Paper C2, for the spectrum in
  `cor:generator-fiber`(a)).
-/

namespace Kagey131.PaperC

open Finset Matrix

variable {n : Type*} [Fintype n] [DecidableEq n] {R : Type*} [CommRing R]

/-- The principal minor `det A_S` of `A` on the set `S`. -/
def pminor (A : Matrix n n R) (S : Finset n) : R :=
  (A.submatrix ((↑) : S → n) ((↑) : S → n)).det

/-- `R_F` with all of the states: `det(A + diag w) = ∑_S det A_S ∏_{i ∉ S} w_i`. -/
theorem det_add_diagonal_eq_sum_minors (A : Matrix n n R) (w : n → R) :
    (A + diagonal w).det = ∑ S : Finset n, pminor A S * ∏ i ∈ Sᶜ, w i := by
  let D := (detRowAlternating : (n → R) [⋀^n]→ₗ[R] R)
  have h1 : (A + diagonal w) = (fun i => A i) + (fun i => w i • (1 : Matrix n n R) i) := by
    ext i j
    by_cases h : i = j
    · subst h; simp
    · simp [diagonal_apply_ne _ h, one_apply_ne h]
  change D (A + diagonal w) = _
  rw [h1, D.map_add_univ]
  refine sum_congr rfl fun S _ => ?_
  have h_smul : S.piecewise (fun i => A i) (fun i => w i • (1 : Matrix n n R) i) =
      fun i => (if i ∈ S then 1 else w i) •
        S.piecewise (fun i => A i) (fun i => (1 : Matrix n n R) i) i := by
    funext i j
    by_cases hi : i ∈ S
    · simp [piecewise, hi]
    · simp [piecewise, hi]
  rw [h_smul, D.map_smul_univ]
  have hprod : ∏ i, (if i ∈ S then (1 : R) else w i) = ∏ i ∈ Sᶜ, w i := by
    rw [← prod_mul_prod_compl S]
    rw [prod_congr rfl (fun i hi => if_pos hi), prod_const_one, one_mul]
    exact prod_congr rfl (fun i hi => if_neg (mem_compl.mp hi))
  rw [hprod, smul_eq_mul, mul_comm]
  congr 1
  exact det_piecewise_one_eq_submatrix_det A S

/-- The multiaffine expansion of Section 3.1 of Paper C2 (the display defining `R_F`):
`det(A - diag w) = ∑_{S ⊆ V} det A_S ∏_{i ∉ S} (-w_i)`. -/
theorem det_sub_diagonal_eq_sum_minors (A : Matrix n n R) (w : n → R) :
    (A - diagonal w).det = ∑ S : Finset n, pminor A S * ∏ i ∈ Sᶜ, (-w i) := by
  rw [show A - diagonal w = A + diagonal (fun i => -w i) by rw [sub_eq_add_neg, diagonal_neg]]
  exact det_add_diagonal_eq_sum_minors A _

omit [Fintype n] in
/-- The empty principal minor is `1`. -/
theorem pminor_empty (A : Matrix n n R) : pminor A ∅ = 1 := by
  unfold pminor
  exact det_isEmpty

/-- The full principal minor is the determinant. -/
theorem pminor_univ (A : Matrix n n R) : pminor A univ = A.det := by
  unfold pminor
  exact det_submatrix_equiv_self (Equiv.subtypeUnivEquiv (fun _ => mem_univ _)) A

/-- The principal submatrix `A_F` of `A` on a face `F`. -/
def faceBlock (A : Matrix n n R) (F : Finset n) : Matrix F F R :=
  A.submatrix ((↑) : F → n) ((↑) : F → n)

/-- The polynomial `R_F(w) = det(A_F - diag w)` of Section 3.1 of Paper C2. -/
def RF (A : Matrix n n R) (F : Finset n) (w : F → R) : R :=
  (faceBlock A F - diagonal w).det

omit [Fintype n] in
/-- `R_F(w) = ∑_{S ⊆ F} det A_S ∏_{i ∈ F ∖ S} (-w_i)`, the subsets of `F` taken as
subsets of the subtype `F`. -/
theorem RF_eq_sum_minors (A : Matrix n n R) (F : Finset n) (w : F → R) :
    RF A F w = ∑ S : Finset F, pminor (faceBlock A F) S * ∏ i ∈ Sᶜ, (-w i) :=
  det_sub_diagonal_eq_sum_minors _ w

omit [Fintype n] in
/-- A principal minor of the face block is a principal minor of `A`, on the image set. -/
theorem pminor_faceBlock (A : Matrix n n R) (F : Finset n) (S : Finset F) :
    pminor (faceBlock A F) S = pminor A (S.map (Function.Embedding.subtype _)) := by
  unfold pminor faceBlock
  let e : (S : Set F) ≃ ((S.map (Function.Embedding.subtype _) : Finset n) : Set n) :=
    { toFun := fun x => ⟨x.1.1, by simp⟩
      invFun := fun y => ⟨⟨y.1, by
          obtain ⟨z, hz, hzy⟩ := Finset.mem_map.mp y.2
          rw [← hzy]; exact z.2⟩, by
          obtain ⟨z, hz, hzy⟩ := Finset.mem_map.mp y.2
          have : z = ⟨y.1, by rw [← hzy]; exact z.2⟩ := Subtype.ext hzy
          rw [← this]; exact hz⟩
      left_inv := fun x => rfl
      right_inv := fun y => rfl }
  rw [← det_submatrix_equiv_self e]
  rfl

/-- Note 06, Lemma 3.1: equal principal minors give equal characteristic polynomials. -/
theorem charpoly_eq_of_minors_eq (A B : Matrix n n R) (h : ∀ S : Finset n, pminor A S = pminor B S) :
    A.charpoly = B.charpoly := by
  nontriviality R
  ext k
  by_cases hk : k ≤ Fintype.card n
  · have hk' : k = Fintype.card n - (Fintype.card n - k) := by omega
    rw [hk', charpoly_coeff_eq_sum_minors A _ (Nat.sub_le _ _),
      charpoly_coeff_eq_sum_minors B _ (Nat.sub_le _ _)]
    congr 1
    exact sum_congr rfl fun S _ => h S
  · push Not at hk
    rw [Polynomial.coeff_eq_zero_of_natDegree_lt (by rw [charpoly_natDegree_eq_dim]; exact hk),
      Polynomial.coeff_eq_zero_of_natDegree_lt (by rw [charpoly_natDegree_eq_dim]; exact hk)]

end Kagey131.PaperC


==> anc/lean/build-log.txt <==
##### PaperC #####
PaperC: 71 modules, 621 theorem/lemma declarations, 133 build warnings (linter or deprecation), axioms within {Classical.choice, Quot.sound, propext}.

$ lake build PaperC    (exit 0)
⚠ [8723/8777] Replayed PaperC.C2.EigenplaneSign
warning: ./PaperC/C2/EigenplaneSign.lean:53:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.plane_of_eigen`:
  [DecidableEq ι]
  [Fintype κ]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] [Fintype κ] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/EigenplaneSign.lean:152:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.planeEdge_symm`:
  [DecidableEq ι]
  [Fintype κ]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] [Fintype κ] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/EigenplaneSign.lean:176:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.sign_eq_of_edge`:
  [DecidableEq ι]
  [Fintype κ]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] [Fintype κ] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/EigenplaneSign.lean:232:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.kills_complement`:
  [DecidableEq ι]
  [Fintype κ]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] [Fintype κ] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/EigenplaneSign.lean:250:35: Variable name `hS` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hS

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C2/EigenplaneSign.lean:312:35: Variable name `hS` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hS

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [8724/8777] Replayed PaperC.C2.ResolventOrders
warning: ./PaperC/C2/ResolventOrders.lean:45:38: This simp argument is unused:
  Matrix.one_apply

Hint: Omit it from the simp argument list.
  [apply] simp [Npoly, h]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/ResolventOrders.lean:69:65: This simp argument is unused:
  coeff_C_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [coeff_sub, coeff_X_mul_zero, sub_zero, coeff_mul_C, det_coeff_zero, one_mul] at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/ResolventOrders.lean:153:27: This simp argument is unused:
  coeff_C_mul

Hint: Omit it from the simp argument list.
  [apply] simp [finsetSum_coeff, Qpoly_coeff_zero, dotProduct]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/ResolventOrders.lean:188:4: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
warning: ./PaperC/C2/ResolventOrders.lean:171:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.exists_small`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/ResolventOrders.lean:194:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.single_nonneg`:
  [Fintype ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/ResolventOrders.lean:293:21: This simp argument is unused:
  Matrix.mulVec_single_one

Hint: Omit it from the simp argument list.
  [apply] simp [single_dotProduct]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8725/8777] Replayed PaperC.C2.OneTimeCore
warning: ./PaperC/C2/OneTimeCore.lean:40:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.evalAt_comp_shift`:
  [Finite σ]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Finite σ] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/OneTimeCore.lean:87:17: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
warning: ./PaperC/C2/OneTimeCore.lean:124:10: This simp argument is unused:
  sub_mulVec

Hint: Omit it from the simp argument list.
  [apply] simp [mulVec, dotProduct, this]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/OneTimeCore.lean:133:41: This simp argument is unused:
  mulVec_diagonal

Hint: Omit it from the simp argument list.
  [apply] simp [sub_mulVec, Matrix.scalar_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8726/8777] Replayed PaperC.C2.CycleDepths
warning: ./PaperC/C2/CycleDepths.lean:43:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.exit_time_bounds`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/CycleDepths.lean:110:2: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
warning: ./PaperC/C2/CycleDepths.lean:277:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.depth_eq_of_eq`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8727/8777] Replayed PaperC.C2.CollatzWielandt
warning: ./PaperC/C2/CollatzWielandt.lean:28:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.collatz_wielandt_ineq`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8728/8777] Replayed PaperC.C2.ReducibleGenerators
warning: ./PaperC/C2/ReducibleGenerators.lean:38:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.pminor_blockTriangular`:
  [Fintype n]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype n] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8729/8777] Replayed PaperC.C2.FiberIrreducible
warning: ./PaperC/C2/FiberIrreducible.lean:34:2: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
warning: ./PaperC/C2/FiberIrreducible.lean:45:17: `push_neg` has been deprecated. Prefer using `push Not` instead.
If you'd rather continue using `push_neg` in your project, you can implement it as follows:
```
open Lean.Parser.Tactic in
macro "push_neg" cfg:optConfig loc:(location)? : tactic =>
  `(tactic| push $cfg:optConfig Not $[$loc]?)
```
warning: ./PaperC/C2/FiberIrreducible.lean:42:54: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [8730/8777] Replayed PaperC.C2.HidingTimeReversal
warning: ./PaperC/C2/HidingTimeReversal.lean:73:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.flux_form_star`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/HidingTimeReversal.lean:259:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.form_prop_zero`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/HidingTimeReversal.lean:394:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.const_of_connected`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8731/8777] Replayed PaperC.C2.SecondMomentFiber
warning: ./PaperC/C2/SecondMomentFiber.lean:148:48: Variable name `hS` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hS

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [8732/8777] Replayed PaperC.C2.CountHorizon
warning: ./PaperC/C2/CountHorizon.lean:47:6: This simp argument is unused:
  Fintype.sum_unique

Hint: Omit it from the simp argument list.
  [apply] simp only [Matrix.add_apply, Matrix.one_apply_eq, Matrix.mul_apply, Matrix.of_apply, dotProduct, mulVec]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/CountHorizon.lean:80:40: This simp argument is unused:
  Matrix.one_apply

Hint: Omit it from the simp argument list.
  [apply] simp [hij, diagonal_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/CountHorizon.lean:80:58: This simp argument is unused:
  diagonal_apply

Hint: Omit it from the simp argument list.
  [apply] simp [hij, Matrix.one_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8733/8777] Replayed PaperC.C2.ReductionsAlgebra
warning: ./PaperC/C2/ReductionsAlgebra.lean:26:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.shift_diag`:
  [Fintype ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/ReductionsAlgebra.lean:32:46: This simp argument is unused:
  diagonal_apply

Hint: Omit it from the simp argument list.
  [apply] simp [Matrix.sub_apply, Matrix.add_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/ReductionsAlgebra.lean:35:46: This simp argument is unused:
  diagonal_apply

Hint: Omit it from the simp argument list.
  [apply] simp [Matrix.sub_apply, Matrix.add_apply, hij, Matrix.one_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/ReductionsAlgebra.lean:35:67: This simp argument is unused:
  Matrix.one_apply

Hint: Omit it from the simp argument list.
  [apply] simp [Matrix.sub_apply, Matrix.add_apply, diagonal_apply, hij]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8734/8777] Replayed PaperC.C2.MomentFiberOnlyIf
warning: ./PaperC/C2/MomentFiberOnlyIf.lean:118:31: This simp argument is unused:
  Module.End.smul_def

Hint: Omit it from the simp argument list.
  [apply] simp only [aeval_monomial, eval_monomial, Algebra.algebraMap_eq_smul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/MomentFiberOnlyIf.lean:139:31: This simp argument is unused:
  real_inner_self_eq_norm_sq

Hint: Omit it from the simp argument list.
  [apply] simp [real_inner_comm]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/MomentFiberOnlyIf.lean:139:59: This simp argument is unused:
  real_inner_comm

Hint: Omit it from the simp argument list.
  [apply] simp [real_inner_self_eq_norm_sq]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8735/8777] Replayed PaperC.C2.SchurLimits
warning: ./PaperC/C2/SchurLimits.lean:35:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.Nw_continuous`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/SchurLimits.lean:38:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.vecMulVec_mulVec'`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/SchurLimits.lean:40:55: This simp argument is unused:
  Finset.sum_mul

Hint: Omit it from the simp argument list.
  [apply] simp [vecMulVec, mulVec, dotProduct, Finset.mul_sum, mul_comm, mul_left_comm]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8742/8777] Replayed PaperC.C3.PolyCoprime
warning: ./PaperC/C3/PolyCoprime.lean:98:24: Variable name `hq0` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hq0

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C3/PolyCoprime.lean:99:5: Variable name `hp` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hp

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C3/PolyCoprime.lean:169:41: This simp argument is unused:
  Pi.single_apply

Hint: Omit it from the simp argument list.
  [apply] simp [v]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8743/8777] Replayed PaperC.C3.PolyCount
warning: ./PaperC/C3/PolyCount.lean:31:19: `Set.mem_setOf_eq` has been deprecated: Use `Set.mem_ofPred_eq` instead
warning: ./PaperC/C3/PolyCount.lean:34:2: Try this: 
  haveI̵

The goal is a proposition, so `have` is preferred over `haveI`.
The difference between `have` and `haveI` is that `haveI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [8744/8777] Replayed PaperC.C3.PoleFrequency
warning: ./PaperC/C3/PoleFrequency.lean:336:32: Variable name `hα` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hα

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [8752/8777] Replayed PaperC.C2.SecondMomentsGeneral
warning: ./PaperC/C2/SecondMomentsGeneral.lean:40:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.sPart_symm`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/SecondMomentsGeneral.lean:43:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.kPart_anti`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/SecondMomentsGeneral.lean:46:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.G_eq`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/SecondMomentsGeneral.lean:49:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.Gt_eq`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/SecondMomentsGeneral.lean:53:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.sym_one`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8753/8777] Replayed PaperC.C2.BalancedSides
warning: ./PaperC/C2/BalancedSides.lean:63:18: This simp argument is unused:
  diagonal_apply

Hint: Omit it from the simp argument list.
  [apply] simp [Gshift, h, Ne.symm h]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BalancedSides.lean:66:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.shift_identity`:
  [Fintype ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/BalancedSides.lean:70:27: This simp argument is unused:
  diagonal_apply

Hint: Omit it from the simp argument list.
  [apply] simp [Gshift]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BalancedSides.lean:71:18: This simp argument is unused:
  diagonal_apply

Hint: Omit it from the simp argument list.
  [apply] simp [Gshift, h]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BalancedSides.lean:112:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.starMat_blockRev`:
  [Fintype ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/BalancedSides.lean:112:26: Variable name `hπ` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hπ

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C2/BalancedSides.lean:117:37: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  [apply] simp only [starMat, blockRev, h, and_self, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BalancedSides.lean:123:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.blockRev_comm`:
  [Fintype ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/BalancedSides.lean:212:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.starMat_cutGenX`:
  [Fintype ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8754/8777] Replayed PaperC.C2.BlockReversals
warning: ./PaperC/C2/BlockReversals.lean:48:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.revOn_eq_of`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/BlockReversals.lean:51:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.revOn_eq_of_not`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/BlockReversals.lean:99:5: Variable name `hoff` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hoff

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C2/BlockReversals.lean:147:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.cycle_telescope`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8755/8777] Replayed PaperC.C2.BorderedCuts
warning: ./PaperC/C2/BorderedCuts.lean:46:8: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.bord_ll`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/BorderedCuts.lean:49:8: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.bord_lr`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/BorderedCuts.lean:52:8: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.bord_rl`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/BorderedCuts.lean:55:8: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.bord_rr`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/BorderedCuts.lean:126:37: This simp argument is unused:
  diagonal_apply

Hint: Omit it from the simp argument list.
  [apply] simp [hA, gmat_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BorderedCuts.lean:127:28: This simp argument is unused:
  diagonal_apply

Hint: Omit it from the simp argument list.
  [apply] simp [hA, gmat_apply, h]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BorderedCuts.lean:144:6: This simp argument is unused:
  Fintype.sum_unique

Hint: Omit it from the simp argument list.
  [apply] simp only [Matrix.mul_apply, Matrix.neg_apply, Matrix.of_apply, gmat_apply, dotProduct, mulVec, mul_one]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BorderedCuts.lean:342:84: This simp argument is unused:
  and_true

Hint: Omit it from the simp argument list.
  [apply] simp only [hi, hj, not_true_eq_false, not_false_eq_true, and_false, if_false, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BorderedCuts.lean:348:63: This simp argument is unused:
  false_and

Hint: Omit it from the simp argument list.
  [apply] simp only [hi, hj, not_true_eq_false, not_false_eq_true, if_false, if_true, and_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BorderedCuts.lean:372:25: This simp argument is unused:
  not_false_eq_true

Hint: Omit it from the simp argument list.
  [apply] simp only [hi, hj, and_false, if_false, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BorderedCuts.lean:372:44: This simp argument is unused:
  and_false

Hint: Omit it from the simp argument list.
  [apply] simp only [hi, hj, not_false_eq_true, if_false, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BorderedCuts.lean:377:25: This simp argument is unused:
  not_false_eq_true

Hint: Omit it from the simp argument list.
  [apply] simp only [hi, hj, false_and, if_false, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BorderedCuts.lean:377:44: This simp argument is unused:
  false_and

Hint: Omit it from the simp argument list.
  [apply] simp only [hi, hj, not_false_eq_true, if_false, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/BorderedCuts.lean:388:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.border_fixing`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8756/8777] Replayed PaperC.C2.StationaryFiber
warning: ./PaperC/C2/StationaryFiber.lean:133:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.starMat_starMat`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/StationaryFiber.lean:171:23: Variable name `hπ` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hπ

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C2/StationaryFiber.lean:298:48: This simp argument is unused:
  if_false

Hint: Omit it from the simp argument list.
  [apply] simp only [hi, hj, h1, and_self, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8757/8777] Replayed PaperC.C2.OverlapBlocks
warning: ./PaperC/C2/OverlapBlocks.lean:205:23: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: ./PaperC/C2/OverlapBlocks.lean:226:23: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: ./PaperC/C2/OverlapBlocks.lean:205:23: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: ./PaperC/C2/OverlapBlocks.lean:226:23: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [8758/8777] Replayed PaperC.C2.ReversalInvariance
warning: ./PaperC/C2/ReversalInvariance.lean:54:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.blockRev_blockRev`:
  [Fintype ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/ReversalInvariance.lean:59:28: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  [apply] simp only [blockRev, h, and_self, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/ReversalInvariance.lean:79:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.ent_congr`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8759/8777] Replayed PaperC.C2.FiberSigns
warning: ./PaperC/C2/FiberSigns.lean:49:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.blockRev_diag`:
  [Fintype ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/FiberSigns.lean:55:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.sigma_blockRev`:
  [Fintype ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/FiberSigns.lean:59:38: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  [apply] simp only [sigmaMat, blockRev, h, and_self, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/FiberSigns.lean:69:26: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  [apply] simp only [blockRev, h, and_self, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/FiberSigns.lean:93:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.blockRev_comm_general`:
  [Fintype ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/FiberSigns.lean:101:33: This simp argument is unused:
  h1'

Hint: Omit it from the simp argument list.
  [apply] simp only [blockRev, h1, h2, h2', and_self, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/FiberSigns.lean:101:38: This simp argument is unused:
  h2'

Hint: Omit it from the simp argument list.
  [apply] simp only [blockRev, h1, h2, h1', and_self, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/FiberSigns.lean:104:38: This simp argument is unused:
  if_true

Hint: Omit it from the simp argument list.
  [apply] simp only [blockRev, h1, h2, h2', if_false]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/FiberSigns.lean:106:38: This simp argument is unused:
  if_true

Hint: Omit it from the simp argument list.
  [apply] simp only [blockRev, h1, h2, h1', if_false]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/FiberSigns.lean:132:14: This simp argument is unused:
  List.countP_cons

Hint: Omit it from the simp argument list.
  [apply] simp [h]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/FiberSigns.lean:145:14: This simp argument is unused:
  List.countP_cons

Hint: Omit it from the simp argument list.
  [apply] simp [h]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/FiberSigns.lean:279:19: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [8760/8777] Replayed PaperC.C2.BlockMinors
warning: ./PaperC/C2/BlockMinors.lean:52:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.pai`:
  [Fintype n]
  [DecidableEq n]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype n] [DecidableEq n] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/BlockMinors.lean:54:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.pia`:
  [Fintype n]
  [DecidableEq n]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype n] [DecidableEq n] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [8761/8777] Replayed PaperC.C2.BlockCount
warning: ./PaperC/C2/BlockCount.lean:58:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.dsim_star`:
  [Fintype ι]
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Fintype ι] [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
ℹ [8763/8777] Replayed PaperC.C2.AttachedLimits
info: ./PaperC/C2/AttachedLimits.lean:83:80: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [8764/8777] Replayed PaperC.C2.AttachedInduction
warning: ./PaperC/C2/AttachedInduction.lean:59:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.Fform_sub`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/AttachedInduction.lean:67:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.dot_anti`:
  [DecidableEq ι]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq ι] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/AttachedInduction.lean:96:37: This simp argument is unused:
  diagonal_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [hA, Matrix.sub_apply, Matrix.mul_sub, Matrix.mul_one, Matrix.smul_apply, Matrix.mul_apply,
    diagonal_apply, smul_eq_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedInduction.lean:96:51: This simp argument is unused:
  Matrix.mul_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [hA, Matrix.sub_apply, diagonal_mul, Matrix.mul_one, Matrix.smul_apply, Matrix.mul_apply,
    diagonal_apply, smul_eq_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedInduction.lean:96:67: This simp argument is unused:
  Matrix.mul_one

Hint: Omit it from the simp argument list.
  [apply] simp only [hA, Matrix.sub_apply, diagonal_mul, Matrix.mul_sub, Matrix.smul_apply, Matrix.mul_apply,
    diagonal_apply, smul_eq_mul]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedInduction.lean:100:31: This simp argument is unused:
  (hm i).ne'

Hint: Omit it from the simp argument list.
  [apply] simp [Finset.sum_ite_eq, hs.ne']

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedInduction.lean:100:43: This simp argument is unused:
  hs.ne'

Hint: Omit it from the simp argument list.
  [apply] simp [Finset.sum_ite_eq, (hm i).ne']

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedInduction.lean:102:36: This simp argument is unused:
  (hm i).ne'

Hint: Omit it from the simp argument list.
  [apply] simp [hij, Finset.sum_ite_eq, hs.ne']

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedInduction.lean:102:48: This simp argument is unused:
  hs.ne'

Hint: Omit it from the simp argument list.
  [apply] simp [hij, Finset.sum_ite_eq, (hm i).ne']

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [8765/8777] Replayed PaperC.C2.AttachedChain
warning: ./PaperC/C2/AttachedChain.lean:50:6: This simp argument is unused:
  Option.some.injEq

Hint: Omit it from the simp argument list.
  [apply] simp only [Function.comp, Pi.sub_apply, Pi.smul_apply, smul_eq_mul, mulVec, dotProduct, Fintype.sum_option,
    Matrix.sub_apply, diagonal_apply, colA, Matrix.submatrix_apply, mul_sub, sub_mul, Finset.sum_sub_distrib,
    reduceCtorEq, if_false, zero_mul, zero_add, ite_mul, Finset.sum_ite_eq, Finset.mem_univ, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedChain.lean:50:25: This simp argument is unused:
  mul_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [Function.comp, Pi.sub_apply, Pi.smul_apply, smul_eq_mul, mulVec, dotProduct, Fintype.sum_option,
    Matrix.sub_apply, diagonal_apply, colA, Matrix.submatrix_apply, Option.some.injEq, sub_mul, Finset.sum_sub_distrib,
    reduceCtorEq, if_false, zero_mul, zero_add, ite_mul, Finset.sum_ite_eq, Finset.mem_univ, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedChain.lean:50:67: This simp argument is unused:
  reduceCtorEq

Hint: Omit it from the simp argument list.
  [apply] simp only [Function.comp, Pi.sub_apply, Pi.smul_apply, smul_eq_mul, mulVec, dotProduct, Fintype.sum_option,
    Matrix.sub_apply, diagonal_apply, colA, Matrix.submatrix_apply, Option.some.injEq, mul_sub, sub_mul,
    Finset.sum_sub_distrib, if_false, zero_mul, zero_add, ite_mul, Finset.sum_ite_eq, Finset.mem_univ, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedChain.lean:50:81: This simp argument is unused:
  if_false

Hint: Omit it from the simp argument list.
  [apply] simp only [Function.comp, Pi.sub_apply, Pi.smul_apply, smul_eq_mul, mulVec, dotProduct, Fintype.sum_option,
    Matrix.sub_apply, diagonal_apply, colA, Matrix.submatrix_apply, Option.some.injEq, mul_sub, sub_mul,
    Finset.sum_sub_distrib, reduceCtorEq, zero_mul, zero_add, ite_mul, Finset.sum_ite_eq, Finset.mem_univ, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedChain.lean:51:16: This simp argument is unused:
  zero_add

Hint: Omit it from the simp argument list.
  [apply] simp only [Function.comp, Pi.sub_apply, Pi.smul_apply, smul_eq_mul, mulVec, dotProduct, Fintype.sum_option,
    Matrix.sub_apply, diagonal_apply, colA, Matrix.submatrix_apply, Option.some.injEq, mul_sub, sub_mul,
    Finset.sum_sub_distrib, reduceCtorEq, if_false, zero_mul, ite_mul, Finset.sum_ite_eq, Finset.mem_univ, if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedChain.lean:53:15: This simp argument is unused:
  Pi.sub_apply

Hint: Omit it from the simp argument list.
  [apply] simp only [mulVec, dotProduct, Fintype.sum_option, Matrix.sub_apply, diagonal_apply, rowE, Function.comp,
    reduceCtorEq, if_false, if_true, sub_mul, ite_mul, zero_mul, Finset.sum_ite_eq, Finset.mem_univ,
    Finset.sum_sub_distrib, Finset.sum_const_zero, add_zero, mul_sub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedChain.lean:54:43: This simp argument is unused:
  reduceCtorEq

Hint: Omit it from the simp argument list.
  [apply] simp only [Pi.sub_apply, mulVec, dotProduct, Fintype.sum_option, Matrix.sub_apply, diagonal_apply, rowE,
    Function.comp, if_false, if_true, sub_mul, ite_mul, zero_mul, Finset.sum_ite_eq, Finset.mem_univ,
    Finset.sum_sub_distrib, Finset.sum_const_zero, add_zero, mul_sub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedChain.lean:54:57: This simp argument is unused:
  if_false

Hint: Omit it from the simp argument list.
  [apply] simp only [Pi.sub_apply, mulVec, dotProduct, Fintype.sum_option, Matrix.sub_apply, diagonal_apply, rowE,
    Function.comp, reduceCtorEq, if_true, sub_mul, ite_mul, zero_mul, Finset.sum_ite_eq, Finset.mem_univ,
    Finset.sum_sub_distrib, Finset.sum_const_zero, add_zero, mul_sub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedChain.lean:55:76: This simp argument is unused:
  Finset.sum_const_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [Pi.sub_apply, mulVec, dotProduct, Fintype.sum_option, Matrix.sub_apply, diagonal_apply, rowE,
    Function.comp, reduceCtorEq, if_false, if_true, sub_mul, ite_mul, zero_mul, Finset.sum_ite_eq, Finset.mem_univ,
    Finset.sum_sub_distrib, add_zero, mul_sub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedChain.lean:56:6: This simp argument is unused:
  add_zero

Hint: Omit it from the simp argument list.
  [apply] simp only [Pi.sub_apply, mulVec, dotProduct, Fintype.sum_option, Matrix.sub_apply, diagonal_apply, rowE,
    Function.comp, reduceCtorEq, if_false, if_true, sub_mul, ite_mul, zero_mul, Finset.sum_ite_eq, Finset.mem_univ,
    Finset.sum_sub_distrib, Finset.sum_const_zero, mul_sub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedChain.lean:56:16: This simp argument is unused:
  mul_sub

Hint: Omit it from the simp argument list.
  [apply] simp only [Pi.sub_apply, mulVec, dotProduct, Fintype.sum_option, Matrix.sub_apply, diagonal_apply, rowE,
    Function.comp, reduceCtorEq, if_false, if_true, sub_mul, ite_mul, zero_mul, Finset.sum_ite_eq, Finset.mem_univ,
    Finset.sum_sub_distrib, Finset.sum_const_zero, add_zero]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: ./PaperC/C2/AttachedChain.lean:59:0: automatically included section variable(s) unused in theorem `Kagey131.PaperC.C2.opt_form`:
  [DecidableEq P]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [DecidableEq P] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: ./PaperC/C2/AttachedChain.lean:225:7: Variable name `M` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _M

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C2/AttachedChain.lean:225:10: Variable name `Φ` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _Φ

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C2/AttachedChain.lean:225:21: Variable name `b` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _b

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C2/AttachedChain.lean:226:11: Variable name `M` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _M

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C2/AttachedChain.lean:226:14: Variable name `Φ` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _Φ

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C2/AttachedChain.lean:228:35: Variable name `i` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _i

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: ./PaperC/C2/AttachedChain.lean:228:37: Variable name `j` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _j

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [8771/8777] Built PaperC.C2.DiffusionMatrices (18s)
✔ [8772/8777] Built PaperC.C3.SignCriteria (19s)
✔ [8773/8777] Built PaperC.C3.InverseCovariance (19s)
✔ [8774/8777] Built PaperC.C2 (22s)
✔ [8775/8777] Built PaperC.C3 (22s)
✔ [8776/8777] Built PaperC (28s)
Build completed successfully (8777 jobs).

$ lake env lean PaperCAxioms.lean    (exit 0)
'Kagey131.PaperC.C2.branchQ_rowsum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.branch_exit_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.branch_block_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.branchBlock_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.branch_block_23_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.branch_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.branch_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.weak_exit_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.weakBlock_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.weak_block_12_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.two_state_killing' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.det_add_diagonal_eq_sum_minors' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.det_sub_diagonal_eq_sum_minors' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.pminor_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.pminor_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.RF_eq_sum_minors' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.pminor_faceBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.charpoly_eq_of_minors_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.pminor_eq_det_piecewise' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.det_fin_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.det_fin_five' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.cutIrreducible_iff_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.cutIrreducible_of_offdiag_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.conj_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.normalize_isGenerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.ker_eq_smul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.sign_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.normalization_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.normalization_unique_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.det_neg_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.diag_of_rowsum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.det_neg_three_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.cyc_add_cycRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.cyc_mul_cycRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.sigma3_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.eq_of_same_q_w_cyc' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.timeRev_eq_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.timeRev_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.timeRev_wprod' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.cyc_timeRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.timeRev_rowsum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.timeRev_isGenerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.piTree_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.piTree_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.fiber_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.fiber_three_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.fiber_three_converse' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starMat_eq_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starMat_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starMat_isGenerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutQ_isGenerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutQ'_isGenerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutQ_factors' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutPi_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutPi_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutQ_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutQ'_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutX_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutC'_null' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutQ'_eq_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutQ'_X' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutQ'_Y' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutStar_01' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutQ'_ne_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutQ'_ne_Q' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutStar_ne_Q' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cut_example_minors' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memQ_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memQB_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memQ_isGenerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memQB_isGenerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memQ_exit' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memQ_enter' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memPi_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memPi_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memQ_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memQB_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memQB_ne_Q' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memQB_ne_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memory_example_minors' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.mem_words' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.sum_words_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.count_cons'' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.occ_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.sum_occ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.sum_stepP' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.sum_chainWt' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.sum_wordWt' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.runs_cons_cons' does not depend on any axioms
'Kagey131.PaperC.runs_cons_eq' depends on axioms: [Quot.sound]
'Kagey131.PaperC.runs_ne_nil' depends on axioms: [propext, Quot.sound]
'Kagey131.PaperC.runs_noAdjEq' depends on axioms: [Quot.sound]
'Kagey131.PaperC.count_runs_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.prod_pow_ite' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.chainWt_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.wordWt_eq_runWt' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.runComp_succ_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.runComp_zero_right' depends on axioms: [propext]
'Kagey131.PaperC.runComp_of_pos' depends on axioms: [propext, Quot.sound]
'Kagey131.PaperC.sum_runComp' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.mem_runSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.runs_eq_nil_iff' depends on axioms: [propext, Quot.sound]
'Kagey131.PaperC.occ_nil' depends on axioms: [propext, Quot.sound]
'Kagey131.PaperC.occ_replicate_append' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.runs_decomp' depends on axioms: [propext, Quot.sound]
'Kagey131.PaperC.runs_replicate_append' depends on axioms: [propext, Quot.sound]
'Kagey131.PaperC.notStartsWith_of_runs' depends on axioms: [propext, Quot.sound]
'Kagey131.PaperC.replicate_append_inj' depends on axioms: [propext]
'Kagey131.PaperC.runSet_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.runSet_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.NoAdjEq.tail' does not depend on any axioms
'Kagey131.PaperC.card_runSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.lawP_run_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.switchProd_eq_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.switchProd_eq_prod_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.sum_ite_and_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.sum_ite_and_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.sum_switchCount_out' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.sum_switchCount_in' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.switch_balance' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.aRev_eq_starMat' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.aRev_exit' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.chainWt_eq_adjWt' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.reverse_cons_eq' depends on axioms: [propext]
'Kagey131.PaperC.C2.adjWt_append_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.lastOf_of_reverse' depends on axioms: [propext]
'Kagey131.PaperC.C2.adjWt_reverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.adjWt_balance' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.stepP_aRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.wordWt_reverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.lawP_aRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.lawP_aRev_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cut_rows' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cut_cols' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cut_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutTranspose_null' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutTranspose_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutTranspose_isGenerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.exists_nonneg_factors' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cutTranspose_isGenerator_of_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starTilt_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starTilt_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starTilt_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starTilt_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starTilt_amplitude' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sum_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.maskB_vecMul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.maskC_vecMul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.maskB_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sum_maskB' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.dot_one_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.insideMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.outside_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.pathSum_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.conj_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.mul_pow_comm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.seg_reverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.extB_vecMul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.extB_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sum_extB' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.segSum_eq_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memoryless_block_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.stepMat_aBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.coeff_genPoly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.prod_pow_occ_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sum_chainWt_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.eval_genPoly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.lawP_aBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memOffQB_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memory_example_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.det_cut_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.dense_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.det_cutTranspose' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.pminor_cut' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.pminor_cutTranspose' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.glue_solution' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starBlock_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starBlock_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.star_q1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.star_q2' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.star_beta' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.star_EY' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.glue_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.glue_eq_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.glue_eq_of_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.p1_eq_p2_memoryless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.antisym_props' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.antisym_reduction' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.second_moments_conclude' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.quad_antisym' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.antisym_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.antisym_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.three_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.antisym_three_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.second_moments_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.second_moments_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.antisym_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Nmat_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.four_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.antisym_four_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.second_moments_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Memoryless.sumB_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.flux_balance' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.colB' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.rowB' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memoryless_isGenerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memoryless_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memoryless_eq_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memoryless_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memoryless_eq_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memoryless_irreducible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.mvPolynomial_eq_zero_of_open' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.dvd_of_not_coprime' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.graph_dvd' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sum_range_choose_hockey' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sum_choose_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.wordWt_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.lawP_two_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.circ_rowsum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.circQ_exit' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.circQ_isGenerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.circQ_sym' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.circQ_law_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.circQ_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.circQ_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.circQ_ne_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.diag_sub_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.inv_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.F_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.plane_of_eigen' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.plane_rotation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.planeEdge_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.plane_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sign_eq_of_edge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.kills_complement' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.eigenplane_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.eigenplane_sign_family' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sPart_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.kPart_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.G_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Gt_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sym_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sym_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sym_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.E_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.E_inv'' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Q_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sigma_eq_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.second_moments_ii' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.eval_Npoly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Npoly_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qpoly_id' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.det_coeff_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qpoly_coeff_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qpoly_coeff_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.eval_Qpoly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.eval_det_Npoly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.system_lin' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.resolvent_orders' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.exists_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.single_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.lin_ext' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.generic_start_determines' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.balanced_orders' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.balanced_first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.polar' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.balanced_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.evalAt_comp_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.shift_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.numerator_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.real_eig_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.generator_charpoly_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.eig_of_charpoly_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.eval_real_charpoly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.evalAt_Pmv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.shift_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.shift_const_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.one_time_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.exit_time_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.exit_rate_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.laminar' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.depth_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.DepthData.condII_of_cycle' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.DepthData.cycle_of_condII' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.DepthData.cycle_iff_ii' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.DepthData.condII_iff_condIII' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.DepthData.cycle_iff_iii' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.depth_eq_of_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cycles_eq_of_depth_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.collatz_wielandt_ineq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.generator_ratio_ge_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.stationary_ratio_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.pminor_blockTriangular' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.pminor_eq_of_components' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.eq_of_depends_on' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.perron_branch_divides' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fiber_irreducible' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.real_similarity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.flux_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.flux_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.flux_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.flux_form_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.flux_form_diff' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.noAttached_iff_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.closed_memoryless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.subset_nbhd' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.subset_closureN_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.closureN_subset_of_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.closureN_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.closureN_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.closureN_eq_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.closureN_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.form_prop_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.hiding_if' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.schur_reduce' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.schur_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.attached_base' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.const_of_connected' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Gshift_rowsum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Gshift_colsum' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.flux_Gshift' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.shift_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.balanced_flux' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memoryless_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starMat_blockRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.blockRev_comm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memoryless_union' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starMat_cutGenX' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starMat_cutGenX_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starMat_cutGenX_XX' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revOn_eq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revOn_eq_of_not' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revOn_eq_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.rowsum_revOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.colsum_revOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revOn_isGenerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revOn_stationary' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revOn_involution' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revOn_comm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cycle_telescope' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revOn_cycle_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.star_cut_center_X' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.star_cut_center_Y' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bord_ll' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bord_lr' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bord_rl' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bord_rr' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.gmat_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.gmat_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.gmat_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.gmat_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.gmat_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bord_transpose_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.border_schur' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bordered_cut_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bord_cross' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.factorization_memoryless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bord_blockRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bord_blockRev_cutT' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bord_blockRev_cutT_other' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.border_fixing' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.DSim.refl' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.DSim.symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.DSim.trans' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.DSim.transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.CutTr.of_dsim' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.starMat_starMat' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.good_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Memoryless.kappa_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.good_blockRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.RevReach.good' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.RevReach.star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bordCutT_caseA' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.bordCutT_caseB' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.dsim_bord_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.stationary_fiber' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Memoryless.ent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memoryless_of_ent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.flux_out_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sum_factor_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.overlap_sigma_ent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.overlap_sigma' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.overlap_flux_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.overlap_union_memoryless' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Memoryless.compl_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Memoryless.ne_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.blockRev_blockRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Memoryless.reversed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.ent_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.ent_blockRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memBlock_blockRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memBlock_blockRev_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memBlock_family_blockRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memBlock_star_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.blockRev_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sigma_blockRev' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.flux_blockRev_in' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.flux_blockRev_out' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.eq_of_diag_sigma_flux' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.blockRev_comm_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revList_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.exists_node' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.exists_parent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.chain_telescope' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.parSign_pm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.changed_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.countP_toList' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fiber_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fiber_signs_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.pai' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.pia' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Unmixed.stab' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.rho0_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.tau_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sign_tau' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.pt_tau' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.unmixed_tau' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.tau_tau' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.prod_swapOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.det_swapOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.pminor_revOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.div_zero_of_component' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.generator_dsim_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.dsim_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fiber_in_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.small_of_card_le_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.rev_in' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.small_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.reach_in' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.stationary_cases' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.evn_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.odd_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.evn_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.odd_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.odd_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.smf_forward' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.smf_backward' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.smf_orth' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.moment_fiber_if' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.resolvent_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.smf_backward_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.smf_reduce' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.smf_finite_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.shifted_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.semigroup_jets' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.och_rank_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.och_restricted' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.det_Q_from_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.three_state_f' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.three_state_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.three_state_t' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.circ_minor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.circ_two_visits' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.attached_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.attached_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.attached_b' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.shift_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.geom_partial' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.exists_isometry_of_norm_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.moment_fiber_only_if' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.diag_aeval' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.proj_sq_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.moment_fiber_only_if_poly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Nw_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.vecMulVec_mulVec'' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.schur_reduce_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.zero_of_right_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fpoly_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.schur_limit_a' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fpoly_eq_w_mul_gpoly' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.gpoly_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.schur_limit_b' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Fform_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.dot_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Fform_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.exists_unit_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.inv_mulVec_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.adjZero_formZero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.attached_step_b' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.attached_step_a' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.opt_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.opt_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.nw_unit_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.hxzero_of_adjzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.attached_level' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.attached_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.T_adjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.T_symm_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.T_anti_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.moment_fiber_only_if_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.laminar_card_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.mem_strongFam' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.univ_strong' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.strongFam_laminar' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.strongFam_card_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.strong_memBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.nonstrong' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.IsNode.unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.IsNode.symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.nodeFn_isNode' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.nodeFn_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qeps_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qeps_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.flux_Qeps' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sigma_Qeps' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qeps_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qeps_neg_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qeps_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.blockRev_Qeps' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qeps_Qeps' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revList_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revList_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.blockRev_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memBlock_revReach' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memBlock_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.memBlock_fiber' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.revList_revReach' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qeps_as_revList' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qeps_mem_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qeps_mem_fiber' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qeps_reversal_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fiber_subset_Qeps' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fiber_eq_Qeps' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fiber_reversal_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.mem_activeFam' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Qeps_eq_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.sgnFn_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fiber_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.gext_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.gext_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.gext_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.gext_inj' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.actFib_Qeps' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.actFib_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.actFib_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.actFib_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.actFib_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Q_ne_star_of_active' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fiber_subset_pair_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.fiber_of_cggr' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.dot_comp_equiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.adjZero_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.visible_base' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.Attached.mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.visible_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.visible_union' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.visible_nbhd' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.visible_iterate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.visible_closureN' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.hiding_only_if' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.multilinear_vanish' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.jets_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.hit_QH_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.hit_QH' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.hit_Hpi' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.hit_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.green_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.green_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.green_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.green_star' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.hit_star_rel' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.star_sym' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.star_alt' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.rev_alt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.cocycle_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.coords_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.four_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.tri_cyc' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.tri_swap23' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.tri_cocycle' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C2.faces_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.resolvent_sum_eq' depends on axioms: [propext]
'Kagey131.PaperC.C3.sandwich_eq' depends on axioms: [propext]
'Kagey131.PaperC.C3.symmetrized_inverse' depends on axioms: [propext]
'Kagey131.PaperC.C3.symmetrized_inverse_star' depends on axioms: [propext]
'Kagey131.PaperC.C3.shifted_inverse_star' depends on axioms: [propext]
'Kagey131.PaperC.C3.isUnit_add_antisymm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.isUnit_sub_antisymm' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.matrix_inverse_covariance' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.matrix_inverse_covariance_posDef' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.eq_or_eq_neg_of_vecMulVec_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.vecMulVec_neg_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.sign_const_of_preconnected' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.sign_zero_of_two_sign_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.edge_forces_equal_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.sign_mul_kernel_of_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.kernel_agree_iff_edge_consistent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.edgeConsistent_iff_reachable' depends on axioms: [propext]
'Kagey131.PaperC.C3.card_edgeConsistent' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.connected_signs_global' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.homogeneousComponent_mul_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.homogeneous_of_mul_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.homogeneous_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.X_mul_eq_mul_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.q_mul_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.inter_X_mul_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.not_X_dvd_of_posDef' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.finrank_homogeneousSubmodule' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.finrank_homogeneousSubmodule_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.lowerDim_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.sourceDim_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.sourceDim_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.sourceDim_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.multiCount_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.sum_choose_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.sum_multiCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.jetCount_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.targetDim_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.exists_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.antitone_of_hasDerivAt_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.frequency_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.H_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.exponent_comparison' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.frequency_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.dyadic_decay' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.frequency_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.weighted_cauchy_schwarz' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.frequency_derivative_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.exists_ne_zero_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.exists_unit_orthogonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'Kagey131.PaperC.C3.symbol_min' depends on axioms: [propext, Classical.choice, Quot.sound]



==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "Kagey131",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
# Lake configuration for the Lean proofs of the paper in ../c2.
# Run `lake exe cache get` once, then `lake build`.
name = "OccupationIdentifiability"
defaultTargets = ["PaperC"]

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.1"

[[lean_lib]]
name = "PaperC"
srcDir = "."


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.33.1


==> anc/lean/verification-manifest.json <==
{
  "written_at_utc": "2026-11-10T05:29:10+00:00",
  "lean_version": "Lean (version 4.33.1, x86_64-w64-windows-gnu, commit 819816b2e0a3bf405af45ae5c7af2491d8f5bee6, Release)",
  "allowed_axioms": [
    "Classical.choice",
    "Quot.sound",
    "propext"
  ],
  "all_checks_passed": true,
  "total_declarations": 621,
  "libraries": {
    "PaperC": {
      "checked_at_utc": "2026-11-10T05:29:10+00:00",
      "lean_version": "Lean (version 4.33.1, x86_64-w64-windows-gnu, commit 819816b2e0a3bf405af45ae5c7af2491d8f5bee6, Release)",
      "mathlib_rev": "0df444a360eaa60ab8c11dca51a86af692955474",
      "root": "PaperC.lean",
      "module_count": 71,
      "declaration_count": 621,
      "build_warnings": 133,
      "all_checks_passed": true,
      "modules": [
        {
          "module": "PaperC.C2.BranchSwitch",
          "file": "PaperC/C2/BranchSwitch.lean",
          "sha256": "037e410f6d4799703ee5e84ff5d0e1ed2cadf189d8675b2bdaed0476cd7b7a50",
          "sha256_lf": "037e410f6d4799703ee5e84ff5d0e1ed2cadf189d8675b2bdaed0476cd7b7a50",
          "declarations": 11
        },
        {
          "module": "PaperC.PrincipalMinors",
          "file": "PaperC/PrincipalMinors.lean",
          "sha256": "1accce096ec5bbcc539b2623ee7a609807f49f65327bca6f16dce21b71fdfb28",
          "sha256_lf": "c342b311f9b659385cb5f8f7a717e9f7e49aae8aabd3280bfdb4e3bb476f7ef3",
          "declarations": 7
        },
        {
          "module": "PaperC.C2.MinorTools",
          "file": "PaperC/C2/MinorTools.lean",
          "sha256": "e46ccca8257a16e406ca1a1e1f5340b06500d9793e8604dccad2ec7e87f6a236",
          "sha256_lf": "e46ccca8257a16e406ca1a1e1f5340b06500d9793e8604dccad2ec7e87f6a236",
          "declarations": 3
        },
        {
          "module": "PaperC.GeneratorFiber",
          "file": "PaperC/GeneratorFiber.lean",
          "sha256": "f0e4ea4c1f83c74c96b787a29ab509dbb94aa26f6c0472d236c921d3bca747e9",
          "sha256_lf": "f0e4ea4c1f83c74c96b787a29ab509dbb94aa26f6c0472d236c921d3bca747e9",
          "declarations": 26
        },
        {
          "module": "PaperC.C2.TimeReversal",
          "file": "PaperC/C2/TimeReversal.lean",
          "sha256": "c9a4eeb2b4cc36a568869ec11ea36a385ba88fa54055fcdc208028b2e5033ba3",
          "sha256_lf": "c9a4eeb2b4cc36a568869ec11ea36a385ba88fa54055fcdc208028b2e5033ba3",
          "declarations": 3
        },
        {
          "module": "PaperC.C2.CutExample4",
          "file": "PaperC/C2/CutExample4.lean",
          "sha256": "248d8ab842af43db9f7278ce1e578eb358dae70fe5bb90f73619023b4e9878dc",
          "sha256_lf": "248d8ab842af43db9f7278ce1e578eb358dae70fe5bb90f73619023b4e9878dc",
          "declarations": 17
        },
        {
          "module": "PaperC.C2.MemorylessExample5",
          "file": "PaperC/C2/MemorylessExample5.lean",
          "sha256": "6acdc956831053ca5c570e19960678ae72fb0934081eb0ca17a8e08bec70e00d",
          "sha256_lf": "6acdc956831053ca5c570e19960678ae72fb0934081eb0ca17a8e08bec70e00d",
          "declarations": 13
        },
        {
          "module": "PaperC.ChainLaw",
          "file": "PaperC/ChainLaw.lean",
          "sha256": "ddbc67c0ebd7a23a31c252a19316437101fa78faf8af16843e2e11171c145f12",
          "sha256_lf": "7bd905d1d336d84cae8fa5f53aeef5d10a3dee3d7136fad3097b10cafc703cba",
          "declarations": 40
        },
        {
          "module": "PaperC.C2.PathReversal",
          "file": "PaperC/C2/PathReversal.lean",
          "sha256": "f73d06b2f5b6afacec8d569c71ddfd87d0b63f87c6316cd52894b538fc0f059f",
          "sha256_lf": "f73d06b2f5b6afacec8d569c71ddfd87d0b63f87c6316cd52894b538fc0f059f",
          "declarations": 12
        },
        {
          "module": "PaperC.C2.CutTranspose",
          "file": "PaperC/C2/CutTranspose.lean",
          "sha256": "58b1c65ecb5cdde823dfafa2338317c4dc5f1c02e94a4b0fe1b47a93b0ba4bea",
          "sha256_lf": "58b1c65ecb5cdde823dfafa2338317c4dc5f1c02e94a4b0fe1b47a93b0ba4bea",
          "declarations": 8
        },
        {
          "module": "PaperC.C2.TimeReversalEigen",
          "file": "PaperC/C2/TimeReversalEigen.lean",
          "sha256": "d9301d0bc3c1fd5aa4558d15ba966d00f86f878ca82be855c2c906c9b2be07d4",
          "sha256_lf": "d9301d0bc3c1fd5aa4558d15ba966d00f86f878ca82be855c2c906c9b2be07d4",
          "declarations": 5
        },
        {
          "module": "PaperC.C2.BlockSegment",
          "file": "PaperC/C2/BlockSegment.lean",
          "sha256": "8a78e3226ce8e8cfab5ba94f0ee81777bc5eaa0c91565553014acdf3299217fa",
          "sha256_lf": "8a78e3226ce8e8cfab5ba94f0ee81777bc5eaa0c91565553014acdf3299217fa",
          "declarations": 9
        },
        {
          "module": "PaperC.C2.BlockReversal",
          "file": "PaperC/C2/BlockReversal.lean",
          "sha256": "97b0e59c2c0a3a2de1971ae217f8375dae178dd289a4a79dde77b79e6ce603f7",
          "sha256_lf": "97b0e59c2c0a3a2de1971ae217f8375dae178dd289a4a79dde77b79e6ce603f7",
          "declarations": 8
        },
        {
          "module": "PaperC.C2.BlockReversalLaw",
          "file": "PaperC/C2/BlockReversalLaw.lean",
          "sha256": "ddc15d47aadd334261106a2ba549690b49eed117165256930ddb76f00f78820d",
          "sha256_lf": "ddc15d47aadd334261106a2ba549690b49eed117165256930ddb76f00f78820d",
          "declarations": 6
        },
        {
          "module": "PaperC.C2.MemorylessLaw",
          "file": "PaperC/C2/MemorylessLaw.lean",
          "sha256": "9d9788a267d837b9cbb15424a9b82ddf335ff8b833768e619e374e231f83711d",
          "sha256_lf": "9d9788a267d837b9cbb15424a9b82ddf335ff8b833768e619e374e231f83711d",
          "declarations": 2
        },
        {
          "module": "PaperC.C2.CutTransposeMinors",
          "file": "PaperC/C2/CutTransposeMinors.lean",
          "sha256": "595e68291206eb591a6a521ed1c7ebe9aa3af82d809131d669401c1c21d46dee",
          "sha256_lf": "595e68291206eb591a6a521ed1c7ebe9aa3af82d809131d669401c1c21d46dee",
          "declarations": 5
        },
        {
          "module": "PaperC.C2.GluingCut",
          "file": "PaperC/C2/GluingCut.lean",
          "sha256": "cebd2a0e70c3810ac16fe324ea5ace9b6bf002af9cf7e2be49587a5f84fb5c33",
          "sha256_lf": "cebd2a0e70c3810ac16fe324ea5ace9b6bf002af9cf7e2be49587a5f84fb5c33",
          "declarations": 11
        },
        {
          "module": "PaperC.C2.SecondMoments",
          "file": "PaperC/C2/SecondMoments.lean",
          "sha256": "05f731a0edc877705980315e65db27dc4ac3bac3046d485dd4307c8c8cb971d9",
          "sha256_lf": "05f731a0edc877705980315e65db27dc4ac3bac3046d485dd4307c8c8cb971d9",
          "declarations": 10
        },
        {
          "module": "PaperC.C2.SecondMomentsFour",
          "file": "PaperC/C2/SecondMomentsFour.lean",
          "sha256": "d6a8e718da2cbbbca135a325b44c40dc2e7a62a2de996e60bd80119c237109b2",
          "sha256_lf": "d6a8e718da2cbbbca135a325b44c40dc2e7a62a2de996e60bd80119c237109b2",
          "declarations": 5
        },
        {
          "module": "PaperC.C2.MemorylessBlock",
          "file": "PaperC/C2/MemorylessBlock.lean",
          "sha256": "ded72ae373bd7e45c78f675121d4679f36d2526680c188f8983c94ca1405265c",
          "sha256_lf": "ded72ae373bd7e45c78f675121d4679f36d2526680c188f8983c94ca1405265c",
          "declarations": 10
        },
        {
          "module": "PaperC.C2.ResultantGraph",
          "file": "PaperC/C2/ResultantGraph.lean",
          "sha256": "aee32fe85693cab0ba6203e17ab37f5271bb6be1aea0af612c63c8e9153931f0",
          "sha256_lf": "aee32fe85693cab0ba6203e17ab37f5271bb6be1aea0af612c63c8e9153931f0",
          "declarations": 3
        },
        {
          "module": "PaperC.C2.OneN",
          "file": "PaperC/C2/OneN.lean",
          "sha256": "961cc8e9e1aa046e5efc1d14397522548039cc57566e071fd7769b0b2bbcbdf5",
          "sha256_lf": "961cc8e9e1aa046e5efc1d14397522548039cc57566e071fd7769b0b2bbcbdf5",
          "declarations": 12
        },
        {
          "module": "PaperC.C2.StationaryConverse",
          "file": "PaperC/C2/StationaryConverse.lean",
          "sha256": "6e5996889873d9a00cd5f6f2af92d29420af4d3f18b5d3f3d845d373e0f9ad25",
          "sha256_lf": "6e5996889873d9a00cd5f6f2af92d29420af4d3f18b5d3f3d845d373e0f9ad25",
          "declarations": 3
        },
        {
          "module": "PaperC.C2.EigenplaneSign",
          "file": "PaperC/C2/EigenplaneSign.lean",
          "sha256": "784477bfa7eb6407e3c0e354e61fcaf0d97c3aafa0561891338b321d6b7e52b4",
          "sha256_lf": "784477bfa7eb6407e3c0e354e61fcaf0d97c3aafa0561891338b321d6b7e52b4",
          "declarations": 8
        },
        {
          "module": "PaperC.C2.SecondMomentsGeneral",
          "file": "PaperC/C2/SecondMomentsGeneral.lean",
          "sha256": "81ef6a19167b0231282fb75b1550f293cbd2d36e462eb8a5be875f92c8000059",
          "sha256_lf": "81ef6a19167b0231282fb75b1550f293cbd2d36e462eb8a5be875f92c8000059",
          "declarations": 12
        },
        {
          "module": "PaperC.C2.ResolventOrders",
          "file": "PaperC/C2/ResolventOrders.lean",
          "sha256": "c10f11cce388963c7eada234439a1ea86c06511e51b35eb2ada51c8b2b946c30",
          "sha256_lf": "c10f11cce388963c7eada234439a1ea86c06511e51b35eb2ada51c8b2b946c30",
          "declarations": 18
        },
        {
          "module": "PaperC.C2.OneTimeCore",
          "file": "PaperC/C2/OneTimeCore.lean",
          "sha256": "fafc1129a3f0fd0478615023dfe35aa7d0cd3ed084c7779b2e61d6a6510c738c",
          "sha256_lf": "fafc1129a3f0fd0478615023dfe35aa7d0cd3ed084c7779b2e61d6a6510c738c",
          "declarations": 11
        },
        {
          "module": "PaperC.C2.CycleDepths",
          "file": "PaperC/C2/CycleDepths.lean",
          "sha256": "0621292dd76821e769216e6c390fc22f66bd728d6a5bba2ba4c12aecf40e7d0e",
          "sha256_lf": "0621292dd76821e769216e6c390fc22f66bd728d6a5bba2ba4c12aecf40e7d0e",
          "declarations": 11
        },
        {
          "module": "PaperC.C2.CollatzWielandt",
          "file": "PaperC/C2/CollatzWielandt.lean",
          "sha256": "c0b50edb5cde20633b9c13264dd2e337d1316d51a8a9e6036ea5c869f98ad7b4",
          "sha256_lf": "c0b50edb5cde20633b9c13264dd2e337d1316d51a8a9e6036ea5c869f98ad7b4",
          "declarations": 3
        },
        {
          "module": "PaperC.C2.ReducibleGenerators",
          "file": "PaperC/C2/ReducibleGenerators.lean",
          "sha256": "09a89e8e55d79e8cf0ea80e947abfec5e43c68b64311ea777ee31dc86525462e",
          "sha256_lf": "09a89e8e55d79e8cf0ea80e947abfec5e43c68b64311ea777ee31dc86525462e",
          "declarations": 4
        },
        {
          "module": "PaperC.C2.FiberIrreducible",
          "file": "PaperC/C2/FiberIrreducible.lean",
          "sha256": "a2d14a0f2b652f3d1777410b59da2d8839b3914dffddddd5047de8299fad4b89",
          "sha256_lf": "a2d14a0f2b652f3d1777410b59da2d8839b3914dffddddd5047de8299fad4b89",
          "declarations": 2
        },
        {
          "module": "PaperC.C2.HidingTimeReversal",
          "file": "PaperC/C2/HidingTimeReversal.lean",
          "sha256": "360e4599fbdcab65e046c11a71f5d8a972d364daba9e1538de8e65c8722b73de",
          "sha256_lf": "360e4599fbdcab65e046c11a71f5d8a972d364daba9e1538de8e65c8722b73de",
          "declarations": 20
        },
        {
          "module": "PaperC.C2.BalancedSides",
          "file": "PaperC/C2/BalancedSides.lean",
          "sha256": "9bfb3047898709904c8a0a4cf395fbe75a3ad4b326df7977a04a3cca6ab0435b",
          "sha256_lf": "9bfb3047898709904c8a0a4cf395fbe75a3ad4b326df7977a04a3cca6ab0435b",
          "declarations": 12
        },
        {
          "module": "PaperC.C2.BlockReversals",
          "file": "PaperC/C2/BlockReversals.lean",
          "sha256": "73eedcdecd0cf300fc16c60f3145a9e830f8c8f5ad9dce911b5b79f3c532820a",
          "sha256_lf": "73eedcdecd0cf300fc16c60f3145a9e830f8c8f5ad9dce911b5b79f3c532820a",
          "declarations": 13
        },
        {
          "module": "PaperC.C2.BorderedCuts",
          "file": "PaperC/C2/BorderedCuts.lean",
          "sha256": "f82308a41f58cac47b4daeab0159defbe9aeab0217ebf714f3cd35402bb0e7bd",
          "sha256_lf": "f82308a41f58cac47b4daeab0159defbe9aeab0217ebf714f3cd35402bb0e7bd",
          "declarations": 18
        },
        {
          "module": "PaperC.C2.StationaryFiber",
          "file": "PaperC/C2/StationaryFiber.lean",
          "sha256": "4f7f11e4ed7a340367ea06e6e01a26adcad58f3d2ad88e23e68f81c014013c7b",
          "sha256_lf": "4f7f11e4ed7a340367ea06e6e01a26adcad58f3d2ad88e23e68f81c014013c7b",
          "declarations": 15
        },
        {
          "module": "PaperC.C2.OverlapBlocks",
          "file": "PaperC/C2/OverlapBlocks.lean",
          "sha256": "b7e67aa7c0d566d0665b0fed74e85279e336a93894a7189545e0a946048998b9",
          "sha256_lf": "54d5a6bd4e40d5e6c005b9d503de68269ac4c12fad2f08e06a8b7765ab096743",
          "declarations": 8
        },
        {
          "module": "PaperC.C2.ReversalInvariance",
          "file": "PaperC/C2/ReversalInvariance.lean",
          "sha256": "0708db52c2013205105fde802052d0e205b61a0d2de45060aca46dcc3d0ca6ec",
          "sha256_lf": "9963b07c51b79e6c398f2a8e828cf32a647a207d739707aa57896b6a5d76e569",
          "declarations": 10
        },
        {
          "module": "PaperC.C2.FiberSigns",
          "file": "PaperC/C2/FiberSigns.lean",
          "sha256": "c0836eae6673b02b91814a0a04007758c8c5c2a94193b91e0b0895dd91b5ef75",
          "sha256_lf": "c0836eae6673b02b91814a0a04007758c8c5c2a94193b91e0b0895dd91b5ef75",
          "declarations": 15
        },
        {
          "module": "PaperC.C2.BlockMinors",
          "file": "PaperC/C2/BlockMinors.lean",
          "sha256": "a0cb59e8485798eeaf1221ee8d17f06b3bf96ea0de6e5cbfe29ca49f52408e09",
          "sha256_lf": "a0cb59e8485798eeaf1221ee8d17f06b3bf96ea0de6e5cbfe29ca49f52408e09",
          "declarations": 13
        },
        {
          "module": "PaperC.C2.BlockCount",
          "file": "PaperC/C2/BlockCount.lean",
          "sha256": "07d1e59f9a30afc393a228d5258b1ef6f64e23eeed90e76e44b2e3f44445e0ab",
          "sha256_lf": "07d1e59f9a30afc393a228d5258b1ef6f64e23eeed90e76e44b2e3f44445e0ab",
          "declarations": 3
        },
        {
          "module": "PaperC.C2.StationaryCases",
          "file": "PaperC/C2/StationaryCases.lean",
          "sha256": "c5c3337f7f7a1d61bd4eb86a08a10cf5c6987768eeab53e2185a7cd22f18fc48",
          "sha256_lf": "c5c3337f7f7a1d61bd4eb86a08a10cf5c6987768eeab53e2185a7cd22f18fc48",
          "declarations": 5
        },
        {
          "module": "PaperC.C2.SecondMomentFiber",
          "file": "PaperC/C2/SecondMomentFiber.lean",
          "sha256": "dc94244aaf00cc4c64a9aa00b6946afcf47704ec9d01af128ecc4fa6e516d11b",
          "sha256_lf": "dc94244aaf00cc4c64a9aa00b6946afcf47704ec9d01af128ecc4fa6e516d11b",
          "declarations": 13
        },
        {
          "module": "PaperC.C2.DiffusionMatrices",
          "file": "PaperC/C2/DiffusionMatrices.lean",
          "sha256": "b977b38d5b3e32fc75591d169464e8a9f8c4857d9d3e50f42d21d0716902f0d1",
          "sha256_lf": "b977b38d5b3e32fc75591d169464e8a9f8c4857d9d3e50f42d21d0716902f0d1",
          "declarations": 2
        },
        {
          "module": "PaperC.C2.CountHorizon",
          "file": "PaperC/C2/CountHorizon.lean",
          "sha256": "7b368ab0eba78098b0887b0cf7ea459b7b7bc18cc1e9bb588a079ab313efcba2",
          "sha256_lf": "7b368ab0eba78098b0887b0cf7ea459b7b7bc18cc1e9bb588a079ab313efcba2",
          "declarations": 8
        },
        {
          "module": "PaperC.C2.AttachedLimits",
          "file": "PaperC/C2/AttachedLimits.lean",
          "sha256": "cd6f932c6e6ad4e11963e4c38cebb57f7c8c84ad9d1cecfd98cb7a2c66bf98b8",
          "sha256_lf": "cd6f932c6e6ad4e11963e4c38cebb57f7c8c84ad9d1cecfd98cb7a2c66bf98b8",
          "declarations": 3
        },
        {
          "module": "PaperC.C2.ReductionsAlgebra",
          "file": "PaperC/C2/ReductionsAlgebra.lean",
          "sha256": "5865f1d02f968b10b8e1582332b60c8061c09f6b2f51161874e587ae7747e28d",
          "sha256_lf": "5865f1d02f968b10b8e1582332b60c8061c09f6b2f51161874e587ae7747e28d",
          "declarations": 2
        },
        {
          "module": "PaperC.C2.MomentFiberOnlyIf",
          "file": "PaperC/C2/MomentFiberOnlyIf.lean",
          "sha256": "39ae5fd006f6848873efc7fc133423ee71efec48942c99b5db167aae7c1fc85a",
          "sha256_lf": "39ae5fd006f6848873efc7fc133423ee71efec48942c99b5db167aae7c1fc85a",
          "declarations": 5
        },
        {
          "module": "PaperC.C2.SchurLimits",
          "file": "PaperC/C2/SchurLimits.lean",
          "sha256": "e41eb9db94d1b83f1bb61a2ada8eed3fb9b6a4c5792780cd21373f95b0dde416",
          "sha256_lf": "e41eb9db94d1b83f1bb61a2ada8eed3fb9b6a4c5792780cd21373f95b0dde416",
          "declarations": 9
        },
        {
          "module": "PaperC.C2.AttachedInduction",
          "file": "PaperC/C2/AttachedInduction.lean",
          "sha256": "b0994914e2c8b1182350f7886752e20228dc87fc2b43e3c287e615d0a4cb2c20",
          "sha256_lf": "b0994914e2c8b1182350f7886752e20228dc87fc2b43e3c287e615d0a4cb2c20",
          "declarations": 8
        },
        {
          "module": "PaperC.C2.AttachedChain",
          "file": "PaperC/C2/AttachedChain.lean",
          "sha256": "6371c383e034ab82f3c8ec7d9f708322afaa128d8664a06daadfcc0d17cd8c45",
          "sha256_lf": "6371c383e034ab82f3c8ec7d9f708322afaa128d8664a06daadfcc0d17cd8c45",
          "declarations": 6
        },
        {
          "module": "PaperC.C2.MomentFiberMatrix",
          "file": "PaperC/C2/MomentFiberMatrix.lean",
          "sha256": "f94f0ead80f777efa51b6aab27750f390cc7a839ef2b6381872406f86913b919",
          "sha256_lf": "f94f0ead80f777efa51b6aab27750f390cc7a839ef2b6381872406f86913b919",
          "declarations": 4
        },
        {
          "module": "PaperC.C2.LaminarBound",
          "file": "PaperC/C2/LaminarBound.lean",
          "sha256": "c83ba4fbac89f9a5875e49c74e54123e1d55cdad4f2dd89cef5aa61fe9272ed1",
          "sha256_lf": "c83ba4fbac89f9a5875e49c74e54123e1d55cdad4f2dd89cef5aa61fe9272ed1",
          "declarations": 1
        },
        {
          "module": "PaperC.C2.FiberStrong",
          "file": "PaperC/C2/FiberStrong.lean",
          "sha256": "c20a927a28daef466aa6ee05e512d8b7278f9829a04f99aab9259ba3af5357f3",
          "sha256_lf": "c20a927a28daef466aa6ee05e512d8b7278f9829a04f99aab9259ba3af5357f3",
          "declarations": 6
        },
        {
          "module": "PaperC.C2.FiberCount",
          "file": "PaperC/C2/FiberCount.lean",
          "sha256": "1b3746f516d1ced538eb9a0d662d824335b11fba9149aad1dde4c03cb8524396",
          "sha256_lf": "1b3746f516d1ced538eb9a0d662d824335b11fba9149aad1dde4c03cb8524396",
          "declarations": 16
        },
        {
          "module": "PaperC.C2.FiberCountMain",
          "file": "PaperC/C2/FiberCountMain.lean",
          "sha256": "412d8f0970e098ff33fec079eb84581754c7eb8f7dc31427475228c741a5229a",
          "sha256_lf": "412d8f0970e098ff33fec079eb84581754c7eb8f7dc31427475228c741a5229a",
          "declarations": 11
        },
        {
          "module": "PaperC.C2.FiberTorsor",
          "file": "PaperC/C2/FiberTorsor.lean",
          "sha256": "8945a2af5e7d80859bf3bc3da8f7ae7ff2933d7640793a2026cf0c8683787524",
          "sha256_lf": "8945a2af5e7d80859bf3bc3da8f7ae7ff2933d7640793a2026cf0c8683787524",
          "declarations": 16
        },
        {
          "module": "PaperC.C2.HidingOnlyIf",
          "file": "PaperC/C2/HidingOnlyIf.lean",
          "sha256": "48e34e9ea95eabe8527790fc51ecdb116695958127e1a090fefb46f8e68046ba",
          "sha256_lf": "48e34e9ea95eabe8527790fc51ecdb116695958127e1a090fefb46f8e68046ba",
          "declarations": 10
        },
        {
          "module": "PaperC.C2.CumulantJets",
          "file": "PaperC/C2/CumulantJets.lean",
          "sha256": "cbc2e3876fe7ab9d67b0efc0f40b8bd2909458c9e737c5ee7ef57edc2236618b",
          "sha256_lf": "cbc2e3876fe7ab9d67b0efc0f40b8bd2909458c9e737c5ee7ef57edc2236618b",
          "declarations": 2
        },
        {
          "module": "PaperC.C2.HittingTimes",
          "file": "PaperC/C2/HittingTimes.lean",
          "sha256": "87ab063f93785d664553f776ffc5c76ba04379cdb472c7c164833270c31887a3",
          "sha256_lf": "87ab063f93785d664553f776ffc5c76ba04379cdb472c7c164833270c31887a3",
          "declarations": 5
        },
        {
          "module": "PaperC.C2.HittingCoords",
          "file": "PaperC/C2/HittingCoords.lean",
          "sha256": "e235477f63a6ab31434299d8aab1cb78da37074c27db53390524a7b553bb138f",
          "sha256_lf": "e235477f63a6ab31434299d8aab1cb78da37074c27db53390524a7b553bb138f",
          "declarations": 9
        },
        {
          "module": "PaperC.C2.TriangleSigns",
          "file": "PaperC/C2/TriangleSigns.lean",
          "sha256": "9ffeedfe06b54de8af4d562cb78c64f4a897619e747ca82215c0fb0671c81d90",
          "sha256_lf": "9ffeedfe06b54de8af4d562cb78c64f4a897619e747ca82215c0fb0671c81d90",
          "declarations": 5
        },
        {
          "module": "PaperC.C2",
          "file": "PaperC/C2.lean",
          "sha256": "e2be1a6ad60202d56ecb2194aa3d53b2be0a77569fc9cd688ea73d00fc8bacd6",
          "sha256_lf": "e2be1a6ad60202d56ecb2194aa3d53b2be0a77569fc9cd688ea73d00fc8bacd6",
          "declarations": 0
        },
        {
          "module": "PaperC.C3.InverseCovariance",
          "file": "PaperC/C3/InverseCovariance.lean",
          "sha256": "c6edda981ce0ed99380b8836def3109277917ca6e4f1333683da894dd279d53e",
          "sha256_lf": "c6edda981ce0ed99380b8836def3109277917ca6e4f1333683da894dd279d53e",
          "declarations": 9
        },
        {
          "module": "PaperC.C3.SignCriteria",
          "file": "PaperC/C3/SignCriteria.lean",
          "sha256": "961d6b31ab7d0a45db903edf4dc2a0341b7039d10d02fde42ce4fb474f8446a4",
          "sha256_lf": "961d6b31ab7d0a45db903edf4dc2a0341b7039d10d02fde42ce4fb474f8446a4",
          "declarations": 10
        },
        {
          "module": "PaperC.C3.PolyCoprime",
          "file": "PaperC/C3/PolyCoprime.lean",
          "sha256": "0baec0d8845787b05c3bc2c12e8282e0a9dfcc2975ab3f87766b210c333d8b83",
          "sha256_lf": "0baec0d8845787b05c3bc2c12e8282e0a9dfcc2975ab3f87766b210c333d8b83",
          "declarations": 7
        },
        {
          "module": "PaperC.C3.PolyCount",
          "file": "PaperC/C3/PolyCount.lean",
          "sha256": "26907ad9e74d2d7870b17646290f40d48886d8e6b27b1199aa946fbf1c294f04",
          "sha256_lf": "26907ad9e74d2d7870b17646290f40d48886d8e6b27b1199aa946fbf1c294f04",
          "declarations": 12
        },
        {
          "module": "PaperC.C3.PoleFrequency",
          "file": "PaperC/C3/PoleFrequency.lean",
          "sha256": "0fd0d61ff36c7c186470dd2977ea322a6bc5825b2cd48c2e134f61e0de2ea8e8",
          "sha256_lf": "0fd0d61ff36c7c186470dd2977ea322a6bc5825b2cd48c2e134f61e0de2ea8e8",
          "declarations": 9
        },
        {
          "module": "PaperC.C3.SymbolMinimum",
          "file": "PaperC/C3/SymbolMinimum.lean",
          "sha256": "9015e9d2d93bdbac2da8d4d70e3e2fbb37823e2dde9a6cde9b799cbcf426b691",
          "sha256_lf": "9015e9d2d93bdbac2da8d4d70e3e2fbb37823e2dde9a6cde9b799cbcf426b691",
          "declarations": 3
        },
        {
          "module": "PaperC.C3",
          "file": "PaperC/C3.lean",
          "sha256": "d156d229b40fba1332a9eaf800765df20a97c40fff5edf5f6b0e1928dd1afe3d",
          "sha256_lf": "d156d229b40fba1332a9eaf800765df20a97c40fff5edf5f6b0e1928dd1afe3d",
          "declarations": 0
        },
        {
          "module": "PaperC",
          "file": "PaperC.lean",
          "sha256": "b3ef42e3fa04431963c451ef8cc2d4cc28d8eb350841434f6116cd335c22e354",
          "sha256_lf": "b3ef42e3fa04431963c451ef8cc2d4cc28d8eb350841434f6116cd335c22e354",
          "declarations": 0
        }
      ],
      "files_not_imported": [],
      "axioms": {
        "Kagey131.PaperC.C2.branchQ_rowsum": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.branch_exit_one": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.branch_block_two": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.branchBlock_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.branch_block_23_eigen": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.branch_gap": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.branch_lt": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.weak_exit_one": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.weakBlock_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.weak_block_12_eigen": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.two_state_killing": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.det_add_diagonal_eq_sum_minors": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.det_sub_diagonal_eq_sum_minors": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.pminor_empty": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.pminor_univ": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.RF_eq_sum_minors": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.pminor_faceBlock": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.charpoly_eq_of_minors_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.pminor_eq_det_piecewise": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.det_fin_four": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.det_fin_five": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.cutIrreducible_iff_reach": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.cutIrreducible_of_offdiag_ne": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.conj_apply": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.normalize_isGenerator": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.ker_eq_smul": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sign_constant": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.normalization_unique": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.normalization_unique_matrix": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.det_neg_three": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.diag_of_rowsum": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.det_neg_three_eq_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.cyc_add_cycRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.cyc_mul_cycRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sigma3_congr": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.eq_of_same_q_w_cyc": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.timeRev_eq_conj": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.timeRev_diag": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.timeRev_wprod": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.cyc_timeRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.timeRev_rowsum": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.timeRev_isGenerator": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.piTree_pos": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.piTree_stationary": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.fiber_three": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.fiber_three_tree": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.fiber_three_converse": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starMat_eq_conj": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starMat_diag": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starMat_isGenerator": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutQ_isGenerator": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutQ'_isGenerator": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutQ_factors": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutPi_pos": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutPi_sum": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutQ_stationary": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutQ'_stationary": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutX_pos": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutC'_null": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutQ'_eq_conj": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutQ'_X": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutQ'_Y": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutStar_01": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutQ'_ne_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutQ'_ne_Q": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutStar_ne_Q": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cut_example_minors": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memQ_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memQB_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memQ_isGenerator": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memQB_isGenerator": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memQ_exit": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memQ_enter": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memPi_pos": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memPi_sum": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memQ_stationary": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memQB_stationary": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memQB_ne_Q": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memQB_ne_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memory_example_minors": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.mem_words": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sum_words_succ": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.count_cons'": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.occ_cons": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sum_occ": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sum_stepP": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sum_chainWt": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sum_wordWt": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.runs_cons_cons": [],
        "Kagey131.PaperC.runs_cons_eq": [
          "Quot.sound"
        ],
        "Kagey131.PaperC.runs_ne_nil": [
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.runs_noAdjEq": [
          "Quot.sound"
        ],
        "Kagey131.PaperC.count_runs_le": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.prod_pow_ite": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.chainWt_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.wordWt_eq_runWt": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.runComp_succ_succ": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.runComp_zero_right": [
          "propext"
        ],
        "Kagey131.PaperC.runComp_of_pos": [
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sum_runComp": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.mem_runSet": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.runs_eq_nil_iff": [
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.occ_nil": [
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.occ_replicate_append": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.runs_decomp": [
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.runs_replicate_append": [
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.notStartsWith_of_runs": [
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.replicate_append_inj": [
          "propext"
        ],
        "Kagey131.PaperC.runSet_nil": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.runSet_cons": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.NoAdjEq.tail": [],
        "Kagey131.PaperC.card_runSet": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.lawP_run_expansion": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.switchProd_eq_pow": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.switchProd_eq_prod_pow": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sum_ite_and_left": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sum_ite_and_right": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sum_switchCount_out": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.sum_switchCount_in": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.switch_balance": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.aRev_eq_starMat": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.aRev_exit": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.chainWt_eq_adjWt": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.reverse_cons_eq": [
          "propext"
        ],
        "Kagey131.PaperC.C2.adjWt_append_singleton": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.lastOf_of_reverse": [
          "propext"
        ],
        "Kagey131.PaperC.C2.adjWt_reverse": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.adjWt_balance": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.stepP_aRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.wordWt_reverse": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.lawP_aRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.lawP_aRev_weighted": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cut_rows": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cut_cols": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cut_total": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutTranspose_null": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutTranspose_blocks": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutTranspose_isGenerator": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.exists_nonneg_factors": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cutTranspose_isGenerator_of_blocks": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starTilt_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starTilt_right": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starTilt_left": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starTilt_pairing": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starTilt_amplitude": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sum_split": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.maskB_vecMul": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.maskC_vecMul": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.maskB_pow": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sum_maskB": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.dot_one_split": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.insideMass": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.outside_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.pathSum_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.conj_pow": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.mul_pow_comm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.seg_reverse": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.extB_vecMul": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.extB_pow": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sum_extB": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.segSum_eq_sub": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memoryless_block_reversal": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.stepMat_aBlock": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.coeff_genPoly": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.prod_pow_occ_cons": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sum_chainWt_pow": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.eval_genPoly": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.lawP_aBlock": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memOffQB_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memory_example_law": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.det_cut_unit": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.dense_det_ne_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.det_cutTranspose": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.pminor_cut": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.pminor_cutTranspose": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.glue_solution": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starBlock_mul": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starBlock_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.star_q1": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.star_q2": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.star_beta": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.star_EY": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.glue_difference": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.glue_eq_iff": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.glue_eq_of_balanced": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.p1_eq_p2_memoryless": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.antisym_props": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.antisym_reduction": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.second_moments_conclude": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.quad_antisym": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.antisym_two": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.antisym_three": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.three_entry": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.antisym_three_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.second_moments_two": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.second_moments_three": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.antisym_four": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Nmat_kernel": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.four_core": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.antisym_four_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.second_moments_four": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Memoryless.sumB_pos": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.flux_balance": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.colB": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.rowB": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memoryless_isGenerator": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memoryless_stationary": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memoryless_eq_iff": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memoryless_two": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memoryless_eq_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memoryless_irreducible": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.mvPolynomial_eq_zero_of_open": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.dvd_of_not_coprime": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.graph_dvd": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sum_range_choose_hockey": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sum_choose_weighted": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.wordWt_two": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.lawP_two_symm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.circ_rowsum": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.circQ_exit": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.circQ_isGenerator": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.circQ_sym": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.circQ_law_two": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.circQ_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.circQ_ne": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.circQ_ne_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.diag_sub_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.inv_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.F_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.plane_of_eigen": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.plane_rotation": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.planeEdge_symm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.plane_sign": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sign_eq_of_edge": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.kills_complement": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.eigenplane_sign": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.eigenplane_sign_family": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sPart_symm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.kPart_anti": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.G_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Gt_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sym_one": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sym_two": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sym_three": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.E_inv": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.E_inv'": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Q_pow": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sigma_eq_conj": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.second_moments_ii": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.eval_Npoly": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Npoly_mulVec": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qpoly_id": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.det_coeff_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qpoly_coeff_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qpoly_coeff_one": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.eval_Qpoly": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.eval_det_Npoly": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.system_lin": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.resolvent_orders": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.exists_small": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.single_nonneg": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.lin_ext": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.generic_start_determines": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.balanced_orders": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.balanced_first_order": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.polar": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.balanced_second_order": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.evalAt_comp_shift": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.shift_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.numerator_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.real_eig_nonpos": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.generator_charpoly_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.eig_of_charpoly_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.eval_real_charpoly": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.evalAt_Pmv": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.shift_real": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.shift_const_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.one_time_core": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.exit_time_bounds": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.exit_rate_bounds": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.laminar": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.depth_gap": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.DepthData.condII_of_cycle": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.DepthData.cycle_of_condII": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.DepthData.cycle_iff_ii": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.DepthData.condII_iff_condIII": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.DepthData.cycle_iff_iii": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.depth_eq_of_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cycles_eq_of_depth_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.collatz_wielandt_ineq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.generator_ratio_ge_log": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.stationary_ratio_nonneg": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.pminor_blockTriangular": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.pminor_eq_of_components": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.eq_of_depends_on": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.perron_branch_divides": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fiber_irreducible": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.real_similarity": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.flux_apply": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.flux_anti": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.flux_form": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.flux_form_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.flux_form_diff": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.noAttached_iff_closed": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.closed_memoryless": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.subset_nbhd": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.subset_closureN_aux": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.closureN_subset_of_closed": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.closureN_fixed": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.closureN_closed": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.closureN_eq_univ": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.closureN_subset": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.form_prop_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.hiding_if": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.schur_reduce": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.schur_form": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.attached_base": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.const_of_connected": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Gshift_rowsum": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Gshift_colsum": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.flux_Gshift": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.shift_identity": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.balanced_flux": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memoryless_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starMat_blockRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.blockRev_comm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memoryless_union": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starMat_cutGenX": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starMat_cutGenX_off": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starMat_cutGenX_XX": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revOn_eq_of": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revOn_eq_of_not": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revOn_eq_sub": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.rowsum_revOn": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.colsum_revOn": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revOn_isGenerator": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revOn_stationary": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revOn_involution": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revOn_comm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cycle_telescope": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revOn_cycle_prod": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.star_cut_center_X": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.star_cut_center_Y": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bord_ll": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bord_lr": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bord_rl": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bord_rr": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.gmat_apply": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.gmat_mul": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.gmat_one": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.gmat_injective": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.gmat_det": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bord_transpose_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.border_schur": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bordered_cut_iff": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bord_cross": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.factorization_memoryless": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bord_blockRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bord_blockRev_cutT": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bord_blockRev_cutT_other": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.border_fixing": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.DSim.refl": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.DSim.symm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.DSim.trans": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.DSim.transpose": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.CutTr.of_dsim": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.starMat_starMat": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.good_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Memoryless.kappa_ne": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.good_blockRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.RevReach.good": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.RevReach.star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bordCutT_caseA": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.bordCutT_caseB": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.dsim_bord_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.stationary_fiber": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Memoryless.ent": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memoryless_of_ent": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.flux_out_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sum_factor_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.overlap_sigma_ent": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.overlap_sigma": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.overlap_flux_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.overlap_union_memoryless": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Memoryless.compl_nonempty": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Memoryless.ne_univ": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.blockRev_blockRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Memoryless.reversed": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.ent_congr": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.ent_blockRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memBlock_blockRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memBlock_blockRev_iff": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memBlock_family_blockRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memBlock_star_iff": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.blockRev_diag": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sigma_blockRev": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.flux_blockRev_in": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.flux_blockRev_out": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.eq_of_diag_sigma_flux": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.blockRev_comm_general": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revList_entry": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.exists_node": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.exists_parent": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.chain_telescope": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.parSign_pm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.changed_sign": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.countP_toList": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fiber_signs": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fiber_signs_exists": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.pai": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.pia": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Unmixed.stab": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.rho0_apply": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.tau_apply": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sign_tau": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.pt_tau": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.unmixed_tau": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.tau_tau": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.prod_swapOn": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.det_swapOn": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.pminor_revOn": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.div_zero_of_component": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.generator_dsim_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.dsim_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fiber_in_closed": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.small_of_card_le_four": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.rev_in": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.small_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.reach_in": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.stationary_cases": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.evn_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.odd_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.evn_succ": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.odd_succ": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.odd_closed": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.smf_forward": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.smf_backward": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.smf_orth": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.moment_fiber_if": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.resolvent_inv": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.smf_backward_finite": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.smf_reduce": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.smf_finite_bound": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.shifted_inverse": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.semigroup_jets": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.och_rank_one": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.och_restricted": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.det_Q_from_P": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.three_state_f": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.three_state_div": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.three_state_t": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.circ_minor": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.circ_two_visits": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.attached_core": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.attached_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.attached_b": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.shift_diag": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.geom_partial": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.exists_isometry_of_norm_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.moment_fiber_only_if": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.diag_aeval": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.proj_sq_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.moment_fiber_only_if_poly": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Nw_continuous": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.vecMulVec_mulVec'": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.schur_reduce_det": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.zero_of_right_limit": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fpoly_continuous": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.schur_limit_a": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fpoly_eq_w_mul_gpoly": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.gpoly_continuous": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.schur_limit_b": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Fform_sub": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.dot_anti": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Fform_self": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.exists_unit_small": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.inv_mulVec_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.adjZero_formZero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.attached_step_b": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.attached_step_a": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.opt_mulVec": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.opt_form": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.nw_unit_small": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.hxzero_of_adjzero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.attached_level": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.attached_chain": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.T_adjoint": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.T_symm_inner": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.T_anti_inner": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.moment_fiber_only_if_matrix": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.laminar_card_le": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.mem_strongFam": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.univ_strong": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.strongFam_laminar": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.strongFam_card_le": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.strong_memBlock": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.nonstrong": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.IsNode.unique": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.IsNode.symm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.nodeFn_isNode": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.nodeFn_symm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qeps_diag": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qeps_off": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.flux_Qeps": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sigma_Qeps": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qeps_one": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qeps_neg_one": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qeps_congr": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.blockRev_Qeps": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qeps_Qeps": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revList_perm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revList_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.blockRev_univ": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memBlock_revReach": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memBlock_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.memBlock_fiber": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.revList_revReach": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qeps_as_revList": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qeps_mem_aux": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qeps_mem_fiber": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qeps_reversal_bound": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fiber_subset_Qeps": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fiber_eq_Qeps": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fiber_reversal_bound": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.mem_activeFam": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Qeps_eq_iff": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.sgnFn_signs": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fiber_card": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.gext_signs": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.gext_mul": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.gext_one": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.gext_inj": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.actFib_Qeps": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.actFib_one": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.actFib_mem": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.actFib_mul": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.actFib_unique": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Q_ne_star_of_active": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fiber_subset_pair_iff": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.fiber_of_cggr": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.dot_comp_equiv": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.adjZero_reindex": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.visible_base": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.Attached.mono": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.visible_insert": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.visible_union": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.visible_nbhd": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.visible_iterate": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.visible_closureN": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.hiding_only_if": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.multilinear_vanish": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.jets_step": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.hit_QH_diag": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.hit_QH": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.hit_Hpi": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.hit_inv": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.green_mul": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.green_diag": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.green_two": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.green_star": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.hit_star_rel": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.star_sym": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.star_alt": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.rev_alt_zero": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.cocycle_exact": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.coords_injective": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.four_sign": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.tri_cyc": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.tri_swap23": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.tri_cocycle": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C2.faces_sign": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.resolvent_sum_eq": [
          "propext"
        ],
        "Kagey131.PaperC.C3.sandwich_eq": [
          "propext"
        ],
        "Kagey131.PaperC.C3.symmetrized_inverse": [
          "propext"
        ],
        "Kagey131.PaperC.C3.symmetrized_inverse_star": [
          "propext"
        ],
        "Kagey131.PaperC.C3.shifted_inverse_star": [
          "propext"
        ],
        "Kagey131.PaperC.C3.isUnit_add_antisymm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.isUnit_sub_antisymm": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.matrix_inverse_covariance": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.matrix_inverse_covariance_posDef": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.eq_or_eq_neg_of_vecMulVec_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.vecMulVec_neg_self": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.sign_const_of_preconnected": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.sign_zero_of_two_sign_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.edge_forces_equal_sign": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.sign_mul_kernel_of_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.kernel_agree_iff_edge_consistent": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.edgeConsistent_iff_reachable": [
          "propext"
        ],
        "Kagey131.PaperC.C3.card_edgeConsistent": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.connected_signs_global": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.homogeneousComponent_mul_left": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.homogeneous_of_mul_left": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.homogeneous_factor": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.X_mul_eq_mul_q": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.q_mul_mem": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.inter_X_mul_q": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.not_X_dvd_of_posDef": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.finrank_homogeneousSubmodule": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.finrank_homogeneousSubmodule_succ": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.lowerDim_le": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.sourceDim_add": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.sourceDim_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.sourceDim_ge": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.multiCount_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.sum_choose_add": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.sum_multiCount": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.jetCount_eq": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.targetDim_le": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.exists_gap": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.antitone_of_hasDerivAt_nonpos": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.frequency_lower": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.H_lower": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.exponent_comparison": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.frequency_bound": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.dyadic_decay": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.frequency_hasDerivAt": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.weighted_cauchy_schwarz": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.frequency_derivative_le": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.exists_ne_zero_orthogonal": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.exists_unit_orthogonal": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ],
        "Kagey131.PaperC.C3.symbol_min": [
          "Classical.choice",
          "Quot.sound",
          "propext"
        ]
      }
    }
  }
}


==> anc/lean/verify_lean.py <==
"""Build the Lean libraries in this folder and check the axioms of every theorem.

For each requested library (default: every one of PaperA, PaperB, PaperC, PaperD,
PaperAD whose root file exists in this folder) the script

1. collects the modules imported by the root file `<Lib>.lean`, and every
   `theorem` and `lemma` declared in them,
2. runs `lake build <Lib>` in a Lake workspace whose lakefile has
   `lean_lib <Lib>` with `srcDir` equal to this folder (a workspace inside
   OneDrive is refused, since Lake writes many files into `.lake`); for a
   library that imports other libraries (PaperAD imports PaperA and PaperD,
   see DEPENDS) the lakefile must also have those, with the same `srcDir`,
3. writes a temporary Lean file inside the workspace that imports the library,
   runs `#print axioms` on each declaration, and lists every theorem the
   library actually contains (so a declaration missed by the parser is caught),
4. checks that the only axioms are propext, Classical.choice and Quot.sound,
5. writes build-log.txt and verification-manifest.json in this folder.

Entries for libraries that were not requested are kept in both output files.

Examples (run from this folder):
    python -B verify_lean.py                    # workspaces ~/lean-work/paperA, ...
    python -B verify_lean.py PaperB
    python -B verify_lean.py --workspace .      # use the lakefile in this folder
    python -B verify_lean.py --workspace D:/lean/{name}

In --workspace, `{lib}` is replaced by the library name (PaperA) and `{name}`
by the same name with a lower-case first letter (paperA).
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import sys
import threading
import tomllib
from datetime import datetime, timezone
from pathlib import Path

BASE = Path(__file__).resolve().parent
LIBS = ['PaperA', 'PaperB', 'PaperC', 'PaperD', 'PaperAD', 'PaperF']
# Libraries whose modules import other libraries of this folder. PaperAD is the bridge between
# Paper A and Paper D (Theorem 2.8 of Paper D with Paper A's Proposition 3.8).
DEPENDS = {'PaperAD': ['PaperA', 'PaperD']}
ALLOWED = {'propext', 'Classical.choice', 'Quot.sound'}
LOG_FILE = BASE / 'build-log.txt'
MANIFEST_FILE = BASE / 'verification-manifest.json'
ANSI = re.compile(r'\x1b\[[0-9;?]*[A-Za-z]')


class CheckFailed(Exception):
    pass


# ---------------------------------------------------------------- arguments

def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser(
        description='Build the Problem 131 Lean libraries and check their axioms.')
    p.add_argument('libs', nargs='*', metavar='LIB',
                   help='libraries to check (default: all of PaperA..PaperD, PaperAD that exist)')
    p.add_argument('--workspace', default=str(Path.home() / 'lean-work' / '{name}'),
                   help='Lake workspace, or a pattern with {lib} or {name} '
                        '(default: ~/lean-work/{name}). Use "." for this folder.')
    p.add_argument('--toolchain', default=None,
                   help='directory containing lean and lake (default: the elan '
                        'toolchain named in lean-toolchain, then PATH)')
    p.add_argument('--lean', default=None,
                   help='path to the lean executable, whose folder is used as --toolchain')
    p.add_argument('--build-timeout', type=float, default=4 * 3600,
                   help='seconds allowed for lake build (default 4 hours)')
    p.add_argument('--check-timeout', type=float, default=3600,
                   help='seconds allowed for the axiom check (default 1 hour)')
    args = p.parse_args()
    if not args.libs:
        args.libs = [lib for lib in LIBS if (BASE / f'{lib}.lean').is_file()]
    for lib in args.libs:
        if lib not in LIBS:
            p.error(f'unknown library {lib} (expected one of {", ".join(LIBS)})')
        if not (BASE / f'{lib}.lean').is_file():
            p.error(f'{lib}.lean does not exist in {BASE}')
    if not args.libs:
        p.error('no library root files found')
    if args.lean and not args.toolchain:
        args.toolchain = str(Path(args.lean).expanduser().resolve().parent)
    return args


# ---------------------------------------------------------------- tools

def find_tools(toolchain: str | None) -> tuple[str, str, dict[str, str]]:
    dirs: list[Path] = []
    if toolchain:
        dirs.append(Path(toolchain).expanduser())
    else:
        spec = (BASE / 'lean-toolchain').read_text(encoding='utf-8').strip()
        elan_home = Path(os.environ.get('ELAN_HOME', Path.home() / '.elan'))
        candidate = elan_home / 'toolchains' / spec.replace('/', '--').replace(':', '---') / 'bin'
        if candidate.is_dir():
            dirs.append(candidate)
    path = os.pathsep.join([str(d) for d in dirs] + [os.environ.get('PATH', '')])
    lake = shutil.which('lake', path=path)
    lean = shutil.which('lean', path=path)
    if not lake or not lean:
        sys.exit('Cannot find lake and lean. Install elan or pass --toolchain.')
    return lake, lean, dict(os.environ, PATH=path)


def run_streaming(cmd: list[str], cwd: Path, env: dict[str, str], timeout: float) -> tuple[int, str]:
    """Run a command, echo its output, and return (exit code, output)."""
    proc = subprocess.Popen(cmd, cwd=cwd, env=env, stdout=subprocess.PIPE,
                            stderr=subprocess.STDOUT, text=True, encoding='utf-8',
                            errors='replace')
    lines: list[str] = []

    def reader() -> None:
        assert proc.stdout is not None
        for line in proc.stdout:
            line = ANSI.sub('', line)
            lines.append(line)
            if not line.startswith('@@THEOREM '):
                print('   ' + line, end='', flush=True)

    thread = threading.Thread(target=reader, daemon=True)
    thread.start()
    try:
        code = proc.wait(timeout=timeout)
    except subprocess.TimeoutExpired:
        proc.kill()
        raise CheckFailed(f'{Path(cmd[0]).name} {" ".join(cmd[1:])} timed out after {timeout:.0f} s')
    thread.join()
    return code, ''.join(lines)


# ---------------------------------------------------------------- workspace

def same_path(a: Path, b: Path) -> bool:
    return os.path.normcase(str(a.resolve())) == os.path.normcase(str(b.resolve()))


def resolve_workspace(lib: str, pattern: str) -> Path:
    name = lib[0].lower() + lib[1:]
    ws = Path(os.path.expanduser(pattern.format(lib=lib, name=name))).resolve()
    if 'onedrive' in str(ws).lower():
        raise CheckFailed(f'{ws} is inside OneDrive. Lake writes thousands of files into .lake, '
                          'so use a workspace outside the synced folder.')
    if not ws.is_dir():
        raise CheckFailed(f'workspace {ws} does not exist')
    toml = ws / 'lakefile.toml'
    if toml.is_file():
        config = tomllib.loads(toml.read_text(encoding='utf-8'))
        libs = {entry.get('name'): entry for entry in config.get('lean_lib', [])}
        for need in [lib] + DEPENDS.get(lib, []):
            if need not in libs:
                raise CheckFailed(f'{toml} has no lean_lib {need}')
            src = ws / libs[need].get('srcDir', '.')
            if not same_path(src, BASE):
                raise CheckFailed(f'lean_lib {need} in {toml} reads {src.resolve()}, not {BASE}')
    elif (ws / 'lakefile.lean').is_file():
        print(f'   note: {ws / "lakefile.lean"} is not parsed; assuming it builds {BASE}')
    else:
        raise CheckFailed(f'{ws} has no lakefile')
    ours = (BASE / 'lean-toolchain').read_text(encoding='utf-8').strip()
    theirs_file = ws / 'lean-toolchain'
    if theirs_file.is_file() and theirs_file.read_text(encoding='utf-8').strip() != ours:
        raise CheckFailed(f'{theirs_file} does not say {ours}')
    return ws


def mathlib_rev(ws: Path) -> str | None:
    manifest = ws / 'lake-manifest.json'
    if not manifest.is_file():
        return None
    data = json.loads(manifest.read_text(encoding='utf-8'))
    for package in data.get('packages', []):
        if package.get('name') == 'mathlib':
            return package.get('rev')
    return None


# ---------------------------------------------------------------- sources

def strip_comments(src: str) -> str:
    """Remove Lean comments and string literals, keeping line breaks."""
    out: list[str] = []
    i, n, depth = 0, len(src), 0
    while i < n:
        if depth:
            if src.startswith('/-', i):
                depth += 1
                i += 2
            elif src.startswith('-/', i):
                depth -= 1
                i += 2
            else:
                if src[i] == '\n':
                    out.append('\n')
                i += 1
        elif src.startswith('/-', i):
            depth = 1
            i += 2
        elif src.startswith('--', i):
            j = src.find('\n', i)
            i = n if j < 0 else j
        elif src[i] == '"':
            j = i + 1
            while j < n and src[j] != '"':
                j += 2 if src[j] == '\\' else 1
            out.append('""' + '\n' * src.count('\n', i, j))
            i = j + 1
        else:
            out.append(src[i])
            i += 1
    return ''.join(out)


IMPORT_RE = re.compile(r'^\s*(?:public\s+|private\s+)?(?:meta\s+)?import\s+(?:all\s+)?(.+)$')
DECL_RE = re.compile(
    r'^\s*(?:@\[[^\]]*\]\s*)*'
    r'((?:(?:private|protected|noncomputable|nonrec|unsafe|partial)\s+)*)'
    r'(?:theorem|lemma)\s+([^\s:({\[⦃]+)')
NAME_RE = re.compile(r'[^\s]+')


def module_path(module: str) -> Path:
    return BASE.joinpath(*module.split('.')).with_suffix('.lean')


def module_imports(text: str) -> list[str]:
    result = []
    for line in strip_comments(text).splitlines():
        m = IMPORT_RE.match(line)
        if m:
            result.extend(m.group(1).split())
        elif line.strip() and line.strip() not in ('module', 'prelude'):
            break
    return result


def library_modules(lib: str) -> list[str]:
    """Modules of the library reachable from its root file, in import order."""
    order: list[str] = []
    seen: set[str] = set()

    def visit(module: str) -> None:
        if module in seen:
            return
        seen.add(module)
        path = module_path(module)
        if not path.is_file():
            raise CheckFailed(f'{module} is imported but {path} does not exist')
        for dep in module_imports(path.read_text(encoding='utf-8-sig')):
            if dep == lib or dep.startswith(lib + '.'):
                visit(dep)
        order.append(module)

    visit(lib)
    return order


def unimported_files(lib: str, modules: list[str]) -> list[str]:
    folder = BASE / lib
    files = sorted(folder.rglob('*.lean')) if folder.is_dir() else []
    used = {module_path(m).resolve() for m in modules}
    return [f.relative_to(BASE).as_posix() for f in files if f.resolve() not in used]


def declarations(path: Path) -> list[str]:
    """Fully qualified names of the theorem and lemma declarations in a file."""
    scopes: list[tuple[str, str]] = []
    names: list[str] = []
    for line in strip_comments(path.read_text(encoding='utf-8-sig')).splitlines():
        words = line.split()
        if not words:
            continue
        if words[0] == 'namespace' and len(words) > 1:
            scopes.extend(('ns', part) for part in words[1].split('.'))
            continue
        if words[0] == 'section' or words[:2] == ['noncomputable', 'section']:
            scopes.append(('section', ''))
            continue
        if words[0] == 'mutual':
            scopes.append(('mutual', ''))
            continue
        if words[0] == 'end':
            count = len(words[1].split('.')) if len(words) > 1 else 1
            if count > len(scopes):
                raise CheckFailed(f'{path}: unbalanced "end"')
            del scopes[len(scopes) - count:]
            continue
        m = DECL_RE.match(line)
        if not m:
            continue
        if 'private' in m.group(1).split():
            raise CheckFailed(f'{path}: private theorem {m.group(2)} cannot be checked '
                              'from another file; make it public')
        name = m.group(2)
        if name.startswith('_root_.'):
            names.append(name[len('_root_.'):])
        else:
            names.append('.'.join([s for kind, s in scopes if kind == 'ns'] + [name]))
    return names


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


# ---------------------------------------------------------------- axiom check

ENUMERATE = '''
open Lean Elab Command in
run_cmd do
  let env ← getEnv
  let lib : Name := `{lib}
  for (n, ci) in env.constants.map₁.toList do
    let some idx := env.getModuleIdxFor? n | continue
    let m := env.header.moduleNames[idx.toNat]!
    unless m == lib || lib.isPrefixOf m do continue
    -- Fields of a structure in Prop are theorems to Lean, but they are projections, not proofs.
    if env.isProjectionFn n then continue
    if let .thmInfo _ := ci then
      if !n.isInternalDetail && (← findDeclarationRanges? n).isSome then
        IO.println s!"@@THEOREM {{n}}"
'''


def write_check_file(lib: str, ws: Path, names: list[str]) -> Path:
    folder = ws / '.lake' / 'axiom-check'
    folder.mkdir(parents=True, exist_ok=True)
    path = folder / f'{lib}Axioms.lean'
    lines = [f'import {lib}', '', f'-- Temporary file written by verify_lean.py for {lib}.', '']
    lines += [f'#print axioms {name}' for name in names]
    lines.append(ENUMERATE.format(lib=lib))
    path.write_text('\n'.join(lines), encoding='utf-8')
    return path


def parse_axioms(output: str) -> dict[str, list[str]]:
    # Names may end in a prime, as in 'Kagey131.varK_eq_closed'', so match lazily up to
    # the quote that is followed by the message.
    result: dict[str, list[str]] = {}
    for name, items in re.findall(r"'([^\n]+?)' depends on axioms: \[([^\]]*)\]", output):
        result[name] = sorted(x.strip() for x in items.split(',') if x.strip())
    for name in re.findall(r"'([^\n]+?)' does not depend on any axioms", output):
        result[name] = []
    return result


# ---------------------------------------------------------------- one library

def check_library(lib: str, ws: Path, lake: str, env: dict[str, str], lean_version: str,
                  build_timeout: float, check_timeout: float, log: list[str]) -> dict:
    """Build and check one library. Log text is appended to `log` as the check runs."""
    print(f'\n=== {lib} ===', flush=True)
    print(f'   workspace {ws}', flush=True)

    modules = library_modules(lib)
    module_entries = []
    names: list[str] = []
    for module in modules:
        path = module_path(module)
        decls = declarations(path)
        names.extend(decls)
        module_entries.append({'module': module, 'file': path.relative_to(BASE).as_posix(),
                               'sha256': sha256(path),
                               'sha256_lf': hashlib.sha256(
                                   path.read_bytes().replace(b'\r\n', b'\n')).hexdigest(),
                               'declarations': len(decls)})
    duplicates = sorted({n for n in names if names.count(n) > 1})
    if duplicates:
        raise CheckFailed(f'{lib}: declarations parsed twice: {duplicates}')
    stray = unimported_files(lib, modules)

    print(f'   lake build {lib}', flush=True)
    code, build_out = run_streaming([lake, 'build', lib], ws, env, build_timeout)
    log.append(f'$ lake build {lib}    (exit {code})\n{build_out}')
    if code:
        raise CheckFailed(f'lake build {lib} failed with exit code {code}')
    if "declaration uses 'sorry'" in build_out:
        raise CheckFailed(f'{lib} contains sorry')
    warnings = len(re.findall(r'^warning:', build_out, flags=re.M))

    check_file = write_check_file(lib, ws, names)
    print(f'   checking axioms of {len(names)} declarations', flush=True)
    code, check_out = run_streaming([lake, 'env', 'lean', str(check_file)], ws, env,
                                    check_timeout)
    shown = '\n'.join(line for line in check_out.splitlines()
                      if not line.startswith('@@THEOREM '))
    log.append(f'$ lake env lean {check_file.name}    (exit {code})\n{shown}\n')
    if code or re.search(r':\d+:\d+: error', check_out):
        raise CheckFailed(f'axiom check for {lib} failed with exit code {code}')

    axioms = parse_axioms(check_out)
    missing = [n for n in names if n not in axioms]
    if missing:
        raise CheckFailed(f'{lib}: no axiom report for {missing}')
    in_lean = set(re.findall(r'^@@THEOREM (\S+)\s*$', check_out, flags=re.M))
    if in_lean != set(names):
        raise CheckFailed(f'{lib}: parsed declarations differ from the theorems in the library. '
                          f'Only in Lean: {sorted(in_lean - set(names))}. '
                          f'Only parsed: {sorted(set(names) - in_lean)}')
    bad = {n: a for n, a in axioms.items() if n in set(names) and set(a) - ALLOWED}
    if bad:
        raise CheckFailed(f'{lib}: unexpected axioms {bad}')

    summary = (f'{lib}: {len(modules)} modules, {len(names)} theorem/lemma declarations, '
               f'{warnings} build warnings (linter or deprecation), '
               f'axioms within {{{", ".join(sorted(ALLOWED))}}}.')
    if stray:
        summary += f' Files not imported by {lib}.lean: {", ".join(stray)}.'
    print('   ' + summary, flush=True)
    log.insert(0, summary + '\n')
    entry = {
        'checked_at_utc': datetime.now(timezone.utc).isoformat(timespec='seconds'),
        'lean_version': lean_version,
        'mathlib_rev': mathlib_rev(ws),
        'root': f'{lib}.lean',
        'module_count': len(modules),
        'declaration_count': len(names),
        'build_warnings': warnings,
        'all_checks_passed': True,
        'modules': module_entries,
        'files_not_imported': stray,
        'axioms': {n: axioms[n] for n in names},
    }
    return entry


# ---------------------------------------------------------------- output

def tidy(text: str) -> str:
    """Replace local absolute paths so the log does not depend on the machine."""
    for folder, label in [(BASE, '.'), (Path.home(), '~')]:
        for form in {str(folder), folder.as_posix()}:
            text = text.replace(form, label)
    return text


def read_log_sections() -> dict[str, str]:
    if not LOG_FILE.is_file():
        return {}
    parts = re.split(r'^#{5} (Paper[A-Z]+) #{5}\n', LOG_FILE.read_text(encoding='utf-8'),
                     flags=re.M)
    return {parts[i]: parts[i + 1] for i in range(1, len(parts) - 1, 2)}


def write_outputs(entries: dict[str, dict], logs: dict[str, str], lean_version: str) -> None:
    manifest: dict = {}
    if MANIFEST_FILE.is_file():
        try:
            manifest = json.loads(MANIFEST_FILE.read_text(encoding='utf-8'))
        except json.JSONDecodeError:
            manifest = {}
    libraries = manifest.get('libraries', {}) if isinstance(manifest.get('libraries'), dict) else {}
    libraries.update(entries)
    libraries = {lib: libraries[lib] for lib in LIBS if lib in libraries}
    manifest = {
        'written_at_utc': datetime.now(timezone.utc).isoformat(timespec='seconds'),
        'lean_version': lean_version,
        'allowed_axioms': sorted(ALLOWED),
        'all_checks_passed': all(e.get('all_checks_passed') for e in libraries.values()),
        'total_declarations': sum(e.get('declaration_count', 0) for e in libraries.values()),
        'libraries': libraries,
    }
    MANIFEST_FILE.write_text(json.dumps(manifest, indent=2, ensure_ascii=False) + '\n',
                             encoding='utf-8')

    sections = read_log_sections()
    sections.update({lib: tidy(text).rstrip() + '\n\n' for lib, text in logs.items()})
    body = ''.join(f'##### {lib} #####\n{sections[lib]}' for lib in LIBS if lib in sections)
    LOG_FILE.write_text(body, encoding='utf-8')


def main() -> int:
    if hasattr(sys.stdout, 'reconfigure'):
        sys.stdout.reconfigure(encoding='utf-8', errors='replace')
    args = parse_args()
    lake, lean, env = find_tools(args.toolchain)
    lean_version = subprocess.run([lean, '--version'], env=env, capture_output=True,
                                  text=True, check=True).stdout.strip()
    print(lean_version)
    # Check every workspace before building anything, so a wrong path leaves the outputs alone.
    workspaces: dict[str, Path] = {}
    for lib in args.libs:
        try:
            workspaces[lib] = resolve_workspace(lib, args.workspace)
        except CheckFailed as error:
            print(f'{lib}: {error}')
            return 2
    entries: dict[str, dict] = {}
    logs: dict[str, str] = {}
    failed: list[str] = []
    for lib in args.libs:
        log: list[str] = []
        try:
            entries[lib] = check_library(lib, workspaces[lib], lake, env, lean_version,
                                         args.build_timeout, args.check_timeout, log)
        except CheckFailed as error:
            failed.append(lib)
            print(f'   FAILED: {error}', flush=True)
            log.append(f'FAILED: {error}\n')
            entries[lib] = {'checked_at_utc': datetime.now(timezone.utc).isoformat(timespec='seconds'),
                            'lean_version': lean_version, 'all_checks_passed': False,
                            'error': tidy(str(error))}
        logs[lib] = '\n'.join(log)
    write_outputs(entries, logs, lean_version)
    print(f'\nWrote {LOG_FILE.name} and {MANIFEST_FILE.name}.')
    if failed:
        print(f'FAILED: {", ".join(failed)}')
        return 1
    total = sum(e['declaration_count'] for e in entries.values())
    print(f'All checks passed: {", ".join(args.libs)} ({total} declarations).')
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/verify_all.py <==
"""Run the checks of Paper C2 (occupation_law.tex) and save their outputs under data/.

Each script runs in its own process as `<python> -I <script>`, in this folder. Its output goes to
data/<script>_output.txt, behind a header with the sha256 of the script, the date, the versions of
Python and of the packages, the run time and the exit status. A script passes when every
assertion in it holds, which is when it exits with status 0.

The three scripts run in a few minutes on a laptop. Needs numpy, scipy, sympy and mpmath.
Run:  python3 -I verify_all.py [--only NAME ...]
"""
import argparse
import datetime
import hashlib
import platform
import subprocess
import sys
import time
from pathlib import Path

BASE = Path(__file__).resolve().parent
SCRIPTS = (
    # (script, what it checks)
    ('verify_reconstruction.py', 'the principal minors and the generator fiber'),
    ('verify_exactlaw.py', 'the exact occupation law, in exact arithmetic'),
    ('verify_lumped.py', 'the lumped reversal of the six-state example, in exact arithmetic'),
)


def versions():
    out = [f'Python {platform.python_version()}']
    for mod in ('numpy', 'scipy', 'sympy', 'mpmath'):
        try:
            out.append(f'{mod} {__import__(mod).__version__}')
        except ImportError:
            out.append(f'{mod} missing')
    return ', '.join(out)


def main():
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--only', nargs='*', help='run only these scripts')
    args = parser.parse_args()
    (BASE / 'data').mkdir(exist_ok=True)
    vers = versions()
    results = []
    t_all = time.time()
    for name, what in SCRIPTS:
        if args.only and name not in args.only:
            continue
        path = BASE / name
        digest = hashlib.sha256(path.read_bytes()).hexdigest()
        cmd = [sys.executable, '-I', str(path)]
        print(f'Running {name} ({what})', flush=True)
        t0 = time.time()
        proc = subprocess.run(cmd, cwd=BASE, capture_output=True, text=True, encoding='utf-8', errors='replace')
        dt = time.time() - t0
        status = 'PASS' if proc.returncode == 0 else f'FAIL (exit status {proc.returncode})'
        header = [f'# script: {name}',
                  f'# sha256: {digest}',
                  f'# checks: {what}',
                  f'# command: python3 -I {name}',
                  f'# date: {datetime.datetime.now().isoformat(timespec="seconds")}',
                  f'# software: {vers}',
                  f'# run time: {dt:.0f} s',
                  f'# result: {status}',
                  '']
        out = BASE / 'data' / (path.stem + '_output.txt')
        out.write_text('\n'.join(header) + proc.stdout + ('\n# stderr:\n' + proc.stderr if proc.stderr else ''),
                       encoding='utf-8')
        print(f'  {status} in {dt:.0f} s, output in data/{out.name}', flush=True)
        results.append((name, status, dt))
    print()
    for name, status, dt in results:
        print(f'{name:28s} {status:6s} {dt:7.0f} s')
    bad = [r for r in results if r[1] != 'PASS']
    print(f'\n{len(results) - len(bad)} of {len(results)} scripts passed ({time.time() - t_all:.0f} s).')
    sys.exit(1 if bad else 0)


if __name__ == '__main__':
    main()


==> anc/verify_exactlaw.py <==
"""Exact checks of Section `sec:exactlaw` (the exact occupation law).

Everything is computed in rational arithmetic with sympy. For a generator Q with stationary law
pi, F_Q(lam) = pi (diag(lam) - Q)^(-1) 1 is the stationary Laplace transform of Lemma
`lem:reductions`, and Sigma_m = D Q^m + (D Q^m)^T with D = diag(pi).

  (1) The five-state example `ex:five-state`. The block B = {1,2,3} is memoryless (common exit
      rate 3 with landing law (1/3, 2/3), entries uniform on B), pi = (4,4,4,6,3)/21, and Q^[B]
      (Q with its B block replaced by the time reversal of that block) is a generator with
      stationary law pi, different from Q and from Q*. Both have the same 31 principal minors,
      F_Q - F_{Q^[B]} = 0 as a rational function, the same Sigma_1, Sigma_2 and Sigma_3, and the
      same law of the counts of I + hQ from pi for N = 1..6 at h = 1/20. The start e_1 separates
      them, with the values 4913/25716 and 48841/257160 at x = (4,5,6,8,10). Q^[B] is the time
      reversal of the generator point of the cut-transpose across B (Remark `rem:memoryless-cut`).
  (2) The four-state cut example after Corollary `thm:nonreversible`. The generator point Q' of
      the cut-transpose, given by the formula of Proposition `prop:gluing`, is a generator with
      the stationary law pi = (2226, 1134, 2675, 3638)/9673 of Q, its entries are those printed
      in the text, it has the 15 principal minors of -Q, and F_Q = F_{Q*}.
  (3) Second moments for d <= 4 (Remark `thm:second-moments`(i)). For several generators with
      3 and 4 states, every antisymmetric K' with K' 1 = 0 and K' D^(-1) K' = K D^(-1) K, where
      K is the antisymmetric part of D Q, is K or -K. So pi, Sigma_1 and Sigma_2 give Q or Q*.
  (4) Second moments without a cut (Remark `thm:second-moments`(iii)). Q = S + 5 J1 + J2 and
      Q' = S + 5 J1 - J2 on 5 states, with S = 10 (1 1^T - 5 I) and J1, J2 antisymmetric of rank 2
      on orthogonal planes of 1-perp. Both have rates in [3, 17] and the uniform stationary law,
      Q has no cut, Q' is neither Q nor Q^T, Sigma_m agrees for m = 1..8, and
      pi (Q - W)^5 1 - pi (Q' - W)^5 1 = 8 (w1 - w2)(w3 - w4)(w1 + w2 + w3 + w4 - 4 w5).

The checks that the paper no longer needs are in cut/verify_exactlaw_before_trim.py.

Run:  python3 -I verify_exactlaw.py   (about 15 seconds)
"""

import itertools

import sympy as sp

R = sp.Rational
CHECKS = 0


def ok(cond, what):
    global CHECKS
    if not cond:
        raise AssertionError(what)
    CHECKS += 1
    print("  ok   ", what)


def generator(off):
    Q = sp.Matrix(off)
    for i in range(Q.shape[0]):
        Q[i, i] = 0
        Q[i, i] = -sum(Q[i, :])
    return Q


def stationary(Q):
    n = Q.shape[0]
    A = Q.T.col_join(sp.ones(1, n))
    b = sp.zeros(n, 1).col_join(sp.Matrix([1]))
    sol, params = A.gauss_jordan_solve(b)
    assert not params
    return sol.T


def reversal(Q, pi):
    D = sp.diag(*pi)
    return D.inv() * Q.T * D


def minors(M):
    n = M.shape[0]
    return [M.extract(list(S), list(S)).det()
            for k in range(1, n + 1) for S in itertools.combinations(range(n), k)]


def F(Q, start, lam):
    n = Q.shape[0]
    M = sp.diag(*lam) - Q
    return sp.cancel((start * M.adjugate() * sp.ones(n, 1))[0] / M.det())


def sigma(Q, pi, m):
    A = sp.diag(*pi) * Q ** m
    return A + A.T


def count_laws(P, start, z, Nmax):
    """Probability generating functions of the composition n(N), N = 1..Nmax."""
    n = P.shape[0]
    Z = sp.diag(*z)
    v = start * Z
    out = []
    for _ in range(Nmax):
        out.append(sp.expand((v * sp.ones(n, 1))[0]))
        v = sp.expand(v * P * Z)
    return out


# ------------------------------------------------------------------------------------------- (1)
print("(1) the five-state example with a memoryless block B = {1,2,3}")
Q5 = generator([[0, 2, 1, 1, 2],
                [1, 0, 2, 1, 2],
                [2, 1, 0, 1, 2],
                [1, 1, 1, 0, 1],
                [2, 2, 2, 4, 0]])
pi5 = stationary(Q5)
ok(list(pi5) == [R(4, 21)] * 3 + [R(6, 21), R(3, 21)], "pi = (4,4,4,6,3)/21")
B, Y = [0, 1, 2], [3, 4]
piB = sum(pi5[i] for i in B)
kappa = 3
nu = [R(1, 3), R(2, 3)]
c = [Q5[y, 0] * piB / pi5[0] for y in Y]
ok(all(Q5[i, Y[k]] == kappa * nu[k] for i in B for k in range(2)),
   "every state of B leaves B at rate 3 with landing law (1/3, 2/3)")
ok(all(Q5[Y[k], i] == c[k] * pi5[i] / piB for i in B for k in range(2)),
   "every jump into B lands with law pi_B/pi(B), with c = (3, 6)")
ok(c == [3, 6], "c = (3, 6)")
QB = Q5.extract(B, B)
QBs = reversal(QB, [pi5[i] for i in B])
Q5B = Q5.copy()
for a, i in enumerate(B):
    for b, j in enumerate(B):
        Q5B[i, j] = QBs[a, b]
ok(QBs == QB.T, "pi_B is uniform, so the reversed block is the transposed block")
ok(Q5B * sp.ones(5, 1) == sp.zeros(5, 1) and pi5 * Q5B == sp.zeros(1, 5),
   "Q^[B] is a generator with stationary law pi")
Q5s = reversal(Q5, pi5)
ok(Q5B != Q5 and Q5B != Q5s and Q5s != Q5, "Q^[B] differs from Q and from Q*, and Q is not reversible")
ok(minors(-Q5) == minors(-Q5B), "Q and Q^[B] have the same 31 principal minors")
lam5 = sp.symbols("l1:6")
ok(sp.cancel(F(Q5, pi5, lam5) - F(Q5B, pi5, lam5)) == 0, "F_Q - F_{Q^[B]} = 0 as a rational function")
e1 = sp.Matrix([[1, 0, 0, 0, 0]])
ok(sp.cancel(F(Q5, e1, lam5) - F(Q5B, e1, lam5)) != 0, "from the start e_1 the transforms differ")
x5 = [4, 5, 6, 8, 10]
ok(F(Q5, e1, x5) == R(4913, 25716) and F(Q5B, e1, x5) == R(48841, 257160),
   "from e_1 at x = (4,5,6,8,10) the transforms are 4913/25716 and 48841/257160")
for m in (1, 2, 3):
    ok(sigma(Q5, pi5, m) == sigma(Q5B, pi5, m), f"Sigma_{m} agrees")
z5 = sp.symbols("z1:6")
h = R(1, 20)
L1 = count_laws(sp.eye(5) + h * Q5, pi5, z5, 6)
L2 = count_laws(sp.eye(5) + h * Q5B, pi5, z5, 6)
ok(all(sp.expand(a - b) == 0 for a, b in zip(L1, L2)),
   "the laws of the counts of I + hQ and I + hQ^[B] from pi agree for N = 1..6, h = 1/20")
# Q^[B] is the time reversal of the generator point of the cut-transpose across X = B
X = B
a_vec = sp.ones(3, 1)
b_vec = sp.Matrix([kappa * x for x in nu])
u_vec = sp.Matrix([pi5[i] for i in X])
c_vec = sp.Matrix([cy / piB for cy in c])
ok(Q5.extract(X, Y) == a_vec * b_vec.T and Q5.extract(Y, X) == c_vec * u_vec.T,
   "factors a = 1, b = 3 nu, c = c/pi(B), u = pi_B of the cut B | {4,5}")
DY = sp.diag(*[pi5[y] for y in Y])
Qpp = sp.zeros(5, 5)
Qpp[0:3, 0:3] = QB
Qpp[0:3, 3:5] = a_vec * (DY * c_vec).T
Qpp[3:5, 0:3] = DY.inv() * b_vec * u_vec.T
Qpp[3:5, 3:5] = reversal(Q5.extract(Y, Y), [pi5[y] for y in Y])
ok(Qpp * sp.ones(5, 1) == sp.zeros(5, 1) and pi5 * Qpp == sp.zeros(1, 5),
   "the generator point Q'' of the cut-transpose across B has stationary law pi")
ok(reversal(Qpp, pi5) == Q5B, "Q^[B] is the time reversal of Q''")
# ------------------------------------------------------------------------------------------- (2)
print("(2) the four-state cut example")
Q4 = sp.Matrix([[R(-47, 10), R(7, 10), 1, 3], [R(13, 10), R(-93, 10), 2, 6],
                [2, 2, R(-22, 5), R(2, 5)], [1, 1, 2, -4]])
pi4 = stationary(Q4)
ok(list(pi4 * 9673) == [2226, 1134, 2675, 3638], "pi = (2226, 1134, 2675, 3638)/9673")
X, Y = [0, 1], [2, 3]
a, b = sp.Matrix([1, 2]), sp.Matrix([1, 3])
c, u = sp.Matrix([2, 1]), sp.Matrix([1, 1])
ok(Q4.extract(X, Y) == a * b.T and Q4.extract(Y, X) == c * u.T, "Q[X,Y] = a b^T and Q[Y,X] = c u^T")
piX = sp.Matrix([pi4[i] for i in X])
piY = sp.Matrix([pi4[j] for j in Y])
s = (u.T * sp.ones(2, 1))[0] / (piX.T * a)[0]
a, b = a * s, b / s                          # normalization pi_X . a = u . 1
ok((b.T * sp.ones(2, 1))[0] == (piY.T * c)[0], "then b . 1 = pi_Y . c")
DY = sp.diag(*piY)
Q4p = sp.zeros(4, 4)
Q4p[0:2, 0:2] = Q4.extract(X, X)
Q4p[0:2, 2:4] = a * (DY * c).T
Q4p[2:4, 0:2] = DY.inv() * b * u.T
Q4p[2:4, 2:4] = reversal(Q4.extract(Y, Y), list(piY))
ok(Q4p * sp.ones(4, 1) == sp.zeros(4, 1) and pi4 * Q4p == sp.zeros(1, 4),
   "the generator point Q' is a generator with stationary law pi")
ok((Q4p[0, 2], Q4p[3, 0], Q4p[3, 2]) == (R(50, 21), R(63, 34), R(5, 17)),
   "q'_13 = 50/21, q'_41 = 63/34, q'_43 = 5/17, as in the text")
ok(minors(-Q4) == minors(-Q4p), "Q' has the 15 principal minors of -Q")
lam = sp.symbols("l1:5")
FQ = F(Q4, pi4, lam)
ok(sp.cancel(FQ - F(reversal(Q4, pi4), pi4, lam)) == 0, "F_Q = F_{Q*}")

# ------------------------------------------------------------------------------------------- (3)
print("(3) pi, Sigma_1 and Sigma_2 give Q up to time reversal for d <= 4")


def antisym_solutions(Q):
    d = Q.shape[0]
    pi = stationary(Q)
    D = sp.diag(*pi)
    A = D * Q
    K = (A - A.T) / 2
    xs = sp.symbols(f"x0:{d * (d - 1) // 2}")
    Kp = sp.zeros(d, d)
    it = iter(xs)
    for i in range(d):
        for j in range(i + 1, d):
            v = next(it)
            Kp[i, j], Kp[j, i] = v, -v
    eqs = list(Kp * sp.ones(d, 1)) + list(Kp * D.inv() * Kp - K * D.inv() * K)
    sols = sp.solve([e for e in eqs if e != 0], xs, dict=True)
    mats = [Kp.subs(sol) for sol in sols]
    return K, mats


def check_second_moments(Q, label):
    pi = stationary(Q)
    K, mats = antisym_solutions(Q)
    ok(all(M.free_symbols == set() for M in mats) and len(mats) == (1 if K == sp.zeros(*K.shape) else 2)
       and all(M == K or M == -K for M in mats),
       f"{label}: the only solutions are K' = K and K' = -K")
    # and then D Q' = (Sigma_1)/2 + K' gives Q' = Q or Q*
    for M in mats:
        Qp = sp.diag(*pi).inv() * (sigma(Q, pi, 1) / 2 + M)
        ok(Qp == Q or Qp == reversal(Q, pi), f"{label}: Q' = D^(-1)(Sigma_1/2 + K') is Q or Q*")
        ok(sigma(Qp, pi, 2) == sigma(Q, pi, 2), f"{label}: and it has the Sigma_2 of Q")


check_second_moments(Q4, "the four-state cut example")
check_second_moments(generator([[0, 3, 1, 0], [0, 0, 2, 1], [1, 0, 0, 5], [2, 1, 0, 0]]),
                     "a sparse four-state chain")
check_second_moments(generator([[0, R(1, 2), 2, 1], [3, 0, 1, R(1, 3)], [1, 1, 0, 4], [R(5, 2), 1, 1, 0]]),
                     "a four-state chain with all rates positive")
check_second_moments(generator([[0, 2, 1], [1, 0, 3], [4, 1, 0]]), "a three-state chain")
check_second_moments(generator([[0, 1, 1, 0], [1, 0, 1, 1], [1, 1, 0, 1], [0, 1, 1, 0]]),
                     "a reversible four-state chain")

# ------------------------------------------------------------------------------------------- (4)
print("(4) second moments without a cut")
o5 = sp.ones(5, 1)


def asym(f, g):
    f, g = sp.Matrix(f), sp.Matrix(g)
    return f * g.T - g * f.T


fa, fb, ga, gb = (1, -1, 0, 0, 0), (0, 0, 1, -1, 0), (1, 1, -1, -1, 0), (1, 1, 1, 1, -4)
vs = [sp.Matrix(v) for v in (fa, fb, ga, gb)] + [o5]
ok(all((vs[i].T * vs[j])[0] == 0 for i in range(5) for j in range(i)),
   "f, f', g, g' are orthogonal to each other and to 1")
J1, J2 = asym(fa, fb), asym(ga, gb)
ok(J1 * J2 == sp.zeros(5, 5) and J2 * J1 == sp.zeros(5, 5), "J1 J2 = J2 J1 = 0")
S5 = 10 * (o5 * o5.T - 5 * sp.eye(5))
Qa, Qb = S5 + 5 * J1 + J2, S5 + 5 * J1 - J2
offd = [M[i, j] for M in (Qa, Qb) for i in range(5) for j in range(5) if i != j]
ok(min(offd) == 3 and max(offd) == 17, "the off-diagonal entries of Q and Q' lie in [3, 17]")
ok(all(M * o5 == sp.zeros(5, 1) and o5.T * M == sp.zeros(1, 5) for M in (Qa, Qb)),
   "rows and columns sum to 0, so both have the uniform stationary law")


def has_cut(M):
    for Xc in itertools.combinations(range(5), 2):
        Yc = [i for i in range(5) if i not in Xc]
        if M.extract(list(Xc), Yc).rank() <= 1 and M.extract(Yc, list(Xc)).rank() <= 1:
            return True
    return False


ok(not has_cut(Qa), "Q has no cut (all 10 partitions 2 | 3)")
ok(Qb != Qa and Qb != Qa.T, "Q' is neither Q nor Q* = Q^T")
piu = [R(1, 5)] * 5
ok(all(sigma(Qa, piu, m) == sigma(Qb, piu, m) for m in range(1, 9)), "Sigma_m agrees for m = 1..8")
w5 = sp.symbols("w1:6")
W5 = sp.diag(*w5)
pu = sp.Matrix([piu])
dif = sp.expand((pu * ((Qa - W5) ** 5 - (Qb - W5) ** 5) * o5)[0])
ok(sp.expand(dif - 8 * (w5[0] - w5[1]) * (w5[2] - w5[3]) * (w5[0] + w5[1] + w5[2] + w5[3] - 4 * w5[4])) == 0,
   "pi (Q - W)^5 1 - pi (Q' - W)^5 1 = 8 (w1 - w2)(w3 - w4)(w1 + w2 + w3 + w4 - 4 w5)")
print(f"\nall {CHECKS} checks passed")


==> anc/verify_lumped.py <==
"""Exact checks of Example `ex:lumped` (a lumped reversal that is not a block reversal).

On the states 0..5, with B1 = {0,1}, Z = {2,3}, rho = (3/4, 1/4) and the start e_4, this builds
the generator Q of the example and its lumped reversal Q'' and checks, in rational arithmetic:
  - both are generators, and Q'' != Q;
  - the stationary law of Q is (171, 81, 252, 252, 224, 140)/1120;
  - F(x) = e_4 (diag x - Q)^(-1) 1 equals 290948/1250769 at x = (3, 5, 7/2, 4, 9/2, 6), for Q and Q'';
  - the bordered matrices M(Q, e_4) and M(Q'', e_4) have the same 128 principal minors.

Run:  python3 -I verify_lumped.py   (a few seconds)
"""
from fractions import Fraction as Fr
from itertools import combinations
import sys

import sympy as sp

d = 6
rho = (Fr(3, 4), Fr(1, 4))
B1, Z = (0, 1), (2, 3)


def build(inner_2, inner_3, cz, q23, q32):
    q = [[Fr(0)] * d for _ in range(d)]
    q[0][1] = q[1][0] = Fr(1)
    for i in B1:
        q[i][2], q[i][3] = Fr(inner_2), Fr(inner_3)
        q[i][4] = q[i][5] = Fr(1)
    for z, c in zip(Z, cz):
        for k, i in enumerate(B1):
            q[z][i] = c * rho[k]
        q[z][4] = q[z][5] = Fr(1)
    q[2][3], q[3][2] = Fr(q23), Fr(q32)
    entry = (Fr(3, 4), Fr(1, 4), Fr(1), Fr(1))
    for y, c in zip((4, 5), (1, 2)):
        for j in range(4):
            q[y][j] = c * entry[j]
    q[4][5] = q[5][4] = Fr(1)
    for i in range(d):
        q[i][i] = -sum(q[i][j] for j in range(d) if j != i)
    return sp.Matrix(d, d, lambda i, j: sp.Rational(q[i][j].numerator, q[i][j].denominator))


Q = build(2, 1, (1, 2), 2, 1)
Q2 = build(1, 2, (2, 1), 1, 2)
mu = sp.Matrix([[0, 0, 0, 0, 1, 0]])
fails = 0


def check(name, ok):
    global fails
    print(('  ok    ' if ok else '  FAIL  ') + name)
    fails += 0 if ok else 1


ones = sp.ones(d, 1)
for name, R in (('Q', Q), ("Q''", Q2)):
    check(f'{name} has zero row sums and nonnegative off-diagonal entries',
          R * ones == sp.zeros(d, 1) and all(R[i, j] >= 0 for i in range(d) for j in range(d) if i != j))
check("Q'' != Q", Q2 != Q)

pi = sp.Matrix([[171, 81, 252, 252, 224, 140]]) / 1120
check('pi Q = 0 and pi sums to 1, pi = (171,81,252,252,224,140)/1120',
      pi * Q == sp.zeros(1, d) and sum(pi) == 1)

x = [sp.Integer(3), sp.Integer(5), sp.Rational(7, 2), sp.Integer(4), sp.Rational(9, 2), sp.Integer(6)]
X = sp.diag(*x)
FQ = (mu * (X - Q).inv() * ones)[0]
FQ2 = (mu * (X - Q2).inv() * ones)[0]
print(f'        F_Q(x) = {FQ}, F_Q\'\'(x) = {FQ2}')
check('both transforms equal 290948/1250769 at x = (3,5,7/2,4,9/2,6)',
      FQ == sp.Rational(290948, 1250769) and FQ2 == sp.Rational(290948, 1250769))


def bordered(R):
    M = sp.zeros(d + 1, d + 1)
    M[:d, :d] = R
    M[:d, d] = ones
    M[d, :d] = mu
    return M


M, M2 = bordered(Q), bordered(Q2)
n_equal = 0
total = 0
for k in range(1, d + 2):
    for S in combinations(range(d + 1), k):
        total += 1
        if M.extract(list(S), list(S)).det() == M2.extract(list(S), list(S)).det():
            n_equal += 1
check(f'M(Q,e_4) and M(Q\'\',e_4) have the same principal minors ({n_equal} of {total} nonempty, plus the empty one)',
      n_equal == total == 127)

print(f'\nverify_lumped: {"all checks passed" if fails == 0 else f"{fails} checks failed"}')
sys.exit(1 if fails else 0)


==> anc/verify_reconstruction.py <==
"""Checks of Section `sec:minors` of Paper C2.

The checks of the modal supports and the reversible design, which were cut from the paper on
November 8, 2026, are in cut/verify_reconstruction_full.py (parts 2 and 3 there).

  1. Symbolic identities (sympy). On three states, det(-Q) = 0, c + c' and c c' in terms of the
     minors, the 2x2 principal minors q_i q_j - w_ij, and the time reversal Q* has the exit rates
     and the products of Q and the oriented product c' (Remark `rem:three-states`).
  4. Cut-transposes (Theorem `thm:nonreversible`(c)). On random irreducible generators with 4 to 6
     states and rank-one blocks across a cut, the cut-transpose of -Q has the principal minors of
     -Q, is irreducible, and its generator point (the normalization (N)) is a generator with the
     same minors; we count how often it is neither Q nor Q*. The example with 4 states printed
     after the proof is checked in exact rational arithmetic.
  5. The gradient of the Perron branch: d lambda_F / d v_i = -(l o r)_i and
     det(I - 1 beta'^T) = beta_1 (proof of Lemma `lem:perron-branch`), by central differences.
  6. Fibers on three states (Theorem `thm:nonreversible`(d)): for 200 random generators with all
     rates positive, every generator with the same principal minors, found by a scan and root
     bracketing of the one remaining equation, is Q or Q*, and both occur; and for the irreducible
     generators among 30 random ones with some zero rates, every irreducible solution that a
     least-squares search finds from Q, from Q* and from a 7 x 7 x 7 grid of starts is Q or Q*.

Needs numpy, scipy and sympy. Run:  py -I verify_reconstruction.py   (about a minute)
"""
import itertools
from collections import Counter
from fractions import Fraction

import numpy as np
import scipy.optimize as so
import sympy as sp
from scipy.optimize import brentq

CHECKS = 0


def ok(cond, what):
    global CHECKS
    if not cond:
        raise AssertionError(what)
    CHECKS += 1
    print("  ok   ", what, flush=True)


def part1():
    print("1. Symbolic identities on three states")
    q12, q13, q21, q23, q31, q32 = sp.symbols('q12 q13 q21 q23 q31 q32', positive=True)
    Q = sp.Matrix([[-(q12 + q13), q12, q13], [q21, -(q21 + q23), q23], [q31, q32, -(q31 + q32)]])
    q1, q2, q3 = -Q[0, 0], -Q[1, 1], -Q[2, 2]
    w12, w23, w13 = q12 * q21, q23 * q32, q13 * q31
    cc, cp = q12 * q23 * q31, q13 * q32 * q21
    ok(sp.expand((-Q).det()) == 0, "det(-Q) = 0 for a generator on three states")
    ok(sp.expand(cc + cp - (q1 * q2 * q3 - q1 * w23 - q2 * w13 - q3 * w12)) == 0,
       "c + c' = q1 q2 q3 - q1 w23 - q2 w13 - q3 w12")
    ok(sp.expand(cc * cp - w12 * w23 * w13) == 0, "c c' = w12 w23 w13")
    ok(all(sp.expand((-Q).extract([i, j], [i, j]).det() - ((-Q)[i, i] * (-Q)[j, j] - ww)) == 0
           for (i, j, ww) in [(0, 1, w12), (1, 2, w23), (0, 2, w13)]),
       "the 2x2 principal minors are q_i q_j - w_ij")
    pi = Q.T.nullspace()[0]
    pi = sp.simplify(pi / sum(pi))
    Dp = sp.diag(*pi)
    Qs = sp.simplify(Dp.inv() * Q.T * Dp)
    ok(all(sp.simplify(e) == 0 for e in Qs * sp.ones(3, 1))
       and sp.simplify(Qs[0, 1] * Qs[1, 2] * Qs[2, 0] - cp) == 0
       and all(sp.simplify(Qs[i, i] - Q[i, i]) == 0 for i in range(3))
       and sp.simplify(Qs[0, 1] * Qs[1, 0] - w12) == 0,
       "Q* is a generator with the exit rates and products of Q and the oriented product c'")


def minors(A):
    n = len(A)
    return {S: np.linalg.det(A[np.ix_(S, S)]) for k in range(1, n + 1) for S in itertools.combinations(range(n), k)}


def strongly_connected(A):
    n = len(A)
    G = (np.abs(A) > 1e-13) & ~np.eye(n, dtype=bool)
    R = np.eye(n, dtype=bool) | G
    for _ in range(n):
        R = R | ((R.astype(int) @ R.astype(int)) > 0)
    return R.all()


def normalize(C):
    ev, V = np.linalg.eig(-C)
    k = np.argmax(ev.real)
    x = np.real(V[:, k])
    x = x / x.sum()
    assert abs(ev[k]) < 1e-9 and np.all(x > 0)
    return -np.diag(1 / x) @ C @ np.diag(x)


def time_reversal(Q):
    ev, V = np.linalg.eig(Q.T)
    pi = np.real(V[:, np.argmin(abs(ev))])
    pi /= pi.sum()
    return np.diag(1 / pi) @ Q.T @ np.diag(pi)


def part4():
    print("4. Cut-transposes")
    rng = np.random.default_rng(11)
    nok = ntot = third = 0
    for trial in range(300):
        d = rng.integers(4, 7)
        k = rng.integers(2, d - 1)
        X, Y = list(range(k)), list(range(k, d))
        Q = np.zeros((d, d))
        for blk in (X, Y):
            for i in blk:
                for j in blk:
                    if i != j and rng.random() < 0.5:
                        Q[i, j] = rng.uniform(0.2, 2)
        a = rng.uniform(0.2, 1, len(X)) * (rng.random(len(X)) < 0.6)
        b = rng.uniform(0.2, 1, len(Y)) * (rng.random(len(Y)) < 0.6)
        c = rng.uniform(0.2, 1, len(Y)) * (rng.random(len(Y)) < 0.6)
        u = rng.uniform(0.2, 1, len(X)) * (rng.random(len(X)) < 0.6)
        if not (a.any() and b.any() and c.any() and u.any()):
            continue
        Q[np.ix_(X, Y)] = np.outer(a, b)
        Q[np.ix_(Y, X)] = np.outer(c, u)
        np.fill_diagonal(Q, 0)
        Q -= np.diag(Q.sum(1))
        if not strongly_connected(Q):
            continue
        A = -Q
        ntot += 1
        C = A.copy()
        C[np.ix_(X, Y)] = -np.outer(a, c)
        C[np.ix_(Y, X)] = -np.outer(b, u)
        C[np.ix_(Y, Y)] = A[np.ix_(Y, Y)].T
        mA, mC = minors(A), minors(C)
        good = max(abs(mA[S] - mC[S]) for S in mA) < 1e-9 and strongly_connected(C)
        Qp = normalize(C)
        good = good and np.allclose(Qp.sum(1), 0) and np.all(Qp[~np.eye(d, dtype=bool)] >= -1e-12)
        mQp = minors(-Qp)
        good = good and max(abs(mA[S] - mQp[S]) for S in mA) < 1e-8
        nok += good
        third += np.abs(Qp - Q).max() > 1e-6 and np.abs(Qp - time_reversal(Q)).max() > 1e-6
    ok(nok == ntot and third > 0,
       f"{nok}/{ntot} cut-transposes have the minors of -Q, are irreducible, and normalize to a "
       f"generator with the same minors; {third} of these are neither Q nor Q*")
    # the printed example, in exact arithmetic
    F_ = Fraction
    Qe = sp.Matrix([[F_(-47, 10), F_(7, 10), 1, 3], [F_(13, 10), F_(-93, 10), 2, 6],
                    [2, 2, F_(-22, 5), F_(2, 5)], [1, 1, 2, -4]])
    ok(all(sum(Qe.row(i)) == 0 for i in range(4))
       and Qe[0:2, 2:4] == sp.Matrix([1, 2]) * sp.Matrix([[1, 3]])
       and Qe[2:4, 0:2] == sp.Matrix([2, 1]) * sp.Matrix([[1, 1]]),
       "the example Q is a generator with Q[X,Y] = (1,2)^T(1,3) and Q[Y,X] = (2,1)^T(1,1)")
    A = -Qe
    a, b, c, u = sp.Matrix([1, 2]), sp.Matrix([1, 3]), sp.Matrix([2, 1]), sp.Matrix([1, 1])
    C = A.copy()
    C[0:2, 2:4] = -a * c.T
    C[2:4, 0:2] = -b * u.T
    C[2:4, 2:4] = A[2:4, 2:4].T
    x = C.nullspace()[0]
    x = x / x[0]
    assert all(e > 0 for e in x)
    Qp = -sp.diag(*x).inv() * C * sp.diag(*x)
    subsets = [S for k in range(1, 5) for S in itertools.combinations(range(4), k)]
    ok(all(A.extract(list(S), list(S)).det() == (-Qp).extract(list(S), list(S)).det() for S in subsets),
       "the generator point Q' of the cut-transpose has the fifteen principal minors of -Q")
    ok(Qp[0, 2] == sp.Rational(50, 21) and Qp[3, 0] == sp.Rational(63, 34) and Qp[3, 2] == sp.Rational(5, 17)
       and all(sum(Qp.row(i)) == 0 for i in range(4)),
       "q'_13 = 50/21, q'_41 = 63/34, q'_43 = 5/17, zero row sums")
    printed = [[-4.7, 0.7, 2.3810, 1.6190], [1.3, -9.3, 4.7619, 3.2381],
               [0.84, 0.84, -4.4, 2.72], [1.8529, 1.8529, 0.2941, -4]]
    ok(all(abs(float(Qp[i, j]) - printed[i][j]) < 5e-5 for i in range(4) for j in range(4)),
       "Q' agrees with the displayed matrix to four decimals")
    pi = Qe.T.nullspace()[0]
    pi = pi / sum(pi)
    Qs = sp.diag(*pi).inv() * Qe.T * sp.diag(*pi)
    ok(Qp[0:2, 0:2] == Qe[0:2, 0:2] and Qp[2:4, 2:4] == Qs[2:4, 2:4]
       and Qs[0, 1] == sp.Rational(351, 530) and Qp != Qs,
       "Q'_X = Q_X, Q'_Y = Q*_Y, q*_12 = 351/530, and Q' != Q*")


def part5():
    print("5. The gradient of the Perron branch")
    rng = np.random.default_rng(11)
    d = 5
    Q = rng.uniform(0, 1, (d, d)) * (rng.random((d, d)) < 0.6)
    np.fill_diagonal(Q, 0)
    Q -= np.diag(Q.sum(1))
    assert strongly_connected(Q)
    v = rng.normal(size=d)
    lam = lambda v: -np.max(np.linalg.eigvals(Q + np.diag(v)).real)
    h = 1e-6
    g = np.array([(lam(v + h * np.eye(d)[i]) - lam(v - h * np.eye(d)[i])) / (2 * h) for i in range(d)])
    ev, Vr = np.linalg.eig(Q + np.diag(v))
    r = np.real(Vr[:, np.argmax(ev.real)])
    ev2, Vl = np.linalg.eig((Q + np.diag(v)).T)
    l = np.real(Vl[:, np.argmax(ev2.real)])
    beta = l * r / (l @ r)
    ok(np.abs(g + beta).max() < 1e-6 and np.all(beta > 0),
       f"d lambda / d v_i = -(l o r)_i (max difference {np.abs(g + beta).max():.1e})")
    dt = np.linalg.det(np.eye(d - 1) - np.outer(np.ones(d - 1), beta[1:]))
    ok(abs(dt - beta[0]) < 1e-12, f"det(I - 1 beta'^T) = beta_1 = {beta[0]:.6f}")


def part6():
    print("6. Fibers on three states")
    rng = np.random.default_rng(5)
    res = []
    for trial in range(200):
        Q = rng.uniform(0.05, 1, (3, 3))
        np.fill_diagonal(Q, 0)
        Q -= np.diag(Q.sum(1))
        q = -np.diag(Q)
        w12, w23, w13 = Q[0, 1] * Q[1, 0], Q[1, 2] * Q[2, 1], Q[0, 2] * Q[2, 0]

        def F(x):
            y = q[1] - w12 / x
            z = w13 / (q[0] - x)
            return y * (q[2] - z) - w23
        lo, hi = w12 / q[1], q[0] - w13 / q[2]
        xs = np.linspace(lo, hi, 20001)[1:-1]
        vals = [F(x) for x in xs]
        sols = []
        for k in range(len(xs) - 1):
            if vals[k] == 0 or vals[k] * vals[k + 1] < 0:
                x = brentq(F, xs[k], xs[k + 1], xtol=1e-15)
                y = q[1] - w12 / x
                z = w13 / (q[0] - x)
                sols.append(np.array([[-q[0], x, q[0] - x], [q[1] - y, -q[1], y], [z, q[2] - z, -q[2]]]))
        Qs = time_reversal(Q)
        inset = all(min(np.abs(s - Q).max(), np.abs(s - Qs).max()) < 1e-7 for s in sols)
        hasQ = any(np.abs(s - Q).max() < 1e-7 for s in sols)
        hasQs = any(np.abs(s - Qs).max() < 1e-7 for s in sols)
        res.append((len(sols), inset, hasQ, hasQs))
    cnt = Counter(res)
    ok(all(r[1] and r[2] and r[3] for r in res),
       f"positive rates: every solution is Q or Q*, both occur, in all 200 cases {dict(cnt)}")
    rng = np.random.default_rng(11)
    cnt = []
    for trial in range(30):
        Q = rng.uniform(0, 1, (3, 3)) * (rng.random((3, 3)) < 0.75)
        np.fill_diagonal(Q, 0)
        Q -= np.diag(Q.sum(1))
        if not strongly_connected(Q):
            continue
        q = -np.diag(Q)
        w12, w23, w13 = Q[0, 1] * Q[1, 0], Q[1, 2] * Q[2, 1], Q[0, 2] * Q[2, 0]
        sols = []
        f = lambda p: [p[0] * (q[1] - p[1]) - w12, p[1] * (q[2] - p[2]) - w23, (q[0] - p[0]) * p[2] - w13]
        Qs = time_reversal(Q)
        starts = [tuple(np.clip([M[0, 1], M[1, 2], M[2, 0]], 0, q)) for M in (Q, Qs)]
        starts += list(itertools.product(np.linspace(0, q[0], 7), np.linspace(0, q[1], 7), np.linspace(0, q[2], 7)))
        for x0, y0, z0 in starts:
            if True:
                if True:
                    sol = so.least_squares(f, [x0, y0, z0], bounds=([0, 0, 0], q), xtol=1e-15, ftol=1e-15, gtol=1e-15)
                    if sol.cost < 1e-16:
                        x, y, z = sol.x
                        G = np.array([[-q[0], x, q[0] - x], [q[1] - y, -q[1], y], [z, q[2] - z, -q[2]]])
                        if strongly_connected(G) and not any(np.abs(G - s).max() < 1e-6 for s in sols):
                            sols.append(G)
        Qs = time_reversal(Q)
        good = all(min(np.abs(s - Q).max(), np.abs(s - Qs).max()) < 1e-5 for s in sols)
        cnt.append((len(sols), good))
    ok(len(cnt) > 0 and all(gd for _, gd in cnt) and all(n >= 1 for n, _ in cnt),
       f"irreducible with zero rates: {len(cnt)} generators, every irreducible solution found is Q or Q*; "
       f"numbers of solutions {Counter(n for n, _ in cnt)}")


def main():
    part1()
    part4()
    part5()
    part6()
    print(f"verify_reconstruction: all {CHECKS} checks passed")


if __name__ == "__main__":
    main()

